Two-loop Master Integrals with the Simplified Differential Equations approach

We calculate the complete set of two-loop Master Integrals with two off mass-shell legs with massless internal propagators, that contribute to amplitudes of diboson $V_1V_2$ production at the LHC. This is done with the Simplified Differential Equations approach to Master Integrals, which was recently proposed by one of the authors.

==> P12.m <==
(*
*  Costas G. Papadopoulos, Damiano Tommasini, Christopher Wever 
*  Last update Sep 20, 2014
*
*  This is a Mathematica readable file with the Master Integrals (MI) of the family P12 defined in Figure 3 of the accompanying article.
*  Some results are valid to all orders, all the other are calculated (and tested) at least up to order eps^0, in both Euclidean and physical regions.
*
*  The results are presented as vectors, where the first component is the integrating
*  factor (M), the second is the resummed component (R) and the third is the finite (F).
*  for one scale integrals, the exact result is reported in the resumed component.
*
*  The full result is obtained by the simple formula:
*  MI=t[0]*(R+F)/M
*
*  G[a1,..an,x] are Goncharov polylogs defined in Eq.(2.8) of the accompanying article.
*  In some cases the epsilon prescription in the complex plane is crucial
*  
*  Usage:
SetDirectory[<path to the lib folder>]
<<P12.m (* Read the library of Master Integrals for the family P12*)
point={q -> 1, s12 -> 1/2, s23 -> 1/4, x -> 4};  (*Define a point where to calculate the MI*)
P12G111010111full = t[0] (P12G111010111[[2]] + P12G111010111[[3]])/P12G111010111[[1]] /.substitutions /. point; (*Calculate the value at <point>*)
Series[P12G010000111full, {eps, 0, 0}] (*Calculate the series expansion*)

*  Results for this example (physical point):
P12G111010111=(-0.2961 + 0.26944 I) - 0.00195313/eps^4 + (0.00924658 + 0.0122718 I)/eps^3 - (0.0365234 + 0.0185964 I)/eps^2 + (0.0914491 - 0.045489 I)/eps
P12G111m10111=(-1.16217 - 0.488028 I) + 0.00390625/eps^4 - (0.0184932 + 0.0245437 I)/eps^3 + (0.0963285 - 0.0345971 I)/eps^2 - (0.149621 - 0.426018 I)/eps
P12G11101m111=(0.235207 - 0.241769 I) + 0.0920198/eps^2 + (0.15965 + 0.274483 I)/eps


*  List of 32 Master Integrals in this library:
P12G001000011
P12G001010001
P12G001010011
P12G001010012
P12G010000011
P12G010000111
P12G010010011
P12G010010101
P12G010010111
P12G010010112
P12G011010011
P12G011010012
P12G100000011
P12G100000101
P12G100000111
P12G100000112
P12G101000011
P12G101000012
P12G101000110
P12G101000111
P12G101010010
P12G101010011
P12G101010100
P12G101010110
P12G110000111
P12G110000112
P12G111000011
P12G111000111
P12G111010011
P12G111010111
P12G11101m111
P12G111m10111
*)

A3 = -((E^(2 eps EulerGamma) Gamma[1 - eps]^3 Gamma[1 + 2 eps])/Gamma[3 - 3 eps]);
substitutions = {t[0] -> (A3*(-s12)^(-2*eps))/(2*(1 - 2*eps)), z -> q/s12, z1 -> -(q - s23)/q, z2 -> (-s12 - s23)/q};


P12G001000011= {1, ((-1 + x)*(-q + s12*x))/
   (eps*(1 - x)^(2*eps)*(1 - (s12*x)/q)^(2*eps)*z^(2*eps)), 0};
P12G001010001= {1, (s12*x^(2 - 4*eps))/eps, 0};
P12G001010011= {x^eps, ((-2 + 3*eps)*x^eps)/(eps^2*z^(2*eps)), 
  (G[0, x]*(8*s12*(-1 + x)*G[1, x] + 8*(q - s12*x)*G[q/s12, x]) + 
    4*(q + s12 - 2*s12*x)*G[0, 1, x] - 4*(q + s12 - 2*s12*x)*G[0, q/s12, x] - 
    4*s12*(-1 + x)*G[1, x]*Log[z] + (-4*q + 4*s12*x)*G[q/s12, x]*Log[z] + 
    eps*((-16*s12*(-1 + x)*G[1, x] - 16*(q - s12*x)*G[q/s12, x])*G[0, 0, x] - 
      4*(q + s12*(-5 + 4*x))*G[0, 0, 1, x] + 4*(-5*q + s12 + 4*s12*x)*
       G[0, 0, q/s12, x] - 8*(q + s12*(-2 + x))*G[0, 1, 1, x] - 
      8*(q + s12 - 2*s12*x)*G[0, q/s12, 1, x] + 8*(-2*q + s12 + s12*x)*
       G[0, q/s12, q/s12, x] - 4*(q + s12 - 2*s12*x)*G[q/s12, 0, 1, x] + 
      G[0, q/s12, x]*(6*(q + s12 - 2*s12*x) + 4*(5*q - s12*(1 + 4*x))*
         G[0, x] - 12*s12*(-1 + x)*G[1, x] + 12*(q - s12*x)*G[q/s12, x] - 
        4*(q + s12*(-2 + x))*Log[z]) + G[1, 1, x]*(-16*s12*(-1 + x)*G[0, x] + 
        8*s12*(-1 + x)*Log[z]) + G[q/s12, 1, x]*
       (8*(q + s12 - 2*s12*x)*G[0, x] - 4*(q + s12 - 2*s12*x)*Log[z]) + 
      G[q/s12, q/s12, x]*(-16*(q - s12*x)*G[0, x] + 8*(q - s12*x)*Log[z]) + 
      G[0, 1, x]*(-6*(q + s12 - 2*s12*x) + 4*(q + s12*(-5 + 4*x))*G[0, x] + 
        12*s12*(-1 + x)*G[1, x] + 4*(-2*q + s12 + s12*x)*G[q/s12, x] + 
        4*(-2*q + s12 + s12*x)*Log[z]) + G[1, x]*(6*s12*(-1 + x)*Log[z] - 
        4*s12*(-1 + x)*G[q/s12, x]*Log[z] + 4*s12*(-1 + x)*Log[z]^2) + 
      G[q/s12, x]*(6*(q - s12*x)*Log[z] + 4*(q - s12*x)*Log[z]^2) + 
      G[0, x]*(G[1, x]*(-12*s12*(-1 + x) + 8*s12*(-1 + x)*G[q/s12, x] - 
          4*s12*(-1 + x)*Log[z]) + G[q/s12, x]*(-12*(q - s12*x) + 
          (-4*q + 4*s12*x)*Log[z]))))/(q - s12)};
P12G001010012= {(1 - x)^(2*eps)*x^(1 + eps)*(1 - (s12*x)/q)^(2*eps), 0, 
  ((-16*G[1, x] + 16*G[q/s12, x])*G[0, 0, x] - 16*G[0, 0, 1, x] + 
    16*G[0, 0, q/s12, x] - 8*G[0, 1, 1, x] + 16*G[0, q/s12, 1, x] + 
    8*G[0, q/s12, q/s12, x] + 8*G[q/s12, 0, 1, x] + 
    G[1, 1, x]*(16*G[0, x] - 8*Log[z]) + G[0, q/s12, x]*
     (-52 - 16*G[0, x] + 4*G[1, x] + 4*G[q/s12, x] - 4*Log[z]) + 
    G[0, 1, x]*(52 + 16*G[0, x] - 4*G[1, x] - 12*G[q/s12, x] + 4*Log[z]) + 
    G[q/s12, 1, x]*(-16*G[0, x] + 8*Log[z]) + G[q/s12, q/s12, x]*
     (-16*G[0, x] + 8*Log[z]) + (G[0, x]*(8*G[1, x] - 8*G[q/s12, x]) - 
      8*G[0, 1, x] + 8*G[0, q/s12, x] - 4*G[1, x]*Log[z] + 
      4*G[q/s12, x]*Log[z])/eps + G[q/s12, x]*(-26*Log[z] - 4*Log[z]^2) + 
    G[1, x]*(26*Log[z] - 4*G[q/s12, x]*Log[z] + 4*Log[z]^2) + 
    G[0, x]*(G[1, x]*(-52 + 8*G[q/s12, x] - 4*Log[z]) + 
      G[q/s12, x]*(52 + 4*Log[z])) + 
    eps*((56*G[1, x] - 56*G[q/s12, x])*G[0, 0, 0, x] - 56*G[0, 0, 0, 1, x] + 
      56*G[0, 0, 0, q/s12, x] - 40*G[0, 0, 1, 1, x] - 
      16*G[0, 0, 1, q/s12, x] + 16*G[0, 0, q/s12, 1, x] + 
      40*G[0, 0, q/s12, q/s12, x] - 32*G[0, 1, 1, 1, x] - 
      8*G[0, 1, 1, q/s12, x] - 8*G[0, 1, q/s12, 1, x] - 
      8*G[0, 1, q/s12, q/s12, x] + 8*G[0, q/s12, 1, 1, x] + 
      8*G[0, q/s12, 1, q/s12, x] + 8*G[0, q/s12, q/s12, 1, x] + 
      32*G[0, q/s12, q/s12, q/s12, x] + G[1, 1, 1, x]*
       (32*G[0, x] - 16*Log[z]) + G[q/s12, q/s12, 1, x]*
       (16*G[0, x] - 8*Log[z]) + G[0, 1, 1, x]*(52 + 40*G[0, x] + 8*G[1, x] - 
        16*G[q/s12, x] - 8*Log[z]) + G[0, q/s12, 1, x]*
       (-104 - 32*G[0, x] + 8*G[1, x] + 8*G[q/s12, x] - 8*Log[z]) + 
      G[0, 0, 1, x]*(104 + 56*G[0, x] + 4*G[1, x] - 20*G[q/s12, x] - 
        4*Log[z]) + G[q/s12, 0, 1, x]*(-52 - 16*G[0, x] + 4*G[1, x] + 
        4*G[q/s12, x] - 4*Log[z]) + G[0, 0, q/s12, x]*
       (-104 - 56*G[0, x] + 20*G[1, x] - 4*G[q/s12, x] + 4*Log[z]) + 
      G[q/s12, 1, 1, x]*(-16*G[0, x] + 8*Log[z]) + G[0, q/s12, q/s12, x]*
       (-52 - 40*G[0, x] + 16*G[1, x] - 8*G[q/s12, x] + 8*Log[z]) + 
      G[q/s12, q/s12, q/s12, x]*(-32*G[0, x] + 16*Log[z]) + 
      G[1, 1, x]*(G[0, x]*(-104 + 16*G[q/s12, x] - 8*Log[z]) + 52*Log[z] - 
        8*G[q/s12, x]*Log[z] + 8*Log[z]^2) + G[q/s12, x]*
       (54*Log[z] + 26*Log[z]^2 + (8*Log[z]^3)/3) + 
      G[0, 0, x]*(-56*G[0, 1, x] + 56*G[0, q/s12, x] - 32*G[1, 1, x] + 
        32*G[q/s12, 1, x] + 32*G[q/s12, q/s12, x] + 
        G[1, x]*(104 - 16*G[q/s12, x] - 4*Log[z]) + 
        G[q/s12, x]*(-104 + 4*Log[z])) + G[0, q/s12, x]*
       (108 + 8*G[1, 1, x] + 8*G[q/s12, q/s12, x] + 
        G[q/s12, x]*(-26 - 8*Log[z]) + G[0, x]*(104 - 20*G[1, x] + 
          4*G[q/s12, x] - 4*Log[z]) + 26*Log[z] + 4*Log[z]^2 + 
        G[1, x]*(-26 - 4*G[q/s12, x] + 4*Log[z])) + 
      G[0, 1, x]*(-108 + 78*G[q/s12, x] - 4*G[q/s12, x]^2 - 8*G[1, 1, x] - 
        8*G[q/s12, q/s12, x] - 26*Log[z] - 4*Log[z]^2 + 
        G[0, x]*(-104 - 4*G[1, x] + 36*G[q/s12, x] + 4*Log[z]) + 
        G[1, x]*(26 + 8*Log[z])) + G[q/s12, q/s12, x]*
       (-52*Log[z] - 8*G[1, x]*Log[z] - 8*Log[z]^2 + 
        G[0, x]*(104 + 16*G[1, x] + 8*Log[z])) + G[q/s12, 1, x]*
       (-52*Log[z] + 4*G[1, x]*Log[z] + 12*G[q/s12, x]*Log[z] - 8*Log[z]^2 + 
        G[0, x]*(104 - 8*G[1, x] - 24*G[q/s12, x] + 8*Log[z])) + 
      G[1, x]*(-54*Log[z] - 26*Log[z]^2 - (8*Log[z]^3)/3 + 
        G[q/s12, x]*(26*Log[z] + 4*Log[z]^2)) + 
      G[0, x]*(G[q/s12, x]*(-108 - 26*Log[z] - 4*Log[z]^2) + 
        G[1, x]*(108 + G[q/s12, x]*(-52 - 4*Log[z]) + 26*Log[z] + 
          4*Log[z]^2))))/(q - s12)};
P12G010000011= 
 {1, -((-q + q*x - s23*x)/(eps*(1 - ((q - s23)*x)/q)^(2*eps)*z^(2*eps))), 0};
P12G010000111= {(1 - x)^eps*x^eps*(1 - (s12*x)/q)^eps*
   (1 - (s12*x)/(s12 + s23))^eps, ((-2 + 3*eps)*x^eps)/(eps^2*z^(2*eps)), 
  G[0, x]*(2*G[q/s12, x] - 2*G[(s12 + s23)/s12, x]) + 
   (2*G[1, x] + 2*G[q/s12, x] - 2*G[(s12 + s23)/s12, x])/eps - 4*G[0, 1, x] - 
   4*G[0, q/s12, x] + 4*G[0, -z1^(-1), x] + 2*G[1, 1, x] + 
   2*G[q/s12, q/s12, x] + 2*G[q/s12, (s12 + s23)/s12, x] - 
   4*G[q/s12, -z1^(-1), x] - 4*G[(s12 + s23)/s12, 1, x] - 
   2*G[(s12 + s23)/s12, q/s12, x] - 2*G[(s12 + s23)/s12, (s12 + s23)/s12, 
     x] + 4*G[(s12 + s23)/s12, -z1^(-1), x] + 4*G[-z1^(-1), 1, x] + 
   G[q/s12, x]*(-3 - 4*Log[z]) + G[1, x]*(-3 + 2*G[0, x] + 2*G[q/s12, x] + 
     2*G[(s12 + s23)/s12, x] - 4*G[-z1^(-1), x] - 4*Log[z]) + 
   G[(s12 + s23)/s12, x]*(3 + 4*Log[z]) + 
   eps*((2*G[1, x] + 2*G[q/s12, x] - 2*G[(s12 + s23)/s12, x])*G[0, 0, x] - 
     4*G[1, x]*G[-z1^(-1), q/s12, x] - 4*G[1, x]*G[-z1^(-1), (s12 + s23)/s12, 
       x] + 8*G[1, x]*G[-z1^(-1), -z1^(-1), x] + 4*G[0, 0, 1, x] + 
     4*G[0, 0, q/s12, x] - 4*G[0, 0, -z1^(-1), x] - 4*G[0, 1, 1, x] - 
     4*G[0, q/s12, q/s12, x] - 4*G[0, q/s12, (s12 + s23)/s12, x] + 
     8*G[0, q/s12, -z1^(-1), x] + 4*G[0, (s12 + s23)/s12, 1, x] - 
     4*G[0, -z1^(-1), 1, x] + 4*G[0, -z1^(-1), q/s12, x] + 
     4*G[0, -z1^(-1), (s12 + s23)/s12, x] - 8*G[0, -z1^(-1), -z1^(-1), x] + 
     2*G[1, 1, 1, x] + 4*G[q/s12, 0, 1, x] + 2*G[q/s12, q/s12, q/s12, x] + 
     2*G[q/s12, q/s12, (s12 + s23)/s12, x] - 4*G[q/s12, q/s12, -z1^(-1), x] + 
     4*G[q/s12, (s12 + s23)/s12, 1, x] + 2*G[q/s12, (s12 + s23)/s12, q/s12, 
       x] + 2*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x] - 
     4*G[q/s12, (s12 + s23)/s12, -z1^(-1), x] - 4*G[q/s12, -z1^(-1), 1, x] - 
     4*G[q/s12, -z1^(-1), q/s12, x] - 4*G[q/s12, -z1^(-1), (s12 + s23)/s12, 
       x] + 8*G[q/s12, -z1^(-1), -z1^(-1), x] + 
     4*G[(s12 + s23)/s12, 0, 1, x] - 4*G[(s12 + s23)/s12, 1, 1, x] - 
     2*G[(s12 + s23)/s12, q/s12, q/s12, x] - 
     2*G[(s12 + s23)/s12, q/s12, (s12 + s23)/s12, x] + 
     4*G[(s12 + s23)/s12, q/s12, -z1^(-1), x] + 
     4*G[(s12 + s23)/s12, (s12 + s23)/s12, 1, x] - 
     2*G[(s12 + s23)/s12, (s12 + s23)/s12, q/s12, x] - 
     2*G[(s12 + s23)/s12, (s12 + s23)/s12, (s12 + s23)/s12, x] + 
     4*G[(s12 + s23)/s12, (s12 + s23)/s12, -z1^(-1), x] - 
     4*G[(s12 + s23)/s12, -z1^(-1), 1, x] + 
     4*G[(s12 + s23)/s12, -z1^(-1), q/s12, x] + 
     4*G[(s12 + s23)/s12, -z1^(-1), (s12 + s23)/s12, x] - 
     8*G[(s12 + s23)/s12, -z1^(-1), -z1^(-1), x] - 8*G[-z1^(-1), 0, 1, x] + 
     4*G[-z1^(-1), 1, 1, x] - 8*G[-z1^(-1), (s12 + s23)/s12, 1, x] + 
     8*G[-z1^(-1), -z1^(-1), 1, x] + G[0, -z1^(-1), x]*
      (-6 + 4*G[0, x] - 8*Log[z]) + G[(s12 + s23)/s12, -z1^(-1), x]*
      (-6 + 4*G[0, x] - 4*G[1, x] - 8*Log[z]) + G[-z1^(-1), 1, x]*
      (-6 + 4*G[0, x] + 4*G[q/s12, x] + 4*G[(s12 + s23)/s12, x] - 
       8*G[-z1^(-1), x] - 8*Log[z]) + G[q/s12, q/s12, x]*
      (-3 + 2*G[0, x] + 2*G[1, x] - 4*Log[z]) + G[q/s12, (s12 + s23)/s12, x]*
      (-3 + 2*G[0, x] + 2*G[1, x] - 4*Log[z]) + 
     G[1, 1, x]*(-3 + 2*G[0, x] + 2*G[q/s12, x] + 2*G[(s12 + s23)/s12, x] - 
       4*G[-z1^(-1), x] - 4*Log[z]) + G[(s12 + s23)/s12, q/s12, x]*
      (3 - 2*G[0, x] + 2*G[1, x] + 4*Log[z]) + 
     G[(s12 + s23)/s12, (s12 + s23)/s12, x]*(3 - 2*G[0, x] + 2*G[1, x] + 
       4*Log[z]) + G[0, q/s12, x]*(6 - 4*G[0, x] + 8*Log[z]) + 
     G[q/s12, -z1^(-1), x]*(6 - 4*G[0, x] - 4*G[1, x] + 8*Log[z]) + 
     G[0, 1, x]*(6 - 4*G[0, x] - 4*G[q/s12, x] - 4*G[(s12 + s23)/s12, x] + 
       8*G[-z1^(-1), x] + 8*Log[z]) + G[(s12 + s23)/s12, 1, x]*
      (6 - 4*G[0, x] - 4*G[q/s12, x] - 4*G[(s12 + s23)/s12, x] + 
       8*G[-z1^(-1), x] + 8*Log[z]) + G[(s12 + s23)/s12, x]*
      (-6*Log[z] - 4*Log[z]^2) + G[q/s12, x]*(6*Log[z] + 4*Log[z]^2) + 
     G[0, x]*(G[q/s12, x]*(-3 - 4*Log[z]) + G[(s12 + s23)/s12, x]*
        (3 + 4*Log[z])) + G[1, x]*(G[q/s12, x]*(-3 - 4*Log[z]) + 
       G[(s12 + s23)/s12, x]*(-3 - 4*Log[z]) + 
       G[0, x]*(-3 + 2*G[q/s12, x] + 2*G[(s12 + s23)/s12, x] - 
         4*G[-z1^(-1), x] - 4*Log[z]) + 6*Log[z] + 4*Log[z]^2 + 
       G[-z1^(-1), x]*(6 + 8*Log[z])))};
P12G010010011= {x^eps, ((-2 + 3*eps)*x^eps)/(eps^2*z^(2*eps)), 
  4*G[0, -z1^(-1), x] + eps*(-4*G[0, 0, -z1^(-1), x] - 
     8*G[0, -z1^(-1), -z1^(-1), x] + G[0, -z1^(-1), x]*
      (-6 + 4*G[0, x] - 8*Log[z]))};
P12G010010101= {1, -((Gamma[3 - 3*eps]*Gamma[1 - 2*eps]*Gamma[1 + eps])/
    (eps^2*x^(4*eps)*Gamma[2 - 3*eps]*Gamma[1 - eps])), 0};
P12G010010111= {(1 - x)^((3*eps)/2)*x^(1 + eps)*
   (1 - (s12*x)/q)^((3*eps)/2), 0, 
  ((16*G[1, x] - 16*G[q/s12, x])*G[0, 0, x] + (-4*G[1, x] + 4*G[q/s12, x])*
     G[0, -z1^(-1), x] + (4*G[1, x] - 4*G[q/s12, x] + 4*G[-z1^(-1), x])*
     G[(s12 + s23)/s12, 1, x] + 4*G[1, x]*G[(s12 + s23)/s12, q/s12, x] - 
    4*G[1, x]*G[(s12 + s23)/s12, -z1^(-1), x] - 
    4*G[1, x]*G[-z1^(-1), q/s12, x] + 4*G[1, x]*G[-z1^(-1), -z1^(-1), x] + 
    16*G[0, 0, 1, x] - 16*G[0, 0, q/s12, x] + 8*G[0, 1, 1, x] + 
    16*G[0, 1, q/s12, x] - 4*G[0, 1, -z1^(-1), x] - 16*G[0, q/s12, 1, x] - 
    8*G[0, q/s12, q/s12, x] + 4*G[0, q/s12, -z1^(-1), x] + 
    4*G[0, -z1^(-1), 1, x] - 4*G[0, -z1^(-1), q/s12, x] - 
    4*G[q/s12, (s12 + s23)/s12, q/s12, x] + 
    4*G[q/s12, (s12 + s23)/s12, -z1^(-1), x] + 
    4*G[q/s12, -z1^(-1), q/s12, x] - 4*G[q/s12, -z1^(-1), -z1^(-1), x] - 
    8*G[(s12 + s23)/s12, 1, 1, x] + 8*G[-z1^(-1), 1, 1, x] - 
    4*G[-z1^(-1), (s12 + s23)/s12, 1, x] + 4*G[-z1^(-1), -z1^(-1), 1, x] + 
    G[q/s12, 1, x]*(32*G[0, x] - 16*Log[z]) + G[q/s12, q/s12, x]*
     (16*G[0, x] - 8*Log[z]) + G[0, x]*G[q/s12, x]*(-36 - 4*Log[z]) + 
    G[0, 1, x]*(-36 - 16*G[0, x] + 4*G[1, x] - 4*G[q/s12, x] - 4*Log[z]) + 
    G[q/s12, -z1^(-1), x]*(-8*G[0, x] + 4*Log[z]) + 
    G[0, q/s12, x]*(36 + 16*G[0, x] + 4*G[1, x] - 4*G[q/s12, x] + 4*Log[z]) + 
    G[-z1^(-1), 1, x]*(-8*G[0, x] - 4*G[1, x] + 4*G[q/s12, x] - 
      4*G[-z1^(-1), x] + 4*Log[z]) + G[1, 1, x]*(-16*G[0, x] + 8*Log[z]) + 
    G[q/s12, x]*((-2*Pi^2)/3 + 18*Log[z] + 4*Log[z]^2) + 
    (8*G[0, x]*G[q/s12, x] + 8*G[0, 1, x] - 8*G[0, q/s12, x] - 
      4*G[q/s12, x]*Log[z] + G[1, x]*(-8*G[0, x] + 4*Log[z]))/eps + 
    G[1, x]*((2*Pi^2)/3 - 18*Log[z] + 8*G[q/s12, x]*Log[z] - 
      4*G[-z1^(-1), x]*Log[z] - 4*Log[z]^2 + 
      G[0, x]*(36 - 16*G[q/s12, x] + 8*G[-z1^(-1), x] + 4*Log[z])))/
   (q - s12)};
P12G010010112= {(x^(2 + eps)*(1 - ((q - s23)*x)/q)^(1 + 4*eps))/
   ((1 - x)^(eps/2)*(1 - (s12*x)/q)^(eps/2)), 
  ((-1 + 2*eps)*(-1 + 3*eps)*Gamma[3 - 3*eps]*Gamma[1 - 2*eps]*
    Gamma[1 + eps])/(2*eps^3*q*s12*x^(3*eps)*Gamma[2 - 3*eps]*
    Gamma[1 - eps]), (((81 + 2*Pi^2)*G[q/s12, x])/4 + 
    (117*G[0, x]*G[q/s12, x])/4 + ((3*G[1, x])/2 + (3*G[q/s12, x])/2)/eps^2 + 
    ((27*G[1, x])/2 + (27*G[q/s12, x])/2)*G[0, 0, x] + 
    (-39 - 18*G[0, x] - 9*G[1, x] + 15*G[q/s12, x] - 6*G[(s12 + s23)/s12, x])*
     G[0, 1, x] + (-39 - 18*G[0, x] + 15*G[1, x] - 9*G[q/s12, x] - 
      6*G[(s12 + s23)/s12, x])*G[0, q/s12, x] + 
    (78 + 36*G[0, x] + 6*G[(s12 + s23)/s12, x])*G[0, -z1^(-1), x] + 
    (195/8 + (45*G[0, x])/4 + (51*G[q/s12, x])/8 - 12*G[-z1^(-1), x])*
     G[1, 1, x] + (195/8 + (45*G[0, x])/4 + (51*G[1, x])/8)*
     G[q/s12, q/s12, x] + (-39 - 18*G[0, x] - 12*G[1, x])*
     G[q/s12, -z1^(-1), x] + ((-39*G[q/s12, x])/4 - (9*G[0, x]*G[q/s12, x])/
       2 + G[1, x]*(-39/4 - (9*G[0, x])/2 - (15*G[q/s12, x])/4 + 
        6*G[-z1^(-1), x]) + 6*G[0, 1, x] + 6*G[0, q/s12, x] - 
      12*G[0, -z1^(-1), x] - (15*G[1, 1, x])/4 - (15*G[q/s12, q/s12, x])/4 + 
      6*G[q/s12, -z1^(-1), x] + 6*G[(s12 + s23)/s12, 1, x] + 
      6*G[(s12 + s23)/s12, q/s12, x] - 6*G[(s12 + s23)/s12, -z1^(-1), x] - 
      6*G[-z1^(-1), 1, x])/eps + (39 + 18*G[0, x] - 3*G[1, x] + 
      15*G[q/s12, x] - 24*G[-z1^(-1), x])*G[-z1^(-1), 1, x] - 
    15*G[1, x]*G[-z1^(-1), q/s12, x] + 24*G[1, x]*G[-z1^(-1), -z1^(-1), x] + 
    18*G[0, 0, 1, x] + 18*G[0, 0, q/s12, x] - 36*G[0, 0, -z1^(-1), x] + 
    6*G[0, 1, 1, x] - 18*G[0, 1, q/s12, x] + 6*G[0, 1, (s12 + s23)/s12, x] + 
    24*G[0, 1, -z1^(-1), x] - 18*G[0, q/s12, 1, x] + 
    6*G[0, q/s12, q/s12, x] + 6*G[0, q/s12, (s12 + s23)/s12, x] + 
    24*G[0, q/s12, -z1^(-1), x] + 6*G[0, -z1^(-1), 1, x] + 
    6*G[0, -z1^(-1), q/s12, x] - 6*G[0, -z1^(-1), (s12 + s23)/s12, x] - 
    48*G[0, -z1^(-1), -z1^(-1), x] + (51*G[1, 1, 1, x])/8 + 
    (51*G[q/s12, q/s12, q/s12, x])/8 - 12*G[q/s12, q/s12, -z1^(-1), x] + 
    18*G[q/s12, (s12 + s23)/s12, 1, x] + 
    3*G[q/s12, (s12 + s23)/s12, q/s12, x] - 
    3*G[q/s12, (s12 + s23)/s12, -z1^(-1), x] - 18*G[q/s12, -z1^(-1), 1, x] - 
    15*G[q/s12, -z1^(-1), q/s12, x] + 24*G[q/s12, -z1^(-1), -z1^(-1), x] - 
    18*G[(s12 + s23)/s12, 1, 1, x] - 12*G[(s12 + s23)/s12, q/s12, q/s12, x] + 
    21*G[(s12 + s23)/s12, q/s12, -z1^(-1), x] - 
    6*G[(s12 + s23)/s12, (s12 + s23)/s12, 1, x] - 
    6*G[(s12 + s23)/s12, (s12 + s23)/s12, q/s12, x] + 
    6*G[(s12 + s23)/s12, (s12 + s23)/s12, -z1^(-1), x] + 
    6*G[(s12 + s23)/s12, -z1^(-1), 1, x] + 
    27*G[(s12 + s23)/s12, -z1^(-1), q/s12, x] - 
    36*G[(s12 + s23)/s12, -z1^(-1), -z1^(-1), x] + 18*G[-z1^(-1), 1, 1, x] - 
    24*G[-z1^(-1), (s12 + s23)/s12, 1, x] + 24*G[-z1^(-1), -z1^(-1), 1, x] + 
    G[(s12 + s23)/s12, q/s12, x]*(-39 + 6*G[0, x] + 3*G[1, x] - 12*Log[z]) + 
    G[(s12 + s23)/s12, 1, x]*(-39 + 6*G[0, x] + 3*G[1, x] - 15*G[q/s12, x] + 
      24*G[-z1^(-1), x] - 12*Log[z]) + G[(s12 + s23)/s12, -z1^(-1), x]*
     (39 - 6*G[0, x] - 3*G[1, x] + 12*Log[z]) + 
    G[1, x]*((81 + 2*Pi^2)/4 + G[0, x]*(117/4 - (51*G[q/s12, x])/4 - 
        18*G[-z1^(-1), x]) - 39*G[-z1^(-1), x] + 
      G[q/s12, x]*(195/8 + 12*Log[z])) + 
    eps*((-3*(81 + 2*Pi^2)*G[0, x]*G[q/s12, x])/4 - (9*G[0, 1, x]^2)/4 - 
      (9*G[0, q/s12, x]^2)/4 - 144*G[0, -z1^(-1), x]^2 + 
      G[0, 0, x]*((-351*G[q/s12, x])/4 + G[1, x]*(-351/4 + 
          (57*G[q/s12, x])/4 + 54*G[-z1^(-1), x]) + 54*G[0, 1, x] + 
        54*G[0, q/s12, x] - 108*G[0, -z1^(-1), x] - (135*G[1, 1, x])/4 - 
        (135*G[q/s12, q/s12, x])/4 + 54*G[q/s12, -z1^(-1), x] + 
        6*G[(s12 + s23)/s12, 1, x] + 6*G[(s12 + s23)/s12, q/s12, x] - 
        6*G[(s12 + s23)/s12, -z1^(-1), x] - 54*G[-z1^(-1), 1, x]) + 
      (-156 - 72*G[0, x])*G[1, x]*G[-z1^(-1), -z1^(-1), x] + 
      ((-81*G[1, x])/2 - (81*G[q/s12, x])/2)*G[0, 0, 0, x] + 
      (-117 - 54*G[0, x] - 27*G[1, x] + 21*G[q/s12, x] + 
        6*G[(s12 + s23)/s12, x])*G[0, 0, 1, x] + 
      (-117 - 54*G[0, x] + 21*G[1, x] - 27*G[q/s12, x] + 
        6*G[(s12 + s23)/s12, x])*G[0, 0, q/s12, x] + 
      (234 + 108*G[0, x] - 6*G[(s12 + s23)/s12, x])*G[0, 0, -z1^(-1), x] + 
      (-39 - 18*G[0, x] - 9*G[1, x] + 15*G[q/s12, x] - 
        6*G[(s12 + s23)/s12, x])*G[0, 1, 1, x] + 
      (-156 - 72*G[0, x] - 12*G[q/s12, x] + 12*G[(s12 + s23)/s12, x])*
       G[0, 1, -z1^(-1), x] + (-39 - 18*G[0, x] + 15*G[1, x] - 
        9*G[q/s12, x] - 6*G[(s12 + s23)/s12, x])*G[0, q/s12, q/s12, x] + 
      (-156 - 72*G[0, x] - 12*G[1, x] + 12*G[(s12 + s23)/s12, x])*
       G[0, q/s12, -z1^(-1), x] + (-39 - 18*G[0, x] - 9*G[1, x] + 
        3*G[q/s12, x] + 6*G[(s12 + s23)/s12, x])*G[0, -z1^(-1), 1, x] + 
      (-39 - 18*G[0, x] + 3*G[1, x] - 9*G[q/s12, x] + 
        6*G[(s12 + s23)/s12, x])*G[0, -z1^(-1), q/s12, x] + 
      (312 + 144*G[0, x] - 12*G[(s12 + s23)/s12, x])*G[0, -z1^(-1), -z1^(-1), 
        x] + (-663/16 - (153*G[0, x])/8)*G[1, 1, 1, x] + 
      (-663/16 - (153*G[0, x])/8)*G[q/s12, q/s12, q/s12, x] + 
      (78 + 36*G[0, x])*G[q/s12, q/s12, -z1^(-1), x] + 
      (195/2 + 45*G[0, x])*G[q/s12, -z1^(-1), q/s12, x] + 
      (-156 - 72*G[0, x])*G[q/s12, -z1^(-1), -z1^(-1), x] + 
      (-117 - 54*G[0, x])*G[-z1^(-1), 1, 1, x] + (-156 - 72*G[0, x])*
       G[-z1^(-1), -z1^(-1), 1, x] + 54*G[0, 0, 0, 1, x] + 
      54*G[0, 0, 0, q/s12, x] - 108*G[0, 0, 0, -z1^(-1), x] + 
      27*G[0, 0, 1, 1, x] - 21*G[0, 0, 1, q/s12, x] - 
      6*G[0, 0, 1, (s12 + s23)/s12, x] - 21*G[0, 0, q/s12, 1, x] + 
      27*G[0, 0, q/s12, q/s12, x] - 6*G[0, 0, q/s12, (s12 + s23)/s12, x] - 
      54*G[0, 0, -z1^(-1), 1, x] - 54*G[0, 0, -z1^(-1), q/s12, x] + 
      6*G[0, 0, -z1^(-1), (s12 + s23)/s12, x] + 
      432*G[0, 0, -z1^(-1), -z1^(-1), x] + (9*G[0, 1, 0, 1, x])/2 + 
      (9*G[0, 1, 0, q/s12, x])/2 - 36*G[0, 1, 0, -z1^(-1), x] + 
      6*G[0, 1, 1, 1, x] - 18*G[0, 1, 1, q/s12, x] + 
      6*G[0, 1, 1, (s12 + s23)/s12, x] + 24*G[0, 1, 1, -z1^(-1), x] + 
      30*G[0, 1, q/s12, 1, x] - 18*G[0, 1, q/s12, q/s12, x] + 
      6*G[0, 1, q/s12, (s12 + s23)/s12, x] - 60*G[0, 1, q/s12, -z1^(-1), x] - 
      6*G[0, 1, (s12 + s23)/s12, 1, x] - 6*G[0, 1, (s12 + s23)/s12, q/s12, 
        x] + 6*G[0, 1, (s12 + s23)/s12, (s12 + s23)/s12, x] + 
      12*G[0, 1, (s12 + s23)/s12, -z1^(-1), x] - 12*G[0, 1, -z1^(-1), 1, x] - 
      12*G[0, 1, -z1^(-1), (s12 + s23)/s12, x] + 
      96*G[0, 1, -z1^(-1), -z1^(-1), x] + (9*G[0, q/s12, 0, 1, x])/2 + 
      (9*G[0, q/s12, 0, q/s12, x])/2 - 36*G[0, q/s12, 0, -z1^(-1), x] - 
      18*G[0, q/s12, 1, 1, x] + 30*G[0, q/s12, 1, q/s12, x] + 
      6*G[0, q/s12, 1, (s12 + s23)/s12, x] - 60*G[0, q/s12, 1, -z1^(-1), x] - 
      18*G[0, q/s12, q/s12, 1, x] + 6*G[0, q/s12, q/s12, q/s12, x] + 
      6*G[0, q/s12, q/s12, (s12 + s23)/s12, x] + 
      24*G[0, q/s12, q/s12, -z1^(-1), x] - 6*G[0, q/s12, (s12 + s23)/s12, 1, 
        x] - 6*G[0, q/s12, (s12 + s23)/s12, q/s12, x] + 
      6*G[0, q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x] + 
      12*G[0, q/s12, (s12 + s23)/s12, -z1^(-1), x] - 
      12*G[0, q/s12, -z1^(-1), q/s12, x] - 
      12*G[0, q/s12, -z1^(-1), (s12 + s23)/s12, x] + 
      96*G[0, q/s12, -z1^(-1), -z1^(-1), x] - 36*G[0, -z1^(-1), 0, 1, x] - 
      36*G[0, -z1^(-1), 0, q/s12, x] + 288*G[0, -z1^(-1), 0, -z1^(-1), x] + 
      6*G[0, -z1^(-1), 1, 1, x] - 6*G[0, -z1^(-1), 1, q/s12, x] - 
      6*G[0, -z1^(-1), 1, (s12 + s23)/s12, x] + 
      24*G[0, -z1^(-1), 1, -z1^(-1), x] - 6*G[0, -z1^(-1), q/s12, 1, x] + 
      6*G[0, -z1^(-1), q/s12, q/s12, x] - 
      6*G[0, -z1^(-1), q/s12, (s12 + s23)/s12, x] + 
      24*G[0, -z1^(-1), q/s12, -z1^(-1), x] + 
      6*G[0, -z1^(-1), (s12 + s23)/s12, 1, x] + 
      6*G[0, -z1^(-1), (s12 + s23)/s12, q/s12, x] - 
      6*G[0, -z1^(-1), (s12 + s23)/s12, (s12 + s23)/s12, x] - 
      12*G[0, -z1^(-1), (s12 + s23)/s12, -z1^(-1), x] + 
      24*G[0, -z1^(-1), -z1^(-1), 1, x] + 24*G[0, -z1^(-1), -z1^(-1), q/s12, 
        x] + 12*G[0, -z1^(-1), -z1^(-1), (s12 + s23)/s12, x] - 
      192*G[0, -z1^(-1), -z1^(-1), -z1^(-1), x] - (159*G[1, 1, 1, 1, x])/16 - 
      (159*G[1, 1, 1, q/s12, x])/16 + (39*G[1, 1, 1, -z1^(-1), x])/2 - 
      (159*G[1, 1, q/s12, 1, x])/16 - (159*G[1, 1, q/s12, q/s12, x])/16 + 
      (39*G[1, 1, q/s12, -z1^(-1), x])/2 - 
      (21*G[1, 1, (s12 + s23)/s12, 1, x])/2 - 
      (21*G[1, 1, (s12 + s23)/s12, q/s12, x])/2 + 
      (21*G[1, 1, (s12 + s23)/s12, -z1^(-1), x])/2 + 
      30*G[1, 1, -z1^(-1), 1, x] + 30*G[1, 1, -z1^(-1), q/s12, x] - 
      48*G[1, 1, -z1^(-1), -z1^(-1), x] - (159*G[1, q/s12, 1, 1, x])/16 - 
      (159*G[1, q/s12, 1, q/s12, x])/16 + (39*G[1, q/s12, 1, -z1^(-1), x])/
       2 - (159*G[1, q/s12, q/s12, 1, x])/16 - 
      (159*G[1, q/s12, q/s12, q/s12, x])/16 + 
      (39*G[1, q/s12, q/s12, -z1^(-1), x])/2 + 
      (3*G[1, q/s12, (s12 + s23)/s12, 1, x])/2 + 
      (3*G[1, q/s12, (s12 + s23)/s12, q/s12, x])/2 - 
      (3*G[1, q/s12, (s12 + s23)/s12, -z1^(-1), x])/2 + 
      18*G[1, q/s12, -z1^(-1), 1, x] + 18*G[1, q/s12, -z1^(-1), q/s12, x] - 
      36*G[1, q/s12, -z1^(-1), -z1^(-1), x] - 
      6*G[1, (s12 + s23)/s12, 1, 1, x] - 6*G[1, (s12 + s23)/s12, 1, q/s12, 
        x] + (21*G[1, (s12 + s23)/s12, 1, -z1^(-1), x])/2 - 
      6*G[1, (s12 + s23)/s12, q/s12, 1, x] - 
      6*G[1, (s12 + s23)/s12, q/s12, q/s12, x] + 
      (21*G[1, (s12 + s23)/s12, q/s12, -z1^(-1), x])/2 - 
      3*G[1, (s12 + s23)/s12, (s12 + s23)/s12, 1, x] - 
      3*G[1, (s12 + s23)/s12, (s12 + s23)/s12, q/s12, x] + 
      3*G[1, (s12 + s23)/s12, (s12 + s23)/s12, -z1^(-1), x] + 
      (27*G[1, (s12 + s23)/s12, -z1^(-1), 1, x])/2 + 
      (27*G[1, (s12 + s23)/s12, -z1^(-1), q/s12, x])/2 - 
      18*G[1, (s12 + s23)/s12, -z1^(-1), -z1^(-1), x] + 
      (51*G[1, -z1^(-1), 1, 1, x])/2 + (51*G[1, -z1^(-1), 1, q/s12, x])/2 - 
      48*G[1, -z1^(-1), 1, -z1^(-1), x] + (51*G[1, -z1^(-1), q/s12, 1, x])/
       2 + (51*G[1, -z1^(-1), q/s12, q/s12, x])/2 - 
      48*G[1, -z1^(-1), q/s12, -z1^(-1), x] + 
      12*G[1, -z1^(-1), (s12 + s23)/s12, 1, x] + 
      12*G[1, -z1^(-1), (s12 + s23)/s12, q/s12, x] - 
      12*G[1, -z1^(-1), (s12 + s23)/s12, -z1^(-1), x] - 
      60*G[1, -z1^(-1), -z1^(-1), 1, x] - 60*G[1, -z1^(-1), -z1^(-1), q/s12, 
        x] + 96*G[1, -z1^(-1), -z1^(-1), -z1^(-1), x] - 
      (159*G[q/s12, 1, 1, 1, x])/16 - (159*G[q/s12, 1, 1, q/s12, x])/16 + 
      (39*G[q/s12, 1, 1, -z1^(-1), x])/2 - (159*G[q/s12, 1, q/s12, 1, x])/
       16 - (159*G[q/s12, 1, q/s12, q/s12, x])/16 + 
      (39*G[q/s12, 1, q/s12, -z1^(-1), x])/2 + 
      (3*G[q/s12, 1, (s12 + s23)/s12, 1, x])/2 + 
      (3*G[q/s12, 1, (s12 + s23)/s12, q/s12, x])/2 - 
      (3*G[q/s12, 1, (s12 + s23)/s12, -z1^(-1), x])/2 + 
      18*G[q/s12, 1, -z1^(-1), 1, x] + 18*G[q/s12, 1, -z1^(-1), q/s12, x] - 
      36*G[q/s12, 1, -z1^(-1), -z1^(-1), x] - (159*G[q/s12, q/s12, 1, 1, x])/
       16 - (159*G[q/s12, q/s12, 1, q/s12, x])/16 + 
      (39*G[q/s12, q/s12, 1, -z1^(-1), x])/2 - 
      (159*G[q/s12, q/s12, q/s12, 1, x])/16 - 
      (159*G[q/s12, q/s12, q/s12, q/s12, x])/16 + 
      (39*G[q/s12, q/s12, q/s12, -z1^(-1), x])/2 - 
      (21*G[q/s12, q/s12, (s12 + s23)/s12, 1, x])/2 - 
      (21*G[q/s12, q/s12, (s12 + s23)/s12, q/s12, x])/2 + 
      (21*G[q/s12, q/s12, (s12 + s23)/s12, -z1^(-1), x])/2 + 
      30*G[q/s12, q/s12, -z1^(-1), 1, x] + 
      30*G[q/s12, q/s12, -z1^(-1), q/s12, x] - 
      48*G[q/s12, q/s12, -z1^(-1), -z1^(-1), x] - 
      6*G[q/s12, (s12 + s23)/s12, 1, 1, x] - 
      6*G[q/s12, (s12 + s23)/s12, 1, q/s12, x] + 
      (21*G[q/s12, (s12 + s23)/s12, 1, -z1^(-1), x])/2 - 
      6*G[q/s12, (s12 + s23)/s12, q/s12, 1, x] - 
      6*G[q/s12, (s12 + s23)/s12, q/s12, q/s12, x] + 
      (21*G[q/s12, (s12 + s23)/s12, q/s12, -z1^(-1), x])/2 - 
      3*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, 1, x] - 
      3*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, q/s12, x] + 
      3*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, -z1^(-1), x] + 
      (27*G[q/s12, (s12 + s23)/s12, -z1^(-1), 1, x])/2 + 
      (27*G[q/s12, (s12 + s23)/s12, -z1^(-1), q/s12, x])/2 - 
      18*G[q/s12, (s12 + s23)/s12, -z1^(-1), -z1^(-1), x] + 
      (51*G[q/s12, -z1^(-1), 1, 1, x])/2 + 
      (51*G[q/s12, -z1^(-1), 1, q/s12, x])/2 - 
      48*G[q/s12, -z1^(-1), 1, -z1^(-1), x] + 
      (51*G[q/s12, -z1^(-1), q/s12, 1, x])/2 + 
      (51*G[q/s12, -z1^(-1), q/s12, q/s12, x])/2 - 
      48*G[q/s12, -z1^(-1), q/s12, -z1^(-1), x] + 
      12*G[q/s12, -z1^(-1), (s12 + s23)/s12, 1, x] + 
      12*G[q/s12, -z1^(-1), (s12 + s23)/s12, q/s12, x] - 
      12*G[q/s12, -z1^(-1), (s12 + s23)/s12, -z1^(-1), x] - 
      60*G[q/s12, -z1^(-1), -z1^(-1), 1, x] - 
      60*G[q/s12, -z1^(-1), -z1^(-1), q/s12, x] + 
      96*G[q/s12, -z1^(-1), -z1^(-1), -z1^(-1), x] + 
      (39*G[(s12 + s23)/s12, 1, 1, 1, x])/2 + 
      (39*G[(s12 + s23)/s12, 1, 1, q/s12, x])/2 - 
      (75*G[(s12 + s23)/s12, 1, 1, -z1^(-1), x])/2 + 
      (39*G[(s12 + s23)/s12, 1, q/s12, 1, x])/2 + 
      (39*G[(s12 + s23)/s12, 1, q/s12, q/s12, x])/2 - 
      (75*G[(s12 + s23)/s12, 1, q/s12, -z1^(-1), x])/2 + 
      9*G[(s12 + s23)/s12, 1, (s12 + s23)/s12, 1, x] + 
      9*G[(s12 + s23)/s12, 1, (s12 + s23)/s12, q/s12, x] - 
      9*G[(s12 + s23)/s12, 1, (s12 + s23)/s12, -z1^(-1), x] - 
      (93*G[(s12 + s23)/s12, 1, -z1^(-1), 1, x])/2 - 
      (93*G[(s12 + s23)/s12, 1, -z1^(-1), q/s12, x])/2 + 
      78*G[(s12 + s23)/s12, 1, -z1^(-1), -z1^(-1), x] + 
      (39*G[(s12 + s23)/s12, q/s12, 1, 1, x])/2 + 
      (39*G[(s12 + s23)/s12, q/s12, 1, q/s12, x])/2 - 
      (75*G[(s12 + s23)/s12, q/s12, 1, -z1^(-1), x])/2 + 
      (39*G[(s12 + s23)/s12, q/s12, q/s12, 1, x])/2 + 
      (39*G[(s12 + s23)/s12, q/s12, q/s12, q/s12, x])/2 - 
      (75*G[(s12 + s23)/s12, q/s12, q/s12, -z1^(-1), x])/2 + 
      9*G[(s12 + s23)/s12, q/s12, (s12 + s23)/s12, 1, x] + 
      9*G[(s12 + s23)/s12, q/s12, (s12 + s23)/s12, q/s12, x] - 
      9*G[(s12 + s23)/s12, q/s12, (s12 + s23)/s12, -z1^(-1), x] - 
      (93*G[(s12 + s23)/s12, q/s12, -z1^(-1), 1, x])/2 - 
      (93*G[(s12 + s23)/s12, q/s12, -z1^(-1), q/s12, x])/2 + 
      78*G[(s12 + s23)/s12, q/s12, -z1^(-1), -z1^(-1), x] + 
      12*G[(s12 + s23)/s12, (s12 + s23)/s12, 1, 1, x] + 
      12*G[(s12 + s23)/s12, (s12 + s23)/s12, 1, q/s12, x] - 
      21*G[(s12 + s23)/s12, (s12 + s23)/s12, 1, -z1^(-1), x] + 
      12*G[(s12 + s23)/s12, (s12 + s23)/s12, q/s12, 1, x] + 
      12*G[(s12 + s23)/s12, (s12 + s23)/s12, q/s12, q/s12, x] - 
      21*G[(s12 + s23)/s12, (s12 + s23)/s12, q/s12, -z1^(-1), x] + 
      6*G[(s12 + s23)/s12, (s12 + s23)/s12, (s12 + s23)/s12, 1, x] + 
      6*G[(s12 + s23)/s12, (s12 + s23)/s12, (s12 + s23)/s12, q/s12, x] - 
      6*G[(s12 + s23)/s12, (s12 + s23)/s12, (s12 + s23)/s12, -z1^(-1), x] - 
      27*G[(s12 + s23)/s12, (s12 + s23)/s12, -z1^(-1), 1, x] - 
      27*G[(s12 + s23)/s12, (s12 + s23)/s12, -z1^(-1), q/s12, x] + 
      36*G[(s12 + s23)/s12, (s12 + s23)/s12, -z1^(-1), -z1^(-1), x] - 
      (99*G[(s12 + s23)/s12, -z1^(-1), 1, 1, x])/2 - 
      (99*G[(s12 + s23)/s12, -z1^(-1), 1, q/s12, x])/2 + 
      90*G[(s12 + s23)/s12, -z1^(-1), 1, -z1^(-1), x] - 
      (99*G[(s12 + s23)/s12, -z1^(-1), q/s12, 1, x])/2 - 
      (99*G[(s12 + s23)/s12, -z1^(-1), q/s12, q/s12, x])/2 + 
      90*G[(s12 + s23)/s12, -z1^(-1), q/s12, -z1^(-1), x] - 
      24*G[(s12 + s23)/s12, -z1^(-1), (s12 + s23)/s12, 1, x] - 
      24*G[(s12 + s23)/s12, -z1^(-1), (s12 + s23)/s12, q/s12, x] + 
      24*G[(s12 + s23)/s12, -z1^(-1), (s12 + s23)/s12, -z1^(-1), x] + 
      114*G[(s12 + s23)/s12, -z1^(-1), -z1^(-1), 1, x] + 
      114*G[(s12 + s23)/s12, -z1^(-1), -z1^(-1), q/s12, x] - 
      168*G[(s12 + s23)/s12, -z1^(-1), -z1^(-1), -z1^(-1), x] + 
      G[-z1^(-1), 1, x]*(-81 - 2*Pi^2 + (39/2 + 9*G[0, x])*G[1, x] + 
        156*G[-z1^(-1), x] + G[0, x]*(-117 + 51*G[q/s12, x] + 
          72*G[-z1^(-1), x]) + G[q/s12, x]*(-195/2 - 48*Log[z])) + 
      G[1, 1, x]*((-5*(81 + 2*Pi^2))/8 + 78*G[-z1^(-1), x] + 
        G[0, x]*(-585/8 + (231*G[q/s12, x])/8 + 36*G[-z1^(-1), x]) + 
        G[q/s12, x]*(-663/16 - 24*Log[z])) + G[q/s12, q/s12, x]*
       ((-5*(81 + 2*Pi^2))/8 - (585*G[0, x])/8 + 
        G[1, x]*(-663/16 + (231*G[0, x])/8 - 24*Log[z])) + 
      G[0, -z1^(-1), x]*(-2*(81 + 2*Pi^2) + G[1, x]*(-3*G[q/s12, x] + 
          3*G[(s12 + s23)/s12, x]) + G[0, x]*
         (-234 + 6*G[(s12 + s23)/s12, x]) + 9*G[1, 1, x] + 
        9*G[q/s12, q/s12, x] + 3*G[q/s12, (s12 + s23)/s12, x] - 
        12*G[(s12 + s23)/s12, 1, x] - 9*G[(s12 + s23)/s12, q/s12, x] - 
        6*G[(s12 + s23)/s12, (s12 + s23)/s12, x] + 
        24*G[(s12 + s23)/s12, -z1^(-1), x] + G[(s12 + s23)/s12, x]*
         (-39 - 12*Log[z])) + G[(s12 + s23)/s12, -z1^(-1), q/s12, x]*
       (-351/2 + 27*G[0, x] - 54*Log[z]) + G[q/s12, 1, 1, x]*
       (96*G[0, x] - 48*Log[z]) + G[q/s12, q/s12, 1, x]*
       (96*G[0, x] - 48*Log[z]) + G[(s12 + s23)/s12, q/s12, -z1^(-1), x]*
       (-273/2 + 21*G[0, x] - 42*Log[z]) + G[q/s12, (s12 + s23)/s12, 1, x]*
       (-117 + 18*G[0, x] - 36*Log[z]) + G[(s12 + s23)/s12, (s12 + s23)/s12, 
        -z1^(-1), x]*(-39 + 6*G[0, x] - 12*Log[z]) + 
      G[(s12 + s23)/s12, -z1^(-1), 1, x]*(-39 + 6*G[0, x] - 12*Log[z]) + 
      G[0, 1, (s12 + s23)/s12, x]*(-39 + 6*G[0, x] + 3*G[1, x] + 
        3*G[q/s12, x] - 6*G[(s12 + s23)/s12, x] - 12*Log[z]) + 
      G[0, q/s12, (s12 + s23)/s12, x]*(-39 + 6*G[0, x] + 3*G[1, x] + 
        3*G[q/s12, x] - 6*G[(s12 + s23)/s12, x] - 12*Log[z]) + 
      G[q/s12, (s12 + s23)/s12, q/s12, x]*(-39/2 + 3*G[0, x] - 6*Log[z]) + 
      G[q/s12, (s12 + s23)/s12, -z1^(-1), x]*(39/2 - 3*G[0, x] + 6*Log[z]) + 
      G[(s12 + s23)/s12, (s12 + s23)/s12, 1, x]*(39 - 6*G[0, x] + 
        12*Log[z]) + G[(s12 + s23)/s12, (s12 + s23)/s12, q/s12, x]*
       (39 - 6*G[0, x] + 12*Log[z]) + G[0, q/s12, 1, x]*
       (117 + 30*G[0, x] + 27*G[1, x] - 21*G[q/s12, x] - 
        6*G[(s12 + s23)/s12, x] + 12*Log[z]) + G[0, 1, q/s12, x]*
       (117 + 30*G[0, x] - 21*G[1, x] + 27*G[q/s12, x] - 
        6*G[(s12 + s23)/s12, x] + 12*Log[z]) + 
      G[0, -z1^(-1), (s12 + s23)/s12, x]*(39 - 6*G[0, x] - 3*G[1, x] - 
        3*G[q/s12, x] + 6*G[(s12 + s23)/s12, x] + 12*Log[z]) + 
      G[(s12 + s23)/s12, q/s12, q/s12, x]*(78 - 12*G[0, x] + 24*Log[z]) + 
      G[(s12 + s23)/s12, 1, 1, x]*(117 - 18*G[0, x] + 36*Log[z]) + 
      G[1, x]*G[-z1^(-1), q/s12, x]*(195/2 - 51*G[0, x] + 48*Log[z]) + 
      G[-z1^(-1), (s12 + s23)/s12, 1, x]*(156 - 24*G[0, x] + 48*Log[z]) + 
      G[q/s12, -z1^(-1), 1, x]*(117 - 66*G[0, x] + 60*Log[z]) + 
      G[(s12 + s23)/s12, -z1^(-1), -z1^(-1), x]*(234 - 36*G[0, x] + 
        72*Log[z]) + G[(s12 + s23)/s12, q/s12, x]*
       (81 + G[0, x]*(-39 - 12*Log[z]) + G[1, x]*(-39/2 + 3*G[0, x] - 
          6*Log[z]) + 78*Log[z] + 12*Log[z]^2) + 
      G[(s12 + s23)/s12, -z1^(-1), x]*(-81 - 78*Log[z] - 12*Log[z]^2 + 
        G[1, x]*(39/2 - 3*G[0, x] + 6*Log[z]) + G[0, x]*(39 + 12*Log[z])) + 
      G[0, 1, x]*(81 + 2*Pi^2 + G[0, x]*(117 - 21*G[q/s12, x] - 
          6*G[(s12 + s23)/s12, x]) + G[1, x]*(117/2 + 27*G[0, x] + 
          (51*G[q/s12, x])/2 - 3*G[(s12 + s23)/s12, x] - 36*G[-z1^(-1), x]) - 
        (9*G[0, q/s12, x])/2 + 36*G[0, -z1^(-1), x] + (27*G[1, 1, x])/2 - 
        48*G[q/s12, 1, x] - (69*G[q/s12, q/s12, x])/2 - 
        3*G[q/s12, (s12 + s23)/s12, x] + 60*G[q/s12, -z1^(-1), x] + 
        12*G[(s12 + s23)/s12, 1, x] + 9*G[(s12 + s23)/s12, q/s12, x] + 
        6*G[(s12 + s23)/s12, (s12 + s23)/s12, x] - 
        24*G[(s12 + s23)/s12, -z1^(-1), x] + 36*G[-z1^(-1), 1, x] + 
        G[q/s12, x]*(-195/2 - 12*Log[z]) + G[(s12 + s23)/s12, x]*
         (39 + 12*Log[z])) + G[0, q/s12, x]*(81 + 2*Pi^2 + 
        (117*G[q/s12, x])/2 + G[0, x]*(117 + 27*G[q/s12, x] - 
          6*G[(s12 + s23)/s12, x]) + 36*G[0, -z1^(-1), x] - 
        (69*G[1, 1, x])/2 + 48*G[q/s12, 1, x] + (27*G[q/s12, q/s12, x])/2 - 
        3*G[q/s12, (s12 + s23)/s12, x] - 36*G[q/s12, -z1^(-1), x] + 
        12*G[(s12 + s23)/s12, 1, x] + 9*G[(s12 + s23)/s12, q/s12, x] + 
        6*G[(s12 + s23)/s12, (s12 + s23)/s12, x] - 
        24*G[(s12 + s23)/s12, -z1^(-1), x] - 60*G[-z1^(-1), 1, x] + 
        G[1, x]*(-195/2 - 21*G[0, x] - (45*G[q/s12, x])/2 - 
          3*G[(s12 + s23)/s12, x] + 60*G[-z1^(-1), x] - 12*Log[z]) + 
        G[(s12 + s23)/s12, x]*(39 + 12*Log[z])) + 
      G[q/s12, 1, x]*(-48*G[0, x]*G[q/s12, x] + 24*G[q/s12, x]*Log[z] + 
        G[1, x]*(-48*G[0, x] + 24*Log[z])) + G[(s12 + s23)/s12, 1, x]*
       (81 + G[-z1^(-1), x]*(-156 - 48*Log[z]) + 
        G[0, x]*(-39 - 15*G[q/s12, x] + 24*G[-z1^(-1), x] - 12*Log[z]) + 
        G[1, x]*(-39/2 + 3*G[0, x] - 6*Log[z]) + 78*Log[z] + 12*Log[z]^2 + 
        G[q/s12, x]*(195/2 + 30*Log[z])) + G[q/s12, -z1^(-1), x]*
       (81 + 2*Pi^2 + 117*G[0, x] + G[1, x]*(78 - 36*G[0, x] + 36*Log[z])) + 
      G[q/s12, x]*(-27/2 - (13*Pi^2)/4 + 3*Zeta[3]) + 
      G[1, x]*(-27/2 - (13*Pi^2)/4 + (81 + 2*Pi^2)*G[-z1^(-1), x] + 
        G[q/s12, x]*((3*(-135 + 2*Pi^2))/8 - 78*Log[z] - 12*Log[z]^2) + 
        G[0, x]*((-3*(81 + 2*Pi^2))/4 + 117*G[-z1^(-1), x] + 
          G[q/s12, x]*(663/8 + 12*Log[z])) + 3*Zeta[3])))/(s12^2*z)};
P12G011010011= {x^(1 + (5*eps)/2)*(1 - (s12*x)/(s12 + s23))^((3*eps)/2), 
  0, (-2*G[(s12 + s23)/s12, x]*G[0, 1, (s12 + s23)/s12, x])/(s12 + s23) - 
   (2*G[(s12 + s23)/s12, x]*G[0, q/s12, (s12 + s23)/s12, x])/(s12 + s23) - 
   (2*G[0, (s12 + s23)/s12, 0, -z1^(-1), x])/(s12 + s23) + 
   (-16*G[0, 1, x]^2 - 16*G[0, q/s12, x]^2 - 18*G[0, (s12 + s23)/s12, x]*
      G[0, -z1^(-1), x] + 22*G[0, -z1^(-1), x]^2 + 
     G[0, 0, x]*(-8*G[0, q/s12, x] + 8*G[0, -z1^(-1), x] + 
       8*G[(s12 + s23)/s12, 1, x] + 8*G[(s12 + s23)/s12, q/s12, x] - 
       8*G[(s12 + s23)/s12, -z1^(-1), x]) - 16*G[(s12 + s23)/s12, x]*
      G[0, 1, -z1^(-1), x] - 16*G[(s12 + s23)/s12, x]*
      G[0, q/s12, -z1^(-1), x] + (26 + 6*G[0, x] - 2*G[(s12 + s23)/s12, x])*
      G[0, -z1^(-1), 1, x] + (26 + 6*G[0, x] - 2*G[(s12 + s23)/s12, x])*
      G[0, -z1^(-1), q/s12, x] + (26 + 6*G[0, x])*G[(s12 + s23)/s12, 
       (s12 + s23)/s12, q/s12, x] + (-26 - 6*G[0, x])*
      G[(s12 + s23)/s12, (s12 + s23)/s12, -z1^(-1), x] + 
     (-26 - 6*G[0, x])*G[(s12 + s23)/s12, -z1^(-1), 1, x] + 
     (-26 - 6*G[0, x])*G[(s12 + s23)/s12, -z1^(-1), q/s12, x] + 
     36*G[0, 0, 0, 1, x] + 36*G[0, 0, 0, q/s12, x] - 
     36*G[0, 0, 0, -z1^(-1), x] + 40*G[0, 0, 1, 1, x] - 
     8*G[0, 0, 1, q/s12, x] + 8*G[0, 0, 1, (s12 + s23)/s12, x] + 
     12*G[0, 0, 1, -z1^(-1), x] - 8*G[0, 0, q/s12, 1, x] + 
     40*G[0, 0, q/s12, q/s12, x] + 8*G[0, 0, q/s12, (s12 + s23)/s12, x] + 
     12*G[0, 0, q/s12, -z1^(-1), x] + 12*G[0, 0, (s12 + s23)/s12, 1, x] + 
     12*G[0, 0, (s12 + s23)/s12, q/s12, x] - 
     12*G[0, 0, (s12 + s23)/s12, -z1^(-1), x] - 8*G[0, 0, -z1^(-1), 1, x] - 
     8*G[0, 0, -z1^(-1), q/s12, x] - 8*G[0, 0, -z1^(-1), (s12 + s23)/s12, 
       x] - 44*G[0, 0, -z1^(-1), -z1^(-1), x] + 20*G[0, 1, 0, 1, x] - 
     4*G[0, 1, 0, q/s12, x] - 18*G[0, 1, 0, (s12 + s23)/s12, x] + 
     6*G[0, 1, 0, -z1^(-1), x] + 16*G[0, 1, 1, (s12 + s23)/s12, x] - 
     8*G[0, 1, q/s12, (s12 + s23)/s12, x] + 
     4*G[0, 1, (s12 + s23)/s12, 1, x] + 4*G[0, 1, (s12 + s23)/s12, q/s12, 
       x] + 4*G[0, 1, (s12 + s23)/s12, (s12 + s23)/s12, x] + 
     16*G[0, 1, -z1^(-1), (s12 + s23)/s12, x] - 4*G[0, q/s12, 0, 1, x] + 
     20*G[0, q/s12, 0, q/s12, x] - 18*G[0, q/s12, 0, (s12 + s23)/s12, x] + 
     6*G[0, q/s12, 0, -z1^(-1), x] - 8*G[0, q/s12, 1, (s12 + s23)/s12, x] + 
     16*G[0, q/s12, q/s12, (s12 + s23)/s12, x] + 
     4*G[0, q/s12, (s12 + s23)/s12, 1, x] + 
     4*G[0, q/s12, (s12 + s23)/s12, q/s12, x] + 
     4*G[0, q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x] + 
     16*G[0, q/s12, -z1^(-1), (s12 + s23)/s12, x] - 
     2*G[0, (s12 + s23)/s12, 0, 1, x] - 2*G[0, (s12 + s23)/s12, 0, q/s12, 
       x] + 16*G[0, (s12 + s23)/s12, (s12 + s23)/s12, 1, x] + 
     16*G[0, (s12 + s23)/s12, (s12 + s23)/s12, q/s12, x] - 
     16*G[0, (s12 + s23)/s12, (s12 + s23)/s12, -z1^(-1), x] - 
     16*G[0, (s12 + s23)/s12, -z1^(-1), 1, x] - 
     16*G[0, (s12 + s23)/s12, -z1^(-1), q/s12, x] + 
     16*G[0, (s12 + s23)/s12, -z1^(-1), -z1^(-1), x] - 
     10*G[0, -z1^(-1), 0, 1, x] - 10*G[0, -z1^(-1), 0, q/s12, x] + 
     18*G[0, -z1^(-1), 0, (s12 + s23)/s12, x] - 
     16*G[0, -z1^(-1), 0, -z1^(-1), x] + 8*G[0, -z1^(-1), 1, 1, x] + 
     8*G[0, -z1^(-1), 1, q/s12, x] - 4*G[0, -z1^(-1), 1, (s12 + s23)/s12, 
       x] + 8*G[0, -z1^(-1), q/s12, 1, x] + 
     8*G[0, -z1^(-1), q/s12, q/s12, x] - 
     4*G[0, -z1^(-1), q/s12, (s12 + s23)/s12, x] - 
     20*G[0, -z1^(-1), (s12 + s23)/s12, 1, x] - 
     20*G[0, -z1^(-1), (s12 + s23)/s12, q/s12, x] - 
     4*G[0, -z1^(-1), (s12 + s23)/s12, (s12 + s23)/s12, x] + 
     16*G[0, -z1^(-1), (s12 + s23)/s12, -z1^(-1), x] + 
     16*G[0, -z1^(-1), -z1^(-1), 1, x] + 16*G[0, -z1^(-1), -z1^(-1), q/s12, 
       x] - 28*G[0, -z1^(-1), -z1^(-1), (s12 + s23)/s12, x] - 
     24*G[0, -z1^(-1), -z1^(-1), -z1^(-1), x] + 
     8*G[(s12 + s23)/s12, (s12 + s23)/s12, 1, 1, x] + 
     8*G[(s12 + s23)/s12, (s12 + s23)/s12, 1, q/s12, x] - 
     6*G[(s12 + s23)/s12, (s12 + s23)/s12, 1, (s12 + s23)/s12, x] + 
     8*G[(s12 + s23)/s12, (s12 + s23)/s12, q/s12, 1, x] + 
     8*G[(s12 + s23)/s12, (s12 + s23)/s12, q/s12, q/s12, x] - 
     6*G[(s12 + s23)/s12, (s12 + s23)/s12, q/s12, (s12 + s23)/s12, x] - 
     14*G[(s12 + s23)/s12, (s12 + s23)/s12, (s12 + s23)/s12, 1, x] - 
     14*G[(s12 + s23)/s12, (s12 + s23)/s12, (s12 + s23)/s12, q/s12, x] + 
     14*G[(s12 + s23)/s12, (s12 + s23)/s12, (s12 + s23)/s12, -z1^(-1), x] + 
     8*G[(s12 + s23)/s12, (s12 + s23)/s12, -z1^(-1), 1, x] + 
     8*G[(s12 + s23)/s12, (s12 + s23)/s12, -z1^(-1), q/s12, x] + 
     6*G[(s12 + s23)/s12, (s12 + s23)/s12, -z1^(-1), (s12 + s23)/s12, x] - 
     16*G[(s12 + s23)/s12, (s12 + s23)/s12, -z1^(-1), -z1^(-1), x] - 
     8*G[(s12 + s23)/s12, -z1^(-1), 1, 1, x] - 
     8*G[(s12 + s23)/s12, -z1^(-1), 1, q/s12, x] + 
     6*G[(s12 + s23)/s12, -z1^(-1), 1, (s12 + s23)/s12, x] - 
     8*G[(s12 + s23)/s12, -z1^(-1), q/s12, 1, x] - 
     8*G[(s12 + s23)/s12, -z1^(-1), q/s12, q/s12, x] + 
     6*G[(s12 + s23)/s12, -z1^(-1), q/s12, (s12 + s23)/s12, x] + 
     22*G[(s12 + s23)/s12, -z1^(-1), (s12 + s23)/s12, 1, x] + 
     22*G[(s12 + s23)/s12, -z1^(-1), (s12 + s23)/s12, q/s12, x] - 
     22*G[(s12 + s23)/s12, -z1^(-1), (s12 + s23)/s12, -z1^(-1), x] - 
     16*G[(s12 + s23)/s12, -z1^(-1), -z1^(-1), 1, x] - 
     16*G[(s12 + s23)/s12, -z1^(-1), -z1^(-1), q/s12, x] - 
     6*G[(s12 + s23)/s12, -z1^(-1), -z1^(-1), (s12 + s23)/s12, x] + 
     24*G[(s12 + s23)/s12, -z1^(-1), -z1^(-1), -z1^(-1), x] + 
     G[0, (s12 + s23)/s12, -z1^(-1), x]*(32*G[0, x] - 16*Log[z]) + 
     G[0, -z1^(-1), (s12 + s23)/s12, x]*(26 + 30*G[0, x] - 
       2*G[(s12 + s23)/s12, x] - 12*Log[z]) + 
     G[(s12 + s23)/s12, -z1^(-1), -z1^(-1), x]*(26 + 22*G[0, x] - 8*Log[z]) + 
     G[0, 1, 1, x]*(16*G[0, x] - 16*G[(s12 + s23)/s12, x] - 8*Log[z]) + 
     G[0, q/s12, q/s12, x]*(16*G[0, x] - 16*G[(s12 + s23)/s12, x] - 
       8*Log[z]) + G[(s12 + s23)/s12, q/s12, (s12 + s23)/s12, x]*
      (12*G[0, x] - 6*Log[z]) + G[0, 0, 1, x]*(-78 - 10*G[0, x] - 
       26*G[(s12 + s23)/s12, x] - 4*Log[z]) + G[0, 0, q/s12, x]*
      (-78 - 10*G[0, x] - 26*G[(s12 + s23)/s12, x] - 4*Log[z]) + 
     G[q/s12, (s12 + s23)/s12, 1, x]*(-8*G[0, x] + 4*Log[z]) + 
     G[0, 1, q/s12, x]*(-8*G[0, x] + 8*G[(s12 + s23)/s12, x] + 4*Log[z]) + 
     G[0, q/s12, 1, x]*(-8*G[0, x] + 8*G[(s12 + s23)/s12, x] + 4*Log[z]) + 
     G[0, 0, -z1^(-1), x]*(78 + 10*G[0, x] + 26*G[(s12 + s23)/s12, x] + 
       4*Log[z]) + G[(s12 + s23)/s12, -z1^(-1), (s12 + s23)/s12, x]*
      (-12*G[0, x] + 6*Log[z]) + G[(s12 + s23)/s12, 1, 1, x]*
      (-16*G[0, x] + 8*Log[z]) + G[(s12 + s23)/s12, q/s12, q/s12, x]*
      (-16*G[0, x] + 8*Log[z]) + G[0, -z1^(-1), -z1^(-1), x]*
      (-26 - 22*G[0, x] + 34*G[(s12 + s23)/s12, x] + 8*Log[z]) + 
     G[0, 1, (s12 + s23)/s12, x]*(-26 - 30*G[0, x] + 12*Log[z]) + 
     G[0, q/s12, (s12 + s23)/s12, x]*(-26 - 30*G[0, x] + 12*Log[z]) + 
     G[(s12 + s23)/s12, (s12 + s23)/s12, 1, x]*(26 - 18*G[0, x] + 
       12*Log[z]) + G[0, (s12 + s23)/s12, 1, x]*(-32*G[0, x] + 16*Log[z]) + 
     G[0, (s12 + s23)/s12, q/s12, x]*(-32*G[0, x] + 16*Log[z]) + 
     G[(s12 + s23)/s12, q/s12, x]*(G[0, x]*(-52 - 10*Log[z]) + 26*Log[z] + 
       4*Log[z]^2) + G[(s12 + s23)/s12, 1, x]*
      (G[0, x]*(-52 + 8*G[q/s12, x] + 12*G[(s12 + s23)/s12, x] - 10*Log[z]) + 
       26*Log[z] - 4*G[q/s12, x]*Log[z] - 6*G[(s12 + s23)/s12, x]*Log[z] + 
       4*Log[z]^2) + (12*G[0, 0, 1, x] + 12*G[0, 0, q/s12, x] - 
       12*G[0, 0, -z1^(-1), x] + 4*G[0, 1, (s12 + s23)/s12, x] + 
       4*G[0, q/s12, (s12 + s23)/s12, x] - 4*G[0, -z1^(-1), 1, x] - 
       4*G[0, -z1^(-1), q/s12, x] - 4*G[0, -z1^(-1), (s12 + s23)/s12, x] + 
       4*G[0, -z1^(-1), -z1^(-1), x] - 4*G[(s12 + s23)/s12, (s12 + s23)/s12, 
         1, x] - 4*G[(s12 + s23)/s12, (s12 + s23)/s12, q/s12, x] + 
       4*G[(s12 + s23)/s12, (s12 + s23)/s12, -z1^(-1), x] + 
       4*G[(s12 + s23)/s12, -z1^(-1), 1, x] + 
       4*G[(s12 + s23)/s12, -z1^(-1), q/s12, x] - 
       4*G[(s12 + s23)/s12, -z1^(-1), -z1^(-1), x] + G[(s12 + s23)/s12, 1, x]*
        (8*G[0, x] - 4*Log[z]) + G[(s12 + s23)/s12, q/s12, x]*
        (8*G[0, x] - 4*Log[z]) + G[0, -z1^(-1), x]*(8*G[0, x] + 
         4*G[(s12 + s23)/s12, x] - 4*Log[z]) + 
       G[(s12 + s23)/s12, -z1^(-1), x]*(-8*G[0, x] + 4*Log[z]) + 
       G[0, 1, x]*(-8*G[0, x] - 4*G[(s12 + s23)/s12, x] + 4*Log[z]) + 
       G[0, q/s12, x]*(-8*G[0, x] - 4*G[(s12 + s23)/s12, x] + 4*Log[z]))/
      eps + G[0, -z1^(-1), x]*(8*G[(s12 + s23)/s12, (s12 + s23)/s12, x] - 
       28*G[(s12 + s23)/s12, -z1^(-1), x] + 
       G[0, x]*(-52 - 18*G[(s12 + s23)/s12, x] - 10*Log[z]) + 26*Log[z] + 
       4*Log[z]^2 + G[(s12 + s23)/s12, x]*(-26 + 6*Log[z])) + 
     G[(s12 + s23)/s12, -z1^(-1), x]*(-26*Log[z] - 4*Log[z]^2 + 
       G[0, x]*(52 + 10*Log[z])) + G[0, 1, x]*(-8*G[0, 0, x] + 
       16*G[0, q/s12, x] + 18*G[0, (s12 + s23)/s12, x] - 
       6*G[0, -z1^(-1), x] + 12*G[(s12 + s23)/s12, 1, x] - 
       12*G[(s12 + s23)/s12, q/s12, x] - 8*G[(s12 + s23)/s12, 
         (s12 + s23)/s12, x] + 16*G[(s12 + s23)/s12, -z1^(-1), x] + 
       G[(s12 + s23)/s12, x]*(26 - 6*Log[z]) - 26*Log[z] - 4*Log[z]^2 + 
       G[0, x]*(52 + 18*G[(s12 + s23)/s12, x] + 10*Log[z])) + 
     G[0, q/s12, x]*(18*G[0, (s12 + s23)/s12, x] - 6*G[0, -z1^(-1), x] - 
       12*G[(s12 + s23)/s12, 1, x] + 12*G[(s12 + s23)/s12, q/s12, x] - 
       8*G[(s12 + s23)/s12, (s12 + s23)/s12, x] + 
       16*G[(s12 + s23)/s12, -z1^(-1), x] + G[(s12 + s23)/s12, x]*
        (26 - 6*Log[z]) - 26*Log[z] - 4*Log[z]^2 + 
       G[0, x]*(52 + 18*G[(s12 + s23)/s12, x] + 10*Log[z])))/(q*z2)};
P12G011010012= {(x^(2 + eps/2)*(1 - ((q - s23)*x)/q)^(1 + 4*eps))/
   (1 - (s12*x)/(s12 + s23))^(eps/2), ((1 - 2*eps)*(2 - 9*eps + 9*eps^2))/
   (eps^3*q*s12*x^((7*eps)/2)), 
  (54*G[q/s12, x] + G[0, x]*(91*G[q/s12, x] - (91*G[(s12 + s23)/s12, x])/4) + 
    (4*G[1, x] + 4*G[q/s12, x] - G[(s12 + s23)/s12, x])/eps^2 - 
    (27*G[(s12 + s23)/s12, x])/2 + (49*G[1, x] + 49*G[q/s12, x] - 
      (49*G[(s12 + s23)/s12, x])/4)*G[0, 0, x] + 
    (-104 - 56*G[0, x] - 24*G[1, x] + 24*G[q/s12, x])*G[0, 1, x] + 
    (-104 - 56*G[0, x] + 24*G[1, x] - 24*G[q/s12, x])*G[0, q/s12, x] + 
    (182 + 98*G[0, x] + 6*G[(s12 + s23)/s12, x])*G[0, -z1^(-1), x] + 
    (52 + 28*G[0, x] + 16*G[q/s12, x] + 4*G[(s12 + s23)/s12, x] - 
      32*G[-z1^(-1), x])*G[1, 1, x] + (52 + 28*G[0, x] + 16*G[1, x])*
     G[q/s12, q/s12, x] + (13 + 7*G[0, x] + 4*G[1, x])*
     G[q/s12, (s12 + s23)/s12, x] + (-104 - 56*G[0, x] - 32*G[1, x])*
     G[q/s12, -z1^(-1), x] + (-13/4 - (7*G[0, x])/4 + G[1, x])*
     G[(s12 + s23)/s12, (s12 + s23)/s12, x] + 
    (-26*G[q/s12, x] + (13*G[(s12 + s23)/s12, x])/2 + 
      G[0, x]*(-14*G[q/s12, x] + (7*G[(s12 + s23)/s12, x])/2) + 
      G[1, x]*(-26 - 14*G[0, x] - 8*G[q/s12, x] - 2*G[(s12 + s23)/s12, x] + 
        16*G[-z1^(-1), x]) + 16*G[0, 1, x] + 16*G[0, q/s12, x] - 
      28*G[0, -z1^(-1), x] - 8*G[1, 1, x] - 8*G[q/s12, q/s12, x] - 
      2*G[q/s12, (s12 + s23)/s12, x] + 16*G[q/s12, -z1^(-1), x] + 
      16*G[(s12 + s23)/s12, 1, x] + 14*G[(s12 + s23)/s12, q/s12, x] + 
      G[(s12 + s23)/s12, (s12 + s23)/s12, x]/2 - 
      16*G[(s12 + s23)/s12, -z1^(-1), x] - 16*G[-z1^(-1), 1, x])/eps + 
    (104 + 56*G[0, x] + 32*G[q/s12, x] + 8*G[(s12 + s23)/s12, x] - 
      64*G[-z1^(-1), x])*G[-z1^(-1), 1, x] - 
    32*G[1, x]*G[-z1^(-1), q/s12, x] - 8*G[1, x]*G[-z1^(-1), (s12 + s23)/s12, 
      x] + 64*G[1, x]*G[-z1^(-1), -z1^(-1), x] + 56*G[0, 0, 1, x] + 
    56*G[0, 0, q/s12, x] - 92*G[0, 0, -z1^(-1), x] + 16*G[0, 1, 1, x] - 
    32*G[0, 1, q/s12, x] - 8*G[0, 1, (s12 + s23)/s12, x] + 
    64*G[0, 1, -z1^(-1), x] - 32*G[0, q/s12, 1, x] + 
    16*G[0, q/s12, q/s12, x] - 8*G[0, q/s12, (s12 + s23)/s12, x] + 
    64*G[0, q/s12, -z1^(-1), x] + 8*G[0, -z1^(-1), 1, x] + 
    8*G[0, -z1^(-1), q/s12, x] + 8*G[0, -z1^(-1), (s12 + s23)/s12, x] - 
    112*G[0, -z1^(-1), -z1^(-1), x] + 16*G[1, 1, 1, x] + 
    16*G[q/s12, q/s12, q/s12, x] + 4*G[q/s12, q/s12, (s12 + s23)/s12, x] - 
    32*G[q/s12, q/s12, -z1^(-1), x] + 32*G[q/s12, (s12 + s23)/s12, 1, x] + 
    4*G[q/s12, (s12 + s23)/s12, q/s12, x] + G[q/s12, (s12 + s23)/s12, 
     (s12 + s23)/s12, x] - 8*G[q/s12, (s12 + s23)/s12, -z1^(-1), x] - 
    32*G[q/s12, -z1^(-1), 1, x] - 32*G[q/s12, -z1^(-1), q/s12, x] - 
    8*G[q/s12, -z1^(-1), (s12 + s23)/s12, x] + 
    64*G[q/s12, -z1^(-1), -z1^(-1), x] - 32*G[(s12 + s23)/s12, 1, 1, x] - 
    28*G[(s12 + s23)/s12, q/s12, q/s12, x] - 
    7*G[(s12 + s23)/s12, q/s12, (s12 + s23)/s12, x] + 
    56*G[(s12 + s23)/s12, q/s12, -z1^(-1), x] + 
    8*G[(s12 + s23)/s12, (s12 + s23)/s12, 1, x] - 
    7*G[(s12 + s23)/s12, (s12 + s23)/s12, q/s12, x] - 
    G[(s12 + s23)/s12, (s12 + s23)/s12, (s12 + s23)/s12, x]/4 + 
    8*G[(s12 + s23)/s12, (s12 + s23)/s12, -z1^(-1), x] - 
    8*G[(s12 + s23)/s12, -z1^(-1), 1, x] + 
    56*G[(s12 + s23)/s12, -z1^(-1), q/s12, x] + 
    8*G[(s12 + s23)/s12, -z1^(-1), (s12 + s23)/s12, x] - 
    88*G[(s12 + s23)/s12, -z1^(-1), -z1^(-1), x] + 32*G[-z1^(-1), 1, 1, x] - 
    64*G[-z1^(-1), (s12 + s23)/s12, 1, x] + 64*G[-z1^(-1), -z1^(-1), 1, x] + 
    G[(s12 + s23)/s12, q/s12, x]*(-91 - G[0, x] + 4*G[1, x] - 24*Log[z]) + 
    G[(s12 + s23)/s12, 1, x]*(-104 - 8*G[0, x] - 32*G[q/s12, x] - 
      8*G[(s12 + s23)/s12, x] + 64*G[-z1^(-1), x] - 24*Log[z]) + 
    G[(s12 + s23)/s12, -z1^(-1), x]*(104 + 8*G[0, x] - 8*G[1, x] + 
      24*Log[z]) + G[1, x]*(54 + 13*G[(s12 + s23)/s12, x] + 
      G[0, x]*(91 - 20*G[q/s12, x] + 7*G[(s12 + s23)/s12, x] - 
        56*G[-z1^(-1), x]) - 104*G[-z1^(-1), x] + 
      G[q/s12, x]*(52 + 24*Log[z])) + 
    eps*(-36*G[q/s12, x] + 9*G[(s12 + s23)/s12, x] + 
      G[0, x]*(-189*G[q/s12, x] + (189*G[(s12 + s23)/s12, x])/4) - 
      14*G[0, 1, x]^2 - 14*G[0, q/s12, x]^2 - (49*G[0, (s12 + s23)/s12, x]^2)/
       8 + 74*G[0, (s12 + s23)/s12, x]*G[0, -z1^(-1), x] - 
      392*G[0, -z1^(-1), x]^2 + (27/4 + (91*G[0, x])/8 + 
        (-13/2 - (7*G[0, x])/2)*G[1, x])*G[(s12 + s23)/s12, (s12 + s23)/s12, 
        x] + G[0, 0, x]*((-637*G[q/s12, x])/2 + (637*G[(s12 + s23)/s12, x])/
         8 + G[1, x]*(-637/2 + 46*G[q/s12, x] - (49*G[(s12 + s23)/s12, x])/
           2 + 196*G[-z1^(-1), x]) + 196*G[0, 1, x] + 196*G[0, q/s12, x] - 
        343*G[0, -z1^(-1), x] - 98*G[1, 1, x] - 98*G[q/s12, q/s12, x] - 
        (49*G[q/s12, (s12 + s23)/s12, x])/2 + 196*G[q/s12, -z1^(-1), x] + 
        52*G[(s12 + s23)/s12, 1, x] + (55*G[(s12 + s23)/s12, q/s12, x])/2 + 
        (49*G[(s12 + s23)/s12, (s12 + s23)/s12, x])/8 - 
        52*G[(s12 + s23)/s12, -z1^(-1), x] - 196*G[-z1^(-1), 1, x]) + 
      (52 + 28*G[0, x])*G[1, x]*G[-z1^(-1), (s12 + s23)/s12, x] + 
      (-416 - 224*G[0, x])*G[1, x]*G[-z1^(-1), -z1^(-1), x] + 
      ((-343*G[1, x])/2 - (343*G[q/s12, x])/2 + (343*G[(s12 + s23)/s12, x])/
         8)*G[0, 0, 0, x] + (-364 - 196*G[0, x] - 72*G[1, x] + 
        24*G[q/s12, x] + 60*G[(s12 + s23)/s12, x])*G[0, 0, 1, x] + 
      (-364 - 196*G[0, x] + 24*G[1, x] - 72*G[q/s12, x] + 
        60*G[(s12 + s23)/s12, x])*G[0, 0, q/s12, x] + 
      (598 + 322*G[0, x] - 42*G[(s12 + s23)/s12, x])*G[0, 0, -z1^(-1), x] + 
      (-104 - 56*G[0, x] - 48*G[1, x] + 24*G[(s12 + s23)/s12, x])*
       G[0, 1, 1, x] + (-416 - 224*G[0, x])*G[0, 1, -z1^(-1), x] + 
      (-104 - 56*G[0, x] - 48*G[q/s12, x] + 24*G[(s12 + s23)/s12, x])*
       G[0, q/s12, q/s12, x] + (-416 - 224*G[0, x])*G[0, q/s12, -z1^(-1), 
        x] + (-52 - 28*G[0, x] - 12*G[(s12 + s23)/s12, x])*
       G[0, -z1^(-1), 1, x] + (-52 - 28*G[0, x] - 12*G[(s12 + s23)/s12, x])*
       G[0, -z1^(-1), q/s12, x] + (728 + 392*G[0, x])*
       G[0, -z1^(-1), -z1^(-1), x] + (-104 - 56*G[0, x])*G[1, 1, 1, x] + 
      (-104 - 56*G[0, x])*G[q/s12, q/s12, q/s12, x] + 
      (-26 - 14*G[0, x])*G[q/s12, q/s12, (s12 + s23)/s12, x] + 
      (208 + 112*G[0, x])*G[q/s12, q/s12, -z1^(-1), x] + 
      (-26 - 14*G[0, x])*G[q/s12, (s12 + s23)/s12, q/s12, x] + 
      (-13/2 - (7*G[0, x])/2)*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x] + 
      (52 + 28*G[0, x])*G[q/s12, (s12 + s23)/s12, -z1^(-1), x] + 
      (208 + 112*G[0, x])*G[q/s12, -z1^(-1), q/s12, x] + 
      (52 + 28*G[0, x])*G[q/s12, -z1^(-1), (s12 + s23)/s12, x] + 
      (-416 - 224*G[0, x])*G[q/s12, -z1^(-1), -z1^(-1), x] + 
      (91/2 + (49*G[0, x])/2)*G[(s12 + s23)/s12, (s12 + s23)/s12, q/s12, x] + 
      (13/8 + (7*G[0, x])/8)*G[(s12 + s23)/s12, (s12 + s23)/s12, 
        (s12 + s23)/s12, x] + (-52 - 28*G[0, x])*G[(s12 + s23)/s12, 
        (s12 + s23)/s12, -z1^(-1), x] + (52 + 28*G[0, x])*
       G[(s12 + s23)/s12, -z1^(-1), 1, x] + (-208 - 112*G[0, x])*
       G[-z1^(-1), 1, 1, x] + (-416 - 224*G[0, x])*G[-z1^(-1), -z1^(-1), 1, 
        x] + 184*G[0, 0, 0, 1, x] + 184*G[0, 0, 0, q/s12, x] - 
      292*G[0, 0, 0, -z1^(-1), x] + 88*G[0, 0, 1, 1, x] - 
      8*G[0, 0, 1, q/s12, x] - 122*G[0, 0, 1, (s12 + s23)/s12, x] + 
      112*G[0, 0, 1, -z1^(-1), x] - 8*G[0, 0, q/s12, 1, x] + 
      88*G[0, 0, q/s12, q/s12, x] - 122*G[0, 0, q/s12, (s12 + s23)/s12, x] + 
      112*G[0, 0, q/s12, -z1^(-1), x] - 34*G[0, 0, (s12 + s23)/s12, 1, x] - 
      34*G[0, 0, (s12 + s23)/s12, q/s12, x] + 
      (49*G[0, 0, (s12 + s23)/s12, (s12 + s23)/s12, x])/2 - 
      148*G[0, 0, (s12 + s23)/s12, -z1^(-1), x] - 
      72*G[0, 0, -z1^(-1), 1, x] - 72*G[0, 0, -z1^(-1), q/s12, x] - 
      60*G[0, 0, -z1^(-1), (s12 + s23)/s12, x] + 
      1200*G[0, 0, -z1^(-1), -z1^(-1), x] + 4*G[0, 1, 0, 1, x] + 
      4*G[0, 1, 0, q/s12, x] - 17*G[0, 1, 0, (s12 + s23)/s12, x] - 
      56*G[0, 1, 0, -z1^(-1), x] + 64*G[0, 1, 1, 1, x] + 
      16*G[0, 1, 1, q/s12, x] - 32*G[0, 1, 1, (s12 + s23)/s12, x] + 
      64*G[0, 1, 1, -z1^(-1), x] + 64*G[0, 1, q/s12, 1, x] + 
      16*G[0, 1, q/s12, q/s12, x] + 16*G[0, 1, q/s12, (s12 + s23)/s12, x] - 
      128*G[0, 1, q/s12, -z1^(-1), x] - 8*G[0, 1, (s12 + s23)/s12, 1, x] - 
      8*G[0, 1, (s12 + s23)/s12, q/s12, x] - 
      8*G[0, 1, (s12 + s23)/s12, (s12 + s23)/s12, x] - 
      32*G[0, 1, (s12 + s23)/s12, -z1^(-1), x] - 32*G[0, 1, -z1^(-1), 1, x] - 
      32*G[0, 1, -z1^(-1), q/s12, x] - 32*G[0, 1, -z1^(-1), (s12 + s23)/s12, 
        x] + 256*G[0, 1, -z1^(-1), -z1^(-1), x] + 4*G[0, q/s12, 0, 1, x] + 
      4*G[0, q/s12, 0, q/s12, x] - 17*G[0, q/s12, 0, (s12 + s23)/s12, x] - 
      56*G[0, q/s12, 0, -z1^(-1), x] + 16*G[0, q/s12, 1, 1, x] + 
      64*G[0, q/s12, 1, q/s12, x] + 16*G[0, q/s12, 1, (s12 + s23)/s12, x] - 
      128*G[0, q/s12, 1, -z1^(-1), x] + 16*G[0, q/s12, q/s12, 1, x] + 
      64*G[0, q/s12, q/s12, q/s12, x] - 
      32*G[0, q/s12, q/s12, (s12 + s23)/s12, x] + 
      64*G[0, q/s12, q/s12, -z1^(-1), x] - 8*G[0, q/s12, (s12 + s23)/s12, 1, 
        x] - 8*G[0, q/s12, (s12 + s23)/s12, q/s12, x] - 
      8*G[0, q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x] - 
      32*G[0, q/s12, (s12 + s23)/s12, -z1^(-1), x] - 
      32*G[0, q/s12, -z1^(-1), 1, x] - 32*G[0, q/s12, -z1^(-1), q/s12, x] - 
      32*G[0, q/s12, -z1^(-1), (s12 + s23)/s12, x] + 
      256*G[0, q/s12, -z1^(-1), -z1^(-1), x] - 
      17*G[0, (s12 + s23)/s12, 0, 1, x] - 17*G[0, (s12 + s23)/s12, 0, q/s12, 
        x] + (49*G[0, (s12 + s23)/s12, 0, (s12 + s23)/s12, x])/4 - 
      74*G[0, (s12 + s23)/s12, 0, -z1^(-1), x] - 56*G[0, -z1^(-1), 0, 1, x] - 
      56*G[0, -z1^(-1), 0, q/s12, x] - 74*G[0, -z1^(-1), 0, (s12 + s23)/s12, 
        x] + 808*G[0, -z1^(-1), 0, -z1^(-1), x] - 
      16*G[0, -z1^(-1), 1, 1, x] - 16*G[0, -z1^(-1), 1, q/s12, x] + 
      8*G[0, -z1^(-1), 1, (s12 + s23)/s12, x] + 
      32*G[0, -z1^(-1), 1, -z1^(-1), x] - 16*G[0, -z1^(-1), q/s12, 1, x] - 
      16*G[0, -z1^(-1), q/s12, q/s12, x] + 
      8*G[0, -z1^(-1), q/s12, (s12 + s23)/s12, x] + 
      32*G[0, -z1^(-1), q/s12, -z1^(-1), x] + 
      8*G[0, -z1^(-1), (s12 + s23)/s12, 1, x] + 
      8*G[0, -z1^(-1), (s12 + s23)/s12, q/s12, x] + 
      8*G[0, -z1^(-1), (s12 + s23)/s12, (s12 + s23)/s12, x] + 
      32*G[0, -z1^(-1), (s12 + s23)/s12, -z1^(-1), x] + 
      32*G[0, -z1^(-1), -z1^(-1), 1, x] + 32*G[0, -z1^(-1), -z1^(-1), q/s12, 
        x] + 56*G[0, -z1^(-1), -z1^(-1), (s12 + s23)/s12, x] - 
      448*G[0, -z1^(-1), -z1^(-1), -z1^(-1), x] - 32*G[1, 1, 1, 1, x] - 
      32*G[1, 1, 1, q/s12, x] - 8*G[1, 1, 1, (s12 + s23)/s12, x] + 
      64*G[1, 1, 1, -z1^(-1), x] - 32*G[1, 1, q/s12, 1, x] - 
      32*G[1, 1, q/s12, q/s12, x] - 8*G[1, 1, q/s12, (s12 + s23)/s12, x] + 
      64*G[1, 1, q/s12, -z1^(-1), x] - 8*G[1, 1, (s12 + s23)/s12, 1, x] - 
      8*G[1, 1, (s12 + s23)/s12, q/s12, x] - 
      2*G[1, 1, (s12 + s23)/s12, (s12 + s23)/s12, x] + 
      16*G[1, 1, (s12 + s23)/s12, -z1^(-1), x] + 64*G[1, 1, -z1^(-1), 1, x] + 
      64*G[1, 1, -z1^(-1), q/s12, x] + 16*G[1, 1, -z1^(-1), (s12 + s23)/s12, 
        x] - 128*G[1, 1, -z1^(-1), -z1^(-1), x] - 32*G[1, q/s12, 1, 1, x] - 
      32*G[1, q/s12, 1, q/s12, x] - 8*G[1, q/s12, 1, (s12 + s23)/s12, x] + 
      64*G[1, q/s12, 1, -z1^(-1), x] - 32*G[1, q/s12, q/s12, 1, x] - 
      32*G[1, q/s12, q/s12, q/s12, x] - 8*G[1, q/s12, q/s12, (s12 + s23)/s12, 
        x] + 64*G[1, q/s12, q/s12, -z1^(-1), x] - 
      8*G[1, q/s12, (s12 + s23)/s12, 1, x] - 
      8*G[1, q/s12, (s12 + s23)/s12, q/s12, x] - 
      2*G[1, q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x] + 
      16*G[1, q/s12, (s12 + s23)/s12, -z1^(-1), x] + 
      64*G[1, q/s12, -z1^(-1), 1, x] + 64*G[1, q/s12, -z1^(-1), q/s12, x] + 
      16*G[1, q/s12, -z1^(-1), (s12 + s23)/s12, x] - 
      128*G[1, q/s12, -z1^(-1), -z1^(-1), x] - 
      8*G[1, (s12 + s23)/s12, 1, 1, x] - 8*G[1, (s12 + s23)/s12, 1, q/s12, 
        x] - 2*G[1, (s12 + s23)/s12, 1, (s12 + s23)/s12, x] + 
      16*G[1, (s12 + s23)/s12, 1, -z1^(-1), x] - 
      8*G[1, (s12 + s23)/s12, q/s12, 1, x] - 
      8*G[1, (s12 + s23)/s12, q/s12, q/s12, x] - 
      2*G[1, (s12 + s23)/s12, q/s12, (s12 + s23)/s12, x] + 
      16*G[1, (s12 + s23)/s12, q/s12, -z1^(-1), x] - 
      2*G[1, (s12 + s23)/s12, (s12 + s23)/s12, 1, x] - 
      2*G[1, (s12 + s23)/s12, (s12 + s23)/s12, q/s12, x] - 
      G[1, (s12 + s23)/s12, (s12 + s23)/s12, (s12 + s23)/s12, x]/2 + 
      4*G[1, (s12 + s23)/s12, (s12 + s23)/s12, -z1^(-1), x] + 
      16*G[1, (s12 + s23)/s12, -z1^(-1), 1, x] + 
      16*G[1, (s12 + s23)/s12, -z1^(-1), q/s12, x] + 
      4*G[1, (s12 + s23)/s12, -z1^(-1), (s12 + s23)/s12, x] - 
      32*G[1, (s12 + s23)/s12, -z1^(-1), -z1^(-1), x] + 
      64*G[1, -z1^(-1), 1, 1, x] + 64*G[1, -z1^(-1), 1, q/s12, x] + 
      16*G[1, -z1^(-1), 1, (s12 + s23)/s12, x] - 
      128*G[1, -z1^(-1), 1, -z1^(-1), x] + 64*G[1, -z1^(-1), q/s12, 1, x] + 
      64*G[1, -z1^(-1), q/s12, q/s12, x] + 
      16*G[1, -z1^(-1), q/s12, (s12 + s23)/s12, x] - 
      128*G[1, -z1^(-1), q/s12, -z1^(-1), x] + 
      16*G[1, -z1^(-1), (s12 + s23)/s12, 1, x] + 
      16*G[1, -z1^(-1), (s12 + s23)/s12, q/s12, x] + 
      4*G[1, -z1^(-1), (s12 + s23)/s12, (s12 + s23)/s12, x] - 
      32*G[1, -z1^(-1), (s12 + s23)/s12, -z1^(-1), x] - 
      128*G[1, -z1^(-1), -z1^(-1), 1, x] - 
      128*G[1, -z1^(-1), -z1^(-1), q/s12, x] - 
      32*G[1, -z1^(-1), -z1^(-1), (s12 + s23)/s12, x] + 
      256*G[1, -z1^(-1), -z1^(-1), -z1^(-1), x] - 32*G[q/s12, 1, 1, 1, x] - 
      32*G[q/s12, 1, 1, q/s12, x] - 8*G[q/s12, 1, 1, (s12 + s23)/s12, x] + 
      64*G[q/s12, 1, 1, -z1^(-1), x] - 32*G[q/s12, 1, q/s12, 1, x] - 
      32*G[q/s12, 1, q/s12, q/s12, x] - 8*G[q/s12, 1, q/s12, (s12 + s23)/s12, 
        x] + 64*G[q/s12, 1, q/s12, -z1^(-1), x] - 
      8*G[q/s12, 1, (s12 + s23)/s12, 1, x] - 
      8*G[q/s12, 1, (s12 + s23)/s12, q/s12, x] - 
      2*G[q/s12, 1, (s12 + s23)/s12, (s12 + s23)/s12, x] + 
      16*G[q/s12, 1, (s12 + s23)/s12, -z1^(-1), x] + 
      64*G[q/s12, 1, -z1^(-1), 1, x] + 64*G[q/s12, 1, -z1^(-1), q/s12, x] + 
      16*G[q/s12, 1, -z1^(-1), (s12 + s23)/s12, x] - 
      128*G[q/s12, 1, -z1^(-1), -z1^(-1), x] - 32*G[q/s12, q/s12, 1, 1, x] - 
      32*G[q/s12, q/s12, 1, q/s12, x] - 8*G[q/s12, q/s12, 1, (s12 + s23)/s12, 
        x] + 64*G[q/s12, q/s12, 1, -z1^(-1), x] - 
      32*G[q/s12, q/s12, q/s12, 1, x] - 32*G[q/s12, q/s12, q/s12, q/s12, x] - 
      8*G[q/s12, q/s12, q/s12, (s12 + s23)/s12, x] + 
      64*G[q/s12, q/s12, q/s12, -z1^(-1), x] - 
      8*G[q/s12, q/s12, (s12 + s23)/s12, 1, x] - 
      8*G[q/s12, q/s12, (s12 + s23)/s12, q/s12, x] - 
      2*G[q/s12, q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x] + 
      16*G[q/s12, q/s12, (s12 + s23)/s12, -z1^(-1), x] + 
      64*G[q/s12, q/s12, -z1^(-1), 1, x] + 
      64*G[q/s12, q/s12, -z1^(-1), q/s12, x] + 
      16*G[q/s12, q/s12, -z1^(-1), (s12 + s23)/s12, x] - 
      128*G[q/s12, q/s12, -z1^(-1), -z1^(-1), x] - 
      8*G[q/s12, (s12 + s23)/s12, 1, 1, x] - 
      8*G[q/s12, (s12 + s23)/s12, 1, q/s12, x] - 
      2*G[q/s12, (s12 + s23)/s12, 1, (s12 + s23)/s12, x] + 
      16*G[q/s12, (s12 + s23)/s12, 1, -z1^(-1), x] - 
      8*G[q/s12, (s12 + s23)/s12, q/s12, 1, x] - 
      8*G[q/s12, (s12 + s23)/s12, q/s12, q/s12, x] - 
      2*G[q/s12, (s12 + s23)/s12, q/s12, (s12 + s23)/s12, x] + 
      16*G[q/s12, (s12 + s23)/s12, q/s12, -z1^(-1), x] - 
      2*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, 1, x] - 
      2*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, q/s12, x] - 
      G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, (s12 + s23)/s12, x]/2 + 
      4*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, -z1^(-1), x] + 
      16*G[q/s12, (s12 + s23)/s12, -z1^(-1), 1, x] + 
      16*G[q/s12, (s12 + s23)/s12, -z1^(-1), q/s12, x] + 
      4*G[q/s12, (s12 + s23)/s12, -z1^(-1), (s12 + s23)/s12, x] - 
      32*G[q/s12, (s12 + s23)/s12, -z1^(-1), -z1^(-1), x] + 
      64*G[q/s12, -z1^(-1), 1, 1, x] + 64*G[q/s12, -z1^(-1), 1, q/s12, x] + 
      16*G[q/s12, -z1^(-1), 1, (s12 + s23)/s12, x] - 
      128*G[q/s12, -z1^(-1), 1, -z1^(-1), x] + 
      64*G[q/s12, -z1^(-1), q/s12, 1, x] + 
      64*G[q/s12, -z1^(-1), q/s12, q/s12, x] + 
      16*G[q/s12, -z1^(-1), q/s12, (s12 + s23)/s12, x] - 
      128*G[q/s12, -z1^(-1), q/s12, -z1^(-1), x] + 
      16*G[q/s12, -z1^(-1), (s12 + s23)/s12, 1, x] + 
      16*G[q/s12, -z1^(-1), (s12 + s23)/s12, q/s12, x] + 
      4*G[q/s12, -z1^(-1), (s12 + s23)/s12, (s12 + s23)/s12, x] - 
      32*G[q/s12, -z1^(-1), (s12 + s23)/s12, -z1^(-1), x] - 
      128*G[q/s12, -z1^(-1), -z1^(-1), 1, x] - 
      128*G[q/s12, -z1^(-1), -z1^(-1), q/s12, x] - 
      32*G[q/s12, -z1^(-1), -z1^(-1), (s12 + s23)/s12, x] + 
      256*G[q/s12, -z1^(-1), -z1^(-1), -z1^(-1), x] + 
      56*G[(s12 + s23)/s12, 1, 1, 1, x] + 56*G[(s12 + s23)/s12, 1, 1, q/s12, 
        x] + 14*G[(s12 + s23)/s12, 1, 1, (s12 + s23)/s12, x] - 
      112*G[(s12 + s23)/s12, 1, 1, -z1^(-1), x] + 
      56*G[(s12 + s23)/s12, 1, q/s12, 1, x] + 
      56*G[(s12 + s23)/s12, 1, q/s12, q/s12, x] + 
      14*G[(s12 + s23)/s12, 1, q/s12, (s12 + s23)/s12, x] - 
      112*G[(s12 + s23)/s12, 1, q/s12, -z1^(-1), x] + 
      14*G[(s12 + s23)/s12, 1, (s12 + s23)/s12, 1, x] + 
      14*G[(s12 + s23)/s12, 1, (s12 + s23)/s12, q/s12, x] + 
      (7*G[(s12 + s23)/s12, 1, (s12 + s23)/s12, (s12 + s23)/s12, x])/2 - 
      28*G[(s12 + s23)/s12, 1, (s12 + s23)/s12, -z1^(-1), x] - 
      112*G[(s12 + s23)/s12, 1, -z1^(-1), 1, x] - 
      112*G[(s12 + s23)/s12, 1, -z1^(-1), q/s12, x] - 
      28*G[(s12 + s23)/s12, 1, -z1^(-1), (s12 + s23)/s12, x] + 
      224*G[(s12 + s23)/s12, 1, -z1^(-1), -z1^(-1), x] + 
      56*G[(s12 + s23)/s12, q/s12, 1, 1, x] + 
      56*G[(s12 + s23)/s12, q/s12, 1, q/s12, x] + 
      14*G[(s12 + s23)/s12, q/s12, 1, (s12 + s23)/s12, x] - 
      112*G[(s12 + s23)/s12, q/s12, 1, -z1^(-1), x] + 
      56*G[(s12 + s23)/s12, q/s12, q/s12, 1, x] + 
      56*G[(s12 + s23)/s12, q/s12, q/s12, q/s12, x] + 
      14*G[(s12 + s23)/s12, q/s12, q/s12, (s12 + s23)/s12, x] - 
      112*G[(s12 + s23)/s12, q/s12, q/s12, -z1^(-1), x] + 
      14*G[(s12 + s23)/s12, q/s12, (s12 + s23)/s12, 1, x] + 
      14*G[(s12 + s23)/s12, q/s12, (s12 + s23)/s12, q/s12, x] + 
      (7*G[(s12 + s23)/s12, q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/2 - 
      28*G[(s12 + s23)/s12, q/s12, (s12 + s23)/s12, -z1^(-1), x] - 
      112*G[(s12 + s23)/s12, q/s12, -z1^(-1), 1, x] - 
      112*G[(s12 + s23)/s12, q/s12, -z1^(-1), q/s12, x] - 
      28*G[(s12 + s23)/s12, q/s12, -z1^(-1), (s12 + s23)/s12, x] + 
      224*G[(s12 + s23)/s12, q/s12, -z1^(-1), -z1^(-1), x] + 
      14*G[(s12 + s23)/s12, (s12 + s23)/s12, 1, 1, x] + 
      14*G[(s12 + s23)/s12, (s12 + s23)/s12, 1, q/s12, x] + 
      (7*G[(s12 + s23)/s12, (s12 + s23)/s12, 1, (s12 + s23)/s12, x])/2 - 
      28*G[(s12 + s23)/s12, (s12 + s23)/s12, 1, -z1^(-1), x] + 
      14*G[(s12 + s23)/s12, (s12 + s23)/s12, q/s12, 1, x] + 
      14*G[(s12 + s23)/s12, (s12 + s23)/s12, q/s12, q/s12, x] + 
      (7*G[(s12 + s23)/s12, (s12 + s23)/s12, q/s12, (s12 + s23)/s12, x])/2 - 
      28*G[(s12 + s23)/s12, (s12 + s23)/s12, q/s12, -z1^(-1), x] - 
      (17*G[(s12 + s23)/s12, (s12 + s23)/s12, (s12 + s23)/s12, 1, x])/2 - 
      (17*G[(s12 + s23)/s12, (s12 + s23)/s12, (s12 + s23)/s12, q/s12, x])/2 + 
      G[(s12 + s23)/s12, (s12 + s23)/s12, (s12 + s23)/s12, (s12 + s23)/s12, 
        x]/8 + 8*G[(s12 + s23)/s12, (s12 + s23)/s12, (s12 + s23)/s12, 
        -z1^(-1), x] - 16*G[(s12 + s23)/s12, (s12 + s23)/s12, -z1^(-1), 1, 
        x] - 16*G[(s12 + s23)/s12, (s12 + s23)/s12, -z1^(-1), q/s12, x] - 
      4*G[(s12 + s23)/s12, (s12 + s23)/s12, -z1^(-1), (s12 + s23)/s12, x] + 
      32*G[(s12 + s23)/s12, (s12 + s23)/s12, -z1^(-1), -z1^(-1), x] - 
      112*G[(s12 + s23)/s12, -z1^(-1), 1, 1, x] - 
      112*G[(s12 + s23)/s12, -z1^(-1), 1, q/s12, x] - 
      28*G[(s12 + s23)/s12, -z1^(-1), 1, (s12 + s23)/s12, x] + 
      224*G[(s12 + s23)/s12, -z1^(-1), 1, -z1^(-1), x] - 
      112*G[(s12 + s23)/s12, -z1^(-1), q/s12, 1, x] - 
      112*G[(s12 + s23)/s12, -z1^(-1), q/s12, q/s12, x] - 
      28*G[(s12 + s23)/s12, -z1^(-1), q/s12, (s12 + s23)/s12, x] + 
      224*G[(s12 + s23)/s12, -z1^(-1), q/s12, -z1^(-1), x] - 
      28*G[(s12 + s23)/s12, -z1^(-1), (s12 + s23)/s12, 1, x] - 
      28*G[(s12 + s23)/s12, -z1^(-1), (s12 + s23)/s12, q/s12, x] - 
      4*G[(s12 + s23)/s12, -z1^(-1), (s12 + s23)/s12, (s12 + s23)/s12, x] + 
      44*G[(s12 + s23)/s12, -z1^(-1), (s12 + s23)/s12, -z1^(-1), x] + 
      224*G[(s12 + s23)/s12, -z1^(-1), -z1^(-1), 1, x] + 
      224*G[(s12 + s23)/s12, -z1^(-1), -z1^(-1), q/s12, x] + 
      44*G[(s12 + s23)/s12, -z1^(-1), -z1^(-1), (s12 + s23)/s12, x] - 
      400*G[(s12 + s23)/s12, -z1^(-1), -z1^(-1), -z1^(-1), x] + 
      G[-z1^(-1), 1, x]*(-216 - 52*G[(s12 + s23)/s12, x] + 
        416*G[-z1^(-1), x] + G[0, x]*(-364 + 80*G[q/s12, x] - 
          28*G[(s12 + s23)/s12, x] + 224*G[-z1^(-1), x]) + 
        G[q/s12, x]*(-208 - 96*Log[z])) + G[1, 1, x]*
       (-108 - 26*G[(s12 + s23)/s12, x] + 208*G[-z1^(-1), x] + 
        G[0, x]*(-182 + 40*G[q/s12, x] - 14*G[(s12 + s23)/s12, x] + 
          112*G[-z1^(-1), x]) + G[q/s12, x]*(-104 - 48*Log[z])) + 
      G[q/s12, q/s12, x]*(-108 - 182*G[0, x] + 
        G[1, x]*(-104 + 40*G[0, x] - 48*Log[z])) + G[0, -z1^(-1), x]*
       (-378 + G[0, x]*(-637 + 27*G[(s12 + s23)/s12, x]) + 
        9*G[(s12 + s23)/s12, (s12 + s23)/s12, x] + 
        24*G[(s12 + s23)/s12, -z1^(-1), x] + G[(s12 + s23)/s12, x]*
         (-39 - 24*Log[z])) + G[q/s12, (s12 + s23)/s12, x]*
       (-27 - (91*G[0, x])/2 + G[1, x]*(-26 + 10*G[0, x] - 12*Log[z])) + 
      G[(s12 + s23)/s12, q/s12, -z1^(-1), x]*(-364 - 4*G[0, x] - 96*Log[z]) + 
      G[(s12 + s23)/s12, -z1^(-1), q/s12, x]*(-364 - 4*G[0, x] - 96*Log[z]) + 
      G[q/s12, (s12 + s23)/s12, 1, x]*(-208 + 32*G[0, x] - 72*Log[z]) + 
      G[q/s12, 1, 1, x]*(96*G[0, x] - 48*Log[z]) + G[q/s12, q/s12, 1, x]*
       (96*G[0, x] - 48*Log[z]) + G[(s12 + s23)/s12, (s12 + s23)/s12, 1, x]*
       (-52 + 20*G[0, x] - 24*Log[z]) + G[0, 1, (s12 + s23)/s12, x]*
       (52 + 76*G[0, x] + 12*G[(s12 + s23)/s12, x] - 24*Log[z]) + 
      G[0, q/s12, (s12 + s23)/s12, x]*(52 + 76*G[0, x] + 
        12*G[(s12 + s23)/s12, x] - 24*Log[z]) + 
      G[(s12 + s23)/s12, -z1^(-1), (s12 + s23)/s12, x]*
       (-52 - 4*G[0, x] - 12*Log[z]) + G[(s12 + s23)/s12, q/s12, 
        (s12 + s23)/s12, x]*(91/2 + G[0, x]/2 + 12*Log[z]) + 
      G[0, -z1^(-1), (s12 + s23)/s12, x]*(-52 - 76*G[0, x] - 
        12*G[(s12 + s23)/s12, x] + 24*Log[z]) + 
      G[(s12 + s23)/s12, q/s12, q/s12, x]*(182 + 2*G[0, x] + 48*Log[z]) + 
      G[(s12 + s23)/s12, 1, 1, x]*(208 + 16*G[0, x] + 48*Log[z]) + 
      G[0, q/s12, 1, x]*(208 + 16*G[0, x] + 24*G[1, x] - 24*G[q/s12, x] + 
        48*Log[z]) + G[0, 1, q/s12, x]*(208 + 16*G[0, x] - 24*G[1, x] + 
        24*G[q/s12, x] + 48*Log[z]) + G[1, x]*G[-z1^(-1), q/s12, x]*
       (208 - 80*G[0, x] + 96*Log[z]) + G[q/s12, -z1^(-1), 1, x]*
       (208 - 80*G[0, x] + 96*Log[z]) + G[-z1^(-1), (s12 + s23)/s12, 1, x]*
       (416 + 32*G[0, x] + 96*Log[z]) + G[(s12 + s23)/s12, -z1^(-1), 
        -z1^(-1), x]*(572 + 20*G[0, x] + 144*Log[z]) + 
      G[0, 1, x]*(216 + G[0, x]*(364 - 36*G[q/s12, x] - 
          48*G[(s12 + s23)/s12, x]) + G[1, x]*(156 + 84*G[0, x] + 
          24*G[q/s12, x] + 12*G[(s12 + s23)/s12, x] - 96*G[-z1^(-1), x]) + 
        20*G[0, q/s12, x] + 17*G[0, (s12 + s23)/s12, x] + 
        56*G[0, -z1^(-1), x] + 48*G[1, 1, x] - 48*G[q/s12, 1, x] - 
        48*G[q/s12, q/s12, x] - 12*G[q/s12, (s12 + s23)/s12, x] + 
        96*G[q/s12, -z1^(-1), x] - 24*G[(s12 + s23)/s12, 1, x] + 
        12*G[(s12 + s23)/s12, q/s12, x] - 12*G[(s12 + s23)/s12, 
          (s12 + s23)/s12, x] + 96*G[-z1^(-1), 1, x] + 
        G[q/s12, x]*(-156 - 24*Log[z]) + 24*G[(s12 + s23)/s12, x]*Log[z]) + 
      G[0, q/s12, x]*(216 + 156*G[q/s12, x] + G[0, x]*(364 + 84*G[q/s12, x] - 
          48*G[(s12 + s23)/s12, x]) + 17*G[0, (s12 + s23)/s12, x] + 
        56*G[0, -z1^(-1), x] - 48*G[1, 1, x] + 48*G[q/s12, 1, x] + 
        48*G[q/s12, q/s12, x] + 12*G[q/s12, (s12 + s23)/s12, x] - 
        96*G[q/s12, -z1^(-1), x] + 24*G[(s12 + s23)/s12, 1, x] - 
        12*G[(s12 + s23)/s12, q/s12, x] - 12*G[(s12 + s23)/s12, 
          (s12 + s23)/s12, x] - 96*G[-z1^(-1), 1, x] + 
        G[1, x]*(-156 - 36*G[0, x] - 24*G[q/s12, x] - 
          12*G[(s12 + s23)/s12, x] + 96*G[-z1^(-1), x] - 24*Log[z]) + 
        24*G[(s12 + s23)/s12, x]*Log[z]) + G[(s12 + s23)/s12, q/s12, x]*
       (189 + G[0, x]*(13/2 - 12*Log[z]) + G[1, x]*(-26 + 10*G[0, x] - 
          12*Log[z]) + 156*Log[z] + 24*Log[z]^2) + 
      G[(s12 + s23)/s12, -z1^(-1), x]*(-216 + (52 + 28*G[0, x])*G[1, x] - 
        156*Log[z] - 24*Log[z]^2 + G[0, x]*(-52 + 12*Log[z])) + 
      G[q/s12, 1, x]*(-48*G[0, x]*G[q/s12, x] + 24*G[q/s12, x]*Log[z] + 
        G[1, x]*(-48*G[0, x] + 24*Log[z])) + G[(s12 + s23)/s12, 1, x]*
       (216 + G[-z1^(-1), x]*(-416 - 96*Log[z]) + 
        G[0, x]*(52 - 32*G[q/s12, x] + 4*G[(s12 + s23)/s12, x] - 
          32*G[-z1^(-1), x] - 12*Log[z]) + 156*Log[z] + 24*Log[z]^2 + 
        G[(s12 + s23)/s12, x]*(52 + 12*Log[z]) + G[q/s12, x]*
         (208 + 72*Log[z])) + G[q/s12, -z1^(-1), x]*(216 + 364*G[0, x] + 
        G[1, x]*(208 - 80*G[0, x] + 96*Log[z])) + 
      G[1, x]*(-36 - 27*G[(s12 + s23)/s12, x] + 216*G[-z1^(-1), x] + 
        G[q/s12, x]*(-108 - 156*Log[z] - 24*Log[z]^2) + 
        G[0, x]*(-189 - (91*G[(s12 + s23)/s12, x])/2 + 364*G[-z1^(-1), x] + 
          G[q/s12, x]*(130 + 12*Log[z])))))/(s12^2*z)};
P12G100000011= {1, q/(eps*z^(2*eps)), 0};
P12G100000101= {1, (s12*x^(2 - 4*eps))/eps, 0};
P12G100000111= {(1 - x)^eps*x^eps*(1 - (s12*x)/q)^eps, 
  ((-2 + 3*eps)*x^eps)/(eps^2*z^(2*eps)), 
  (-2*(3*q + s12)*G[0, x]*G[q/s12, x])/(q - s12) + 
   (2*G[1, x] + 2*G[q/s12, x])/eps - (4*(q + s12)*G[0, 1, x])/(q - s12) + 
   (4*(q + s12)*G[0, q/s12, x])/(q - s12) + 2*G[1, 1, x] + 
   2*G[q/s12, q/s12, x] + G[1, x]*(-3 + (2*(q + 3*s12)*G[0, x])/(q - s12) + 
     2*G[q/s12, x] - (4*q*Log[z])/(q - s12)) + 
   G[q/s12, x]*(-3 + (4*s12*Log[z])/(q - s12)) + 
   eps*(((2*(q - 9*s12)*G[1, x])/(q - s12) + ((18*q - 2*s12)*G[q/s12, x])/
        (q - s12))*G[0, 0, x] + (4*(q - 5*s12)*G[0, 0, 1, x])/(q - s12) + 
     ((20*q - 4*s12)*G[0, 0, q/s12, x])/(q - s12) - 
     (4*(q + s12)*G[0, 1, 1, x])/(q - s12) + (8*(q + s12)*G[0, q/s12, 1, x])/
      (q - s12) + (4*(q + s12)*G[0, q/s12, q/s12, x])/(q - s12) + 
     2*G[1, 1, 1, x] + (4*(q + s12)*G[q/s12, 0, 1, x])/(q - s12) + 
     2*G[q/s12, q/s12, q/s12, x] + G[1, 1, x]*
      (-3 + (2*(q + 3*s12)*G[0, x])/(q - s12) + 2*G[q/s12, x] - 
       (4*q*Log[z])/(q - s12)) + G[0, 1, x]*((6*(q + s12))/(q - s12) - 
       (4*(q - 5*s12)*G[0, x])/(q - s12) - (4*(q + s12)*G[q/s12, x])/
        (q - s12) + ((8*q - 4*s12)*Log[z])/(q - s12)) + 
     G[0, q/s12, x]*((-6*(q + s12))/(q - s12) + (4*(-5*q + s12)*G[0, x])/
        (q - s12) + (4*(q - 2*s12)*Log[z])/(q - s12)) + 
     G[0, x]*G[q/s12, x]*((3*(3*q + s12))/(q - s12) + 
       (4*s12*Log[z])/(q - s12)) + G[q/s12, q/s12, x]*
      (-3 - (2*(3*q + s12)*G[0, x])/(q - s12) + 2*G[1, x] + 
       (4*s12*Log[z])/(q - s12)) + G[q/s12, 1, x]*
      ((-8*(q + s12)*G[0, x])/(q - s12) + (4*(q + s12)*Log[z])/(q - s12)) + 
     G[q/s12, x]*((-6*s12*Log[z])/(q - s12) - (4*s12*Log[z]^2)/(q - s12)) + 
     G[1, x]*((6*q*Log[z])/(q - s12) + (4*q*Log[z]^2)/(q - s12) + 
       G[q/s12, x]*(-3 - (4*q*Log[z])/(q - s12)) + 
       G[0, x]*((-3*(q + 3*s12))/(q - s12) + (2*(q + 3*s12)*G[q/s12, x])/
          (q - s12) - (4*q*Log[z])/(q - s12))))};
P12G100000112= {(1 - x)^eps*x^(1 + eps)*(1 - (s12*x)/q)^eps, 0, 
  ((-16*G[1, x] + 16*G[q/s12, x])*G[0, 0, x] - 16*G[0, 0, 1, x] + 
    16*G[0, 0, q/s12, x] - 8*G[0, 1, 1, x] + 16*G[0, q/s12, 1, x] + 
    8*G[0, q/s12, q/s12, x] + 8*G[q/s12, 0, 1, x] + 
    G[0, q/s12, x]*(-52 - 16*G[0, x] - 4*Log[z]) + 
    G[1, 1, x]*(8*G[0, x] - 4*Log[z]) + G[q/s12, q/s12, x]*
     (-8*G[0, x] + 4*Log[z]) + G[0, 1, x]*(52 + 16*G[0, x] - 8*G[q/s12, x] + 
      4*Log[z]) + G[q/s12, 1, x]*(-16*G[0, x] + 8*Log[z]) + 
    (G[0, x]*(8*G[1, x] - 8*G[q/s12, x]) - 8*G[0, 1, x] + 8*G[0, q/s12, x] - 
      4*G[1, x]*Log[z] + 4*G[q/s12, x]*Log[z])/eps + 
    G[q/s12, x]*(-26*Log[z] - 4*Log[z]^2) + 
    G[1, x]*(26*Log[z] - 4*G[q/s12, x]*Log[z] + 4*Log[z]^2) + 
    G[0, x]*(G[1, x]*(-52 + 8*G[q/s12, x] - 4*Log[z]) + 
      G[q/s12, x]*(52 + 4*Log[z])))/(q - s12)};
P12G101000011= {x^(3*eps), (-2 + 3*eps)/(eps^2*x^eps), 
  8*G[0, x]^2 + (4*(q + s12 - (2*q)/x)*G[0, 1, x])/(q - s12) - 
   (4*(q + s12 - (2*q)/x)*G[0, q/s12, x])/(q - s12) - 
   (2*(q + s12 - (2*q)/x)*Log[-1 - I*ep1x]^2)/(q - s12) + 
   (2*(q + s12 - (2*q)/x)*Log[-(((1 + I*ep1x)*s12)/q)]^2)/(q - s12) + 
   G[0, x]*((8*q*(-1 + x^(-1))*G[1, x])/(q - s12) + 
     (8*(s12 - q/x)*G[q/s12, x])/(q - s12) + 4*Log[-1 - I*ep1x] + 
     4*Log[-(((1 + I*ep1x)*s12)/q)] - 4*Log[z]) + 
   (4*q*(-1 + x)*G[1, x]*Log[z])/((q - s12)*x) + 
   ((4*q - 4*s12*x)*G[q/s12, x]*Log[z])/(q*x - s12*x) + 
   (4*q*(-1 + x^(-1))*Log[-1 - I*ep1x]*Log[z])/(q - s12) + 
   (4*(s12 - q/x)*Log[-(((1 + I*ep1x)*s12)/q)]*Log[z])/(q - s12) + 
   eps*(48*G[0, 0, 0, x] + (8*(q*(-2 + x) + s12*x)*G[0, 0, 1, x])/
      ((q - s12)*x) + (8*(q*(-2 + x) + s12*x)*G[0, 0, q/s12, 1 + I*ep1x])/
      ((q - s12)*x) - (8*(q*(-2 + x) + s12*x)*G[0, 0, q/s12, x])/
      ((q - s12)*x) - (4*(q - 5*s12 + (4*q)/x)*G[0, 0, s12/q, 
        (1 + I*ep1x)^(-1)])/(q - s12) - (8*(s12 + q*(-2 + x^(-1)))*
       G[0, 1, 1, x])/(q - s12) - (4*(q + s12 - (2*q)/x)*
       G[0, 1, q/s12, 1 + I*ep1x])/(q - s12) + 
     (4*(q + s12 - (2*q)/x)*G[0, 1, q/s12, x])/(q - s12) - 
     (4*(q + s12 - (2*q)/x)*G[0, 1, s12/q, (1 + I*ep1x)^(-1)])/(q - s12) + 
     (4*(q + s12 - (2*q)/x)*G[0, q/s12, 1, 1 + I*ep1x])/(q - s12) - 
     (4*(q + s12 - (2*q)/x)*G[0, q/s12, 1, x])/(q - s12) - 
     (8*(q - 2*s12 + q/x)*G[0, q/s12, q/s12, 1 + I*ep1x])/(q - s12) + 
     (8*(q - 2*s12 + q/x)*G[0, q/s12, q/s12, x])/(q - s12) + 
     (4*(q + s12 - (2*q)/x)*G[0, s12/q, 1, (1 + I*ep1x)^(-1)])/(q - s12) - 
     (8*(q - 2*s12 + q/x)*G[0, s12/q, s12/q, (1 + I*ep1x)^(-1)])/(q - s12) + 
     (6*q*(-1 + x^(-1))*Log[-1 - I*ep1x]^3)/(q - s12) + 
     (6*(s12 - q/x)*Log[-(((1 + I*ep1x)*s12)/q)]^3)/(q - s12) + 
     G[0, x]^2*(-12 + (8*q*(-1 + x^(-1))*G[1, x])/(q - s12) - 
       (8*(q - s12*x)*G[q/s12, x])/((q - s12)*x) - 
       (16*q*(-1 + x)*Log[-1 - I*ep1x])/((q - s12)*x) - 
       (16*(q - s12*x)*Log[-(((1 + I*ep1x)*s12)/q)])/((q - s12)*x) - 
       12*Log[z]) + (4*Pi^2*(-q + 2*q*x - s12*x)*Log[z])/(3*(q - s12)*x) + 
     (4*q*(-1 + x^(-1))*G[1, x]^2*Log[z])/(q - s12) + 
     (4*(q*(-2 + x) + s12*x)*G[q/s12, 1, 1 + I*ep1x]*Log[z])/((q - s12)*x) - 
     (4*(q*(-2 + x) + s12*x)*G[s12/q, 1, (1 + I*ep1x)^(-1)]*Log[z])/
      ((q - s12)*x) + G[0, 0, x]*((16*q*(-1 + x^(-1))*G[1, x])/(q - s12) - 
       (16*(q - s12*x)*G[q/s12, x])/((q - s12)*x) - 
       (16*(q*(2 - 3*x) + s12*x)*Log[-1 - I*ep1x])/((q - s12)*x) + 
       (16*(-3*s12*x + q*(2 + x))*Log[-(((1 + I*ep1x)*s12)/q)])/
        ((q - s12)*x) + 8*Log[z]) + Log[-1 - I*ep1x]^2*
      ((3*(q*(-2 + x) + s12*x))/((q - s12)*x) + 
       ((6*q - 6*s12*x)*Log[-(((1 + I*ep1x)*s12)/q)])/(q*x - s12*x) + 
       (2*q*(-1 + x)*Log[z])/((q - s12)*x)) + G[0, q/s12, x]*
      ((6*(q*(-2 + x) + s12*x))/((q - s12)*x) - 
       (4*(q*(-2 + x) + s12*x)*G[0, x])/((q - s12)*x) + 
       (12*q*(-1 + x)*G[1, x])/((q - s12)*x) + (12*(s12 - q/x)*G[q/s12, x])/
        (q - s12) + (4*(q - 2*q*x + s12*x)*Log[-1 - I*ep1x])/((q - s12)*x) + 
       (4*(q - 2*q*x + s12*x)*Log[-(((1 + I*ep1x)*s12)/q)])/((q - s12)*x) - 
       (4*(q + q*x - 2*s12*x)*Log[z])/((q - s12)*x)) + 
     G[q/s12, q/s12, x]*((16*(q - s12*x)*G[0, x])/((q - s12)*x) - 
       (8*(q - s12*x)*Log[z])/((q - s12)*x)) + 
     G[s12/q, s12/q, (1 + I*ep1x)^(-1)]*((8*(-4*s12*x + q*(3 + x))*G[0, x])/
        ((q - s12)*x) - (8*(q - s12*x)*Log[z])/((q - s12)*x)) + 
     G[q/s12, q/s12, 1 + I*ep1x]*((-8*(-4*s12*x + q*(3 + x))*G[0, x])/
        ((q - s12)*x) + ((8*q - 8*s12*x)*Log[z])/(q*x - s12*x)) + 
     Log[-(((1 + I*ep1x)*s12)/q)]^2*((-3*(q*(-2 + x) + s12*x))/
        ((q - s12)*x) + ((6*q - 6*s12*x)*Log[z])/(q*x - s12*x)) + 
     G[q/s12, 1, x]*((8*(q + s12 - (2*q)/x)*G[0, x])/(q - s12) - 
       (4*(q*(-2 + x) + s12*x)*Log[z])/((q - s12)*x)) + 
     G[0, q/s12, 1 + I*ep1x]*((-4*(q + s12 - (2*q)/x)*Log[-1 - I*ep1x])/
        (q - s12) + (8*(q - 2*s12 + q/x)*Log[-(((1 + I*ep1x)*s12)/q)])/
        (q - s12) + (4*(q*(-2 + x) + s12*x)*Log[z])/((q - s12)*x)) + 
     G[0, 1, x]*((-6*(q*(-2 + x) + s12*x))/((q - s12)*x) + 
       (4*(q*(-2 + x) + s12*x)*G[0, x])/((q - s12)*x) + 
       (12*q*(-1 + x^(-1))*G[1, x])/(q - s12) + (12*(q - s12*x)*G[q/s12, x])/
        ((q - s12)*x) - (4*(q + q*x - 2*s12*x)*Log[-1 - I*ep1x])/
        ((q - s12)*x) - (4*(q + q*x - 2*s12*x)*Log[-(((1 + I*ep1x)*s12)/q)])/
        ((q - s12)*x) + (4*(q - 2*q*x + s12*x)*Log[z])/((q - s12)*x)) + 
     G[q/s12, 1 + I*ep1x]*((-4*(q*(-2 + x) + s12*x)*Log[-1 - I*ep1x]*Log[z])/
        ((q - s12)*x) - (8*(q - s12*x)*Log[-(((1 + I*ep1x)*s12)/q)]*Log[z])/
        ((q - s12)*x)) + G[1, x]*((6*q*(-1 + x)*Log[-1 - I*ep1x]^2)/
        ((q - s12)*x) + (6*q*(-1 + x^(-1))*Log[-(((1 + I*ep1x)*s12)/q)]^2)/
        (q - s12) - (6*q*(-1 + x)*Log[z])/((q - s12)*x) + 
       (4*q*(-1 + x)*G[q/s12, x]*Log[z])/((q - s12)*x) + 
       (8*q*(-1 + x)*Log[-1 - I*ep1x]*Log[z])/((q - s12)*x) + 
       (4*q*(-1 + x^(-1))*Log[-(((1 + I*ep1x)*s12)/q)]*Log[z])/(q - s12) + 
       (4*q*(-1 + x^(-1))*Log[z]^2)/(q - s12)) + Log[-1 - I*ep1x]*
      ((4*Pi^2*(s12 + q*(-2 + x^(-1))))/(3*(q - s12)) + 
       (6*q*(-1 + x)*Log[-(((1 + I*ep1x)*s12)/q)]^2)/((q - s12)*x) + 
       (6*q*(-1 + x)*Log[z])/((q - s12)*x) + 
       (4*q*(-1 + x)*Log[-(((1 + I*ep1x)*s12)/q)]*Log[z])/((q - s12)*x) + 
       (4*q*(-1 + x)*Log[z]^2)/((q - s12)*x)) + 
     G[q/s12, x]*((-6*(q - s12*x)*Log[-1 - I*ep1x]^2)/((q - s12)*x) + 
       ((6*q - 6*s12*x)*Log[-(((1 + I*ep1x)*s12)/q)]^2)/(q*x - s12*x) - 
       (6*(q - s12*x)*Log[z])/((q - s12)*x) - 
       (4*(q - s12*x)*Log[-1 - I*ep1x]*Log[z])/((q - s12)*x) + 
       ((8*q - 8*s12*x)*Log[-(((1 + I*ep1x)*s12)/q)]*Log[z])/(q*x - s12*x) - 
       (4*(q - s12*x)*Log[z]^2)/((q - s12)*x)) + Log[-(((1 + I*ep1x)*s12)/q)]*
      ((-2*Pi^2*(q*(-2 + x) + s12*x))/(3*(q - s12)*x) + 
       ((6*q - 6*s12*x)*Log[z])/(q*x - s12*x) + ((4*q - 4*s12*x)*Log[z]^2)/
        (q*x - s12*x)) + G[0, x]*((8*q*(-1 + x)*G[1, x]^2)/((q - s12)*x) - 
       (2*(q*(-6 + x) + 5*s12*x)*Log[-1 - I*ep1x]^2)/((q - s12)*x) + 
       (8*(-4*s12*x + q*(3 + x))*G[q/s12, 1 + I*ep1x]*
         Log[-(((1 + I*ep1x)*s12)/q)])/((q - s12)*x) + 
       (6*(q*(-4 + x) + 3*s12*x)*Log[-(((1 + I*ep1x)*s12)/q)]^2)/
        ((q - s12)*x) + 6*Log[z] + 4*Log[z]^2 + 
       G[1, x]*((12*q*(-1 + x))/((q - s12)*x) + 
         (8*q*(-1 + x^(-1))*G[q/s12, x])/(q - s12) + 
         (4*q*(-1 + x^(-1))*Log[-1 - I*ep1x])/(q - s12) + 
         (4*q*(-1 + x^(-1))*Log[-(((1 + I*ep1x)*s12)/q)])/(q - s12) + 
         (16*q*(-1 + x)*Log[z])/((q - s12)*x)) + 
       G[q/s12, x]*((12*(q - s12*x))/((q - s12)*x) - 
         (4*(q - s12*x)*Log[-1 - I*ep1x])/((q - s12)*x) - 
         (4*(q - s12*x)*Log[-(((1 + I*ep1x)*s12)/q)])/((q - s12)*x) + 
         (16*(q - s12*x)*Log[z])/((q - s12)*x)) + Log[-1 - I*ep1x]*
        (-6 + 8*Log[-(((1 + I*ep1x)*s12)/q)] + ((12*q - 8*q*x - 4*s12*x)*
           Log[z])/(q*x - s12*x)) + Log[-(((1 + I*ep1x)*s12)/q)]*
        (-6 + (4*(q*(-3 + x) + 2*s12*x)*Log[z])/((q - s12)*x))) - 
     (4*(-5*s12*x + q*(4 + x))*Zeta[3])/((q - s12)*x))};
P12G101000012= {(1 - x)^(2*eps)*x^(1 - eps)*(1 - (s12*x)/q)^(2*eps), 0, 
  (16*G[0, x]^3 - 16*G[0, 0, 1, x] - 16*G[0, 0, q/s12, 1 + I*ep1x] + 
    16*G[0, 0, q/s12, x] - 16*G[0, 0, s12/q, (1 + I*ep1x)^(-1)] - 
    8*G[0, 1, 1, x] + 8*G[0, 1, q/s12, 1 + I*ep1x] - 8*G[0, 1, q/s12, x] + 
    8*G[0, 1, s12/q, (1 + I*ep1x)^(-1)] - 8*G[0, q/s12, 1, 1 + I*ep1x] + 
    8*G[0, q/s12, 1, x] - 8*G[0, q/s12, q/s12, 1 + I*ep1x] + 
    8*G[0, q/s12, q/s12, x] - 8*G[0, s12/q, 1, (1 + I*ep1x)^(-1)] - 
    8*G[0, s12/q, s12/q, (1 + I*ep1x)^(-1)] - 2*Log[-1 - I*ep1x]^3 + 
    2*Log[-(((1 + I*ep1x)*s12)/q)]^3 + G[0, q/s12, x]*
     (-52 - 24*G[0, x] + 4*G[1, x] + 4*G[q/s12, x] - 12*Log[-1 - I*ep1x] - 
      12*Log[-(((1 + I*ep1x)*s12)/q)] - 20*Log[z]) + 
    Log[-1 - I*ep1x]^2*(-26 - 2*Log[-(((1 + I*ep1x)*s12)/q)] - 18*Log[z]) + 
    G[q/s12, q/s12, 1 + I*ep1x]*(8*G[0, x] - 8*Log[z]) + 
    G[0, x]^2*(-24*G[1, x] + 24*G[q/s12, x] + 16*Log[-1 - I*ep1x] - 
      16*Log[-(((1 + I*ep1x)*s12)/q)] - 8*Log[z]) + 
    G[0, q/s12, 1 + I*ep1x]*(8*Log[-1 - I*ep1x] + 
      8*Log[-(((1 + I*ep1x)*s12)/q)] - 8*Log[z]) - (4*Pi^2*Log[z])/3 - 
    4*G[1, x]^2*Log[z] - 8*G[q/s12, 1, 1 + I*ep1x]*Log[z] + 
    8*G[s12/q, 1, (1 + I*ep1x)^(-1)]*Log[z] + 
    G[q/s12, 1, x]*(-16*G[0, x] + 8*Log[z]) + G[q/s12, q/s12, x]*
     (-16*G[0, x] + 8*Log[z]) + G[s12/q, s12/q, (1 + I*ep1x)^(-1)]*
     (-8*G[0, x] + 8*Log[z]) + Log[-(((1 + I*ep1x)*s12)/q)]^2*
     (26 + 14*Log[z]) + G[0, 0, x]*(-32*G[0, x] + 16*G[1, x] - 
      16*G[q/s12, x] - 32*Log[-1 - I*ep1x] + 
      32*Log[-(((1 + I*ep1x)*s12)/q)] + 16*Log[z]) + 
    G[0, 1, x]*(52 + 24*G[0, x] - 4*G[1, x] - 4*G[q/s12, x] + 
      12*Log[-1 - I*ep1x] + 12*Log[-(((1 + I*ep1x)*s12)/q)] + 20*Log[z]) + 
    (G[0, x]*(8*G[1, x] - 8*G[q/s12, x]) - 8*G[0, 1, x] + 8*G[0, q/s12, x] + 
      4*Log[-1 - I*ep1x]^2 - 4*Log[-(((1 + I*ep1x)*s12)/q)]^2 - 
      4*G[1, x]*Log[z] + 4*G[q/s12, x]*Log[z] + 4*Log[-1 - I*ep1x]*Log[z] - 
      4*Log[-(((1 + I*ep1x)*s12)/q)]*Log[z])/eps + 
    G[q/s12, 1 + I*ep1x]*(8*Log[-1 - I*ep1x]*Log[z] + 
      8*Log[-(((1 + I*ep1x)*s12)/q)]*Log[z]) + 
    G[q/s12, x]*(2*Log[-1 - I*ep1x]^2 - 2*Log[-(((1 + I*ep1x)*s12)/q)]^2 - 
      26*Log[z] - 4*Log[-1 - I*ep1x]*Log[z] - 8*Log[-(((1 + I*ep1x)*s12)/q)]*
       Log[z] - 12*Log[z]^2) + Log[-1 - I*ep1x]*
     ((4*Pi^2)/3 + 2*Log[-(((1 + I*ep1x)*s12)/q)]^2 - 26*Log[z] - 
      4*Log[-(((1 + I*ep1x)*s12)/q)]*Log[z] - 12*Log[z]^2) + 
    Log[-(((1 + I*ep1x)*s12)/q)]*((4*Pi^2)/3 + 26*Log[z] + 12*Log[z]^2) + 
    G[1, x]*(2*Log[-1 - I*ep1x]^2 - 2*Log[-(((1 + I*ep1x)*s12)/q)]^2 + 
      26*Log[z] - 4*G[q/s12, x]*Log[z] + 8*Log[-1 - I*ep1x]*Log[z] + 
      4*Log[-(((1 + I*ep1x)*s12)/q)]*Log[z] + 12*Log[z]^2) + 
    G[0, x]*(8*G[1, x]^2 - 4*Log[-1 - I*ep1x]^2 - 8*G[q/s12, 1 + I*ep1x]*
       Log[-(((1 + I*ep1x)*s12)/q)] + 8*Log[-(((1 + I*ep1x)*s12)/q)]^2 + 
      G[1, x]*(-52 + 8*G[q/s12, x] - 12*Log[-1 - I*ep1x] - 
        12*Log[-(((1 + I*ep1x)*s12)/q)] - 16*Log[z]) - 
      4*Log[-1 - I*ep1x]*Log[z] + 4*Log[-(((1 + I*ep1x)*s12)/q)]*Log[z] + 
      G[q/s12, x]*(52 + 12*Log[-1 - I*ep1x] + 
        12*Log[-(((1 + I*ep1x)*s12)/q)] + 16*Log[z])) - 16*Zeta[3])/
   (q - s12)};
P12G101000110= {1, (2*Gamma[3 - 3*eps]*Gamma[1 - eps]*Gamma[1 + eps]^2)/
   (eps^2*(-1 + 2*eps)*(1 - x)^eps*x^(2*eps)*(1 - (s12*x)/q)^eps*z^eps*
    Gamma[1 - 2*eps]^2*Gamma[1 + 2*eps]), 0};
P12G101000111= {(1 - x)^(2*eps)*x^(1 + 2*eps)*(1 - (s12*x)/q)^(2*eps), 
  0, (8*G[0, 1, x]^2 - 8*G[0, q/s12, x]^2 + (8*G[1, x] + 8*G[q/s12, x])*
      G[0, 0, q/s12, 1 + I*ep1x] + (20*G[1, x] - 4*G[q/s12, x])*
      G[0, 0, s12/q, (1 + I*ep1x)^(-1)] + (-4*G[1, x] - 4*G[q/s12, x])*
      G[0, 1, q/s12, 1 + I*ep1x] + (-4*G[1, x] - 4*G[q/s12, x])*
      G[0, 1, s12/q, (1 + I*ep1x)^(-1)] + (4*G[1, x] + 4*G[q/s12, x])*
      G[0, q/s12, 1, 1 + I*ep1x] + (16*G[1, x] - 8*G[q/s12, x])*
      G[0, q/s12, q/s12, 1 + I*ep1x] + (4*G[1, x] + 4*G[q/s12, x])*
      G[0, s12/q, 1, (1 + I*ep1x)^(-1)] + (16*G[1, x] - 8*G[q/s12, x])*
      G[0, s12/q, s12/q, (1 + I*ep1x)^(-1)] + 24*G[0, 0, 0, 1, x] - 
     24*G[0, 0, 0, q/s12, x] - 8*G[0, 0, 1, 1, x] + 
     8*G[0, 0, q/s12, q/s12, x] - 16*G[0, 1, 0, 1, x] + 24*G[0, 1, 1, 1, x] + 
     16*G[0, q/s12, 0, q/s12, x] - 24*G[0, q/s12, q/s12, q/s12, x] + 
     G[0, q/s12, q/s12, x]*(24*G[0, x] - 12*G[1, x] + 12*G[q/s12, x] + 
       8*Log[-1 - I*ep1x] + 8*Log[-(((1 + I*ep1x)*s12)/q)] - 4*Log[z]) + 
     G[0, 0, 1, x]*(-24*G[0, x] - 12*G[1, x] + 12*G[q/s12, x] - 
       16*Log[-1 - I*ep1x] - 16*Log[-((s12 + I*ep1x*s12)/q)] - 4*Log[z]) + 
     G[0, q/s12, 1, x]*(-4*Log[-1 - I*ep1x] - 
       4*Log[-((s12 + I*ep1x*s12)/q)] - 4*Log[z]) + 
     G[0, 1, 1, x]*(-24*G[0, x] - 12*G[1, x] + 12*G[q/s12, x] - 
       8*Log[-1 - I*ep1x] - 8*Log[-((s12 + I*ep1x*s12)/q)] + 4*Log[z]) + 
     G[0, 1, q/s12, x]*(4*Log[-1 - I*ep1x] + 4*Log[-((s12 + I*ep1x*s12)/q)] + 
       4*Log[z]) + G[0, 0, q/s12, x]*(24*G[0, x] - 12*G[1, x] + 
       12*G[q/s12, x] + 16*Log[-1 - I*ep1x] + 
       16*Log[-((s12 + I*ep1x*s12)/q)] + 4*Log[z]) + 
     G[q/s12, q/s12, 1 + I*ep1x]*(G[0, x]*(32*G[1, x] - 8*G[q/s12, x]) - 
       8*G[1, x]*Log[z]) + G[s12/q, s12/q, (1 + I*ep1x)^(-1)]*
      (G[0, x]*(-32*G[1, x] + 8*G[q/s12, x]) + 8*G[1, x]*Log[z]) + 
     G[s12/q, 1, (1 + I*ep1x)^(-1)]*(-4*G[1, x]*Log[z] - 
       4*G[q/s12, x]*Log[z]) + G[q/s12, 1, 1 + I*ep1x]*
      (4*G[1, x]*Log[z] + 4*G[q/s12, x]*Log[z]) + 
     G[0, q/s12, x]*(-4*G[1, 1, x] + 8*G[q/s12, q/s12, 1 + I*ep1x] - 
       4*G[q/s12, q/s12, x] - 8*G[s12/q, s12/q, (1 + I*ep1x)^(-1)] + 
       2*Log[-1 - I*ep1x]^2 + G[q/s12, x]*(-8*Log[-1 - I*ep1x] - 
         8*Log[-((s12 + I*ep1x*s12)/q)]) - 8*G[q/s12, 1 + I*ep1x]*
        Log[-((s12 + I*ep1x*s12)/q)] - 8*Log[-1 - I*ep1x]*
        Log[-((s12 + I*ep1x*s12)/q)] - 6*Log[-((s12 + I*ep1x*s12)/q)]^2 + 
       G[1, x]*(8*G[q/s12, x] + 4*Log[-1 - I*ep1x] + 
         4*Log[-((s12 + I*ep1x*s12)/q)]) + 
       G[0, x]*(8*G[1, x] - 16*G[q/s12, x] - 12*Log[-1 - I*ep1x] - 
         12*Log[-((s12 + I*ep1x*s12)/q)] - 4*Log[z]) - 
       12*Log[-((s12 + I*ep1x*s12)/q)]*Log[z] - 4*Log[z]^2) + 
     G[q/s12, q/s12, x]*(-4*Log[-1 - I*ep1x]^2 + 
       4*Log[-((s12 + I*ep1x*s12)/q)]^2 + G[0, x]*(-8*G[1, x] + 
         8*Log[-1 - I*ep1x] + 8*Log[-((s12 + I*ep1x*s12)/q)]) + 
       4*G[1, x]*Log[z] - 8*Log[-1 - I*ep1x]*Log[z] - 2*Log[z]^2) + 
     G[1, 1, x]*(-4*Log[-1 - I*ep1x]^2 + G[0, x]*(8*G[q/s12, x] - 
         8*Log[-1 - I*ep1x] - 8*Log[-((s12 + I*ep1x*s12)/q)]) + 
       4*Log[-((s12 + I*ep1x*s12)/q)]^2 - 4*G[q/s12, x]*Log[z] + 
       8*Log[-((s12 + I*ep1x*s12)/q)]*Log[z] + 2*Log[z]^2) + 
     G[0, q/s12, 1 + I*ep1x]*(G[1, x]*(-4*Log[-1 - I*ep1x] - 
         16*Log[-((s12 + I*ep1x*s12)/q)] + 4*Log[z]) + 
       G[q/s12, x]*(-4*Log[-1 - I*ep1x] + 8*Log[-((s12 + I*ep1x*s12)/q)] + 
         4*Log[z])) + G[q/s12, 1, x]*(-4*Log[-1 - I*ep1x]*Log[z] - 
       4*Log[-((s12 + I*ep1x*s12)/q)]*Log[z] - 4*Log[z]^2 + 
       G[0, x]*(8*Log[-1 - I*ep1x] + 8*Log[-((s12 + I*ep1x*s12)/q)] + 
         8*Log[z])) + G[0, 0, x]*(-16*G[0, q/s12, x] - 16*G[1, 1, x] + 
       16*G[q/s12, q/s12, x] + G[1, x]*(-8*Log[-1 - I*ep1x] - 
         8*Log[-((s12 + I*ep1x*s12)/q)] - 8*Log[z]) + 
       G[q/s12, x]*(8*Log[-1 - I*ep1x] + 8*Log[-((s12 + I*ep1x*s12)/q)] + 
         8*Log[z])) + G[0, 1, x]*(16*G[0, 0, x] + 4*G[1, 1, x] - 
       32*G[q/s12, q/s12, 1 + I*ep1x] + 4*G[q/s12, q/s12, x] + 
       32*G[s12/q, s12/q, (1 + I*ep1x)^(-1)] + 10*Log[-1 - I*ep1x]^2 + 
       G[q/s12, x]*(-4*Log[-1 - I*ep1x] - 4*Log[-((s12 + I*ep1x*s12)/q)]) + 
       32*G[q/s12, 1 + I*ep1x]*Log[-((s12 + I*ep1x*s12)/q)] - 
       18*Log[-((s12 + I*ep1x*s12)/q)]^2 + G[1, x]*(-8*G[q/s12, x] + 
         8*Log[-1 - I*ep1x] + 8*Log[-((s12 + I*ep1x*s12)/q)]) + 4*Log[z]^2 + 
       G[0, x]*(16*G[1, x] - 8*G[q/s12, x] + 12*Log[-1 - I*ep1x] + 
         12*Log[-((s12 + I*ep1x*s12)/q)] + 4*Log[z]) + 
       Log[-1 - I*ep1x]*(8*Log[-((s12 + I*ep1x*s12)/q)] + 12*Log[z])) + 
     G[q/s12, x]*(-6*Log[-1 - I*ep1x]^3 - 
       (2*Pi^2*Log[-((s12 + I*ep1x*s12)/q)])/3 + (8*Pi^2*Log[z])/3 - 
       4*G[q/s12, 1 + I*ep1x]*Log[-1 - I*ep1x]*Log[z] - 
       2*Log[-1 - I*ep1x]^2*Log[z] + 4*Log[-((s12 + I*ep1x*s12)/q)]^2*
        Log[z] - 2*Log[z]^3 + Log[-1 - I*ep1x]*
        (6*Log[-((s12 + I*ep1x*s12)/q)]^2 + 4*Log[-((s12 + I*ep1x*s12)/q)]*
          Log[z] - 4*Log[z]^2)) + 
     G[0, x]*(G[1, x]*(-8*Log[-1 - I*ep1x]^2 - 32*G[q/s12, 1 + I*ep1x]*
          Log[-((s12 + I*ep1x*s12)/q)] + 16*Log[-((s12 + I*ep1x*s12)/q)]^2 + 
         Log[-1 - I*ep1x]*(-8*Log[-((s12 + I*ep1x*s12)/q)] - 12*Log[z]) + 
         G[q/s12, x]*(-4*Log[-1 - I*ep1x] - 4*Log[-((s12 + I*ep1x*s12)/q)] - 
           4*Log[z]) - 4*Log[-((s12 + I*ep1x*s12)/q)]*Log[z] - 4*Log[z]^2) + 
       G[q/s12, x]*(8*G[q/s12, 1 + I*ep1x]*Log[-((s12 + I*ep1x*s12)/q)] + 
         4*Log[-((s12 + I*ep1x*s12)/q)]^2 + 12*Log[-((s12 + I*ep1x*s12)/q)]*
          Log[z] + 4*Log[z]^2 + Log[-1 - I*ep1x]*
          (8*Log[-((s12 + I*ep1x*s12)/q)] + 4*Log[z]))) + 
     G[1, x]*((4*Pi^2*Log[-1 - I*ep1x])/3 + 6*Log[-((s12 + I*ep1x*s12)/q)]^
         3 + Log[-1 - I*ep1x]^2*(-6*Log[-((s12 + I*ep1x*s12)/q)] - 
         4*Log[z]) - (4*Pi^2*Log[z])/3 - 2*Log[-((s12 + I*ep1x*s12)/q)]^2*
        Log[z] + 2*Log[z]^3 + G[q/s12, 1 + I*ep1x]*
        (-4*Log[-1 - I*ep1x]*Log[z] + 8*Log[-((s12 + I*ep1x*s12)/q)]*
          Log[z]) + G[q/s12, x]*(2*Log[-1 - I*ep1x]^2 - 
         2*Log[-((s12 + I*ep1x*s12)/q)]^2 + 4*Log[-1 - I*ep1x]*Log[z] + 
         2*Log[z]^2) + Log[-((s12 + I*ep1x*s12)/q)]*((-2*Pi^2)/3 + 
         4*Log[z]^2) - 4*Zeta[3]))/(q - s12) + 
   G[q/s12, x]*((-8*Pi^2*Log[-1 - I*ep1x])/(3*q - 3*s12) + 
     (20*Zeta[3])/(q - s12))};
P12G101010010= {1, (2*Gamma[3 - 3*eps]*Gamma[1 - eps]*Gamma[1 + eps]^2)/
   (eps^2*(-1 + 2*eps)*x^(2*eps)*z^eps*Gamma[1 - 2*eps]^2*Gamma[1 + 2*eps]), 
  0};
P12G101010011= {x^(1 + 2*eps), 0, 
  (G[0, 0, x]*(16*G[0, 1, x] - 16*G[0, q/s12, x]) + 24*G[0, 0, 0, 1, x] - 
    24*G[0, 0, 0, q/s12, x] + G[0, 0, q/s12, x]*
     (24*G[0, x] - 24*Log[-1 - I*ep1x] - 24*Log[-((s12 + I*ep1x*s12)/q)] - 
      36*Log[z]) + G[0, 0, 1, x]*(-24*G[0, x] + 24*Log[-1 - I*ep1x] + 
      24*Log[-((s12 + I*ep1x*s12)/q)] + 36*Log[z]) + 
    G[0, 1, x]*(-6*Log[-1 - I*ep1x]^2 + 6*Log[-((s12 + I*ep1x*s12)/q)]^2 + 
      G[0, x]*(-12*Log[-1 - I*ep1x] - 12*Log[-((s12 + I*ep1x*s12)/q)] - 
        20*Log[z]) + 12*Log[-((s12 + I*ep1x*s12)/q)]*Log[z] + 8*Log[z]^2) + 
    G[0, q/s12, x]*(-6*Log[-1 - I*ep1x]^2 + 
      6*Log[-((s12 + I*ep1x*s12)/q)]^2 - 12*Log[-1 - I*ep1x]*Log[z] - 
      8*Log[z]^2 + G[0, x]*(12*Log[-1 - I*ep1x] + 
        12*Log[-((s12 + I*ep1x*s12)/q)] + 20*Log[z])))/(q - s12)};
P12G101010100= {1, (2*Gamma[3 - 3*eps]*Gamma[1 - eps]*Gamma[1 + eps]^2)/
   (eps^2*(-1 + 2*eps)*x^(4*eps)*Gamma[1 - 2*eps]^2*Gamma[1 + 2*eps]), 0};
P12G101010110= {(1 - x)^eps*x^(1 + 2*eps)*(1 - (s12*x)/q)^eps, 0, 
  (G[0, x]*(G[1, x]*(36 - 8*G[q/s12, x]) - 36*G[q/s12, x]) + 
    (16*G[1, x] - 16*G[q/s12, x])*G[0, 0, x] + (-36 - 16*G[0, x])*
     G[0, 1, x] + (36 + 16*G[0, x])*G[0, q/s12, x] + 16*G[0, 0, 1, x] - 
    16*G[0, 0, q/s12, x] + 8*G[0, 1, 1, x] + 8*G[0, 1, q/s12, x] - 
    8*G[0, q/s12, 1, x] - 8*G[0, q/s12, q/s12, x] + 
    G[q/s12, 1, x]*(16*G[0, x] - 8*Log[z]) + G[q/s12, q/s12, x]*
     (8*G[0, x] - 4*Log[z]) + G[1, 1, x]*(-8*G[0, x] + 4*Log[z]) + 
    (G[0, x]*(-8*G[1, x] + 8*G[q/s12, x]) + 8*G[0, 1, x] - 8*G[0, q/s12, x] + 
      4*G[1, x]*Log[z] - 4*G[q/s12, x]*Log[z])/eps + 
    G[1, x]*(-18*Log[z] + 4*G[q/s12, x]*Log[z] - 2*Log[z]^2) + 
    G[q/s12, x]*(18*Log[z] + 2*Log[z]^2) + 
    eps*(G[0, x]*(36*G[q/s12, x] + G[1, x]*(-36 + 36*G[q/s12, x])) + 
      (36 + 72*G[0, x])*G[0, 1, x] + (-36 - 72*G[0, x])*G[0, q/s12, x] + 
      G[0, 0, x]*(72*G[q/s12, x] + G[1, x]*(-72 + 16*G[q/s12, x]) + 
        32*G[0, 1, x] - 32*G[0, q/s12, x] + 16*G[1, 1, x] - 
        32*G[q/s12, 1, x] - 16*G[q/s12, q/s12, x]) + 
      (-32*G[1, x] + 32*G[q/s12, x])*G[0, 0, 0, x] + 
      (-72 - 32*G[0, x])*G[0, 0, 1, x] + (72 + 32*G[0, x])*
       G[0, 0, q/s12, x] + (-36 - 16*G[0, x])*G[0, 1, 1, x] + 
      (-36 - 16*G[0, x])*G[0, 1, q/s12, x] + (36 + 16*G[0, x])*
       G[0, q/s12, 1, x] + (36 + 16*G[0, x])*G[0, q/s12, q/s12, x] + 
      32*G[0, 0, 0, 1, x] - 32*G[0, 0, 0, q/s12, x] + 16*G[0, 0, 1, 1, x] + 
      16*G[0, 0, 1, q/s12, x] - 16*G[0, 0, q/s12, 1, x] - 
      16*G[0, 0, q/s12, q/s12, x] + 8*G[0, 1, 1, 1, x] + 
      8*G[0, 1, 1, q/s12, x] + 8*G[0, 1, q/s12, 1, x] + 
      8*G[0, 1, q/s12, q/s12, x] - 8*G[0, q/s12, 1, 1, x] - 
      8*G[0, q/s12, 1, q/s12, x] - 8*G[0, q/s12, q/s12, 1, x] - 
      8*G[0, q/s12, q/s12, q/s12, x] + G[q/s12, 1, 1, x]*
       (16*G[0, x] - 8*Log[z]) + G[q/s12, q/s12, q/s12, x]*
       (8*G[0, x] - 4*Log[z]) + G[1, 1, 1, x]*(-8*G[0, x] + 4*Log[z]) + 
      G[q/s12, q/s12, 1, x]*(-16*G[0, x] + 8*Log[z]) + 
      G[1, 1, x]*(G[0, x]*(36 - 8*G[q/s12, x]) - 18*Log[z] + 
        4*G[q/s12, x]*Log[z] - 2*Log[z]^2) + G[q/s12, q/s12, x]*
       (G[0, x]*(-36 - 8*G[1, x]) + 18*Log[z] + 4*G[1, x]*Log[z] + 
        2*Log[z]^2) + G[q/s12, 1, x]*(G[0, x]*(-72 + 16*G[q/s12, x]) + 
        36*Log[z] - 8*G[q/s12, x]*Log[z] + 4*Log[z]^2) + 
      G[q/s12, x]*(-18*Log[z] - 9*Log[z]^2 - (2*Log[z]^3)/3) + 
      G[1, x]*(18*Log[z] + 9*Log[z]^2 + (2*Log[z]^3)/3 + 
        G[q/s12, x]*(-18*Log[z] - 2*Log[z]^2))))/(q - s12)};
P12G110000111= {(1 - x)^((3*eps)/2)*x^(1 + (5*eps)/2)*
   (1 - (s12*x)/q)^((3*eps)/2)*(1 - (s12*x)/(q - s23))^(1 - 4*eps), 0, 
  (22*G[0, -z1^(-1), x]^2 + G[0, 0, x]*
     (G[1, x]*(8*G[q/s12, x] - 8*G[-z1^(-1), x]) + 8*G[0, -z1^(-1), x] - 
      8*G[q/s12, -z1^(-1), x] + 8*G[-z1^(-1), 1, x]) - 
    16*G[q/s12, x]*G[0, 0, 1, x] - 16*G[1, x]*G[0, 0, q/s12, x] - 
    8*G[q/s12, x]*G[0, 1, 1, x] + (-4*G[1, x] - 4*G[q/s12, x])*
     G[0, 1, (s12 + s23)/s12, x] - 8*G[1, x]*G[0, q/s12, q/s12, x] + 
    (-4*G[1, x] - 4*G[q/s12, x])*G[0, q/s12, (s12 + s23)/s12, x] + 
    (4*G[1, x] + 4*G[q/s12, x])*G[0, -z1^(-1), (s12 + s23)/s12, x] - 
    36*G[0, 0, 0, -z1^(-1), x] + 16*G[0, 0, 1, q/s12, x] + 
    4*G[0, 0, 1, -z1^(-1), x] + 16*G[0, 0, q/s12, 1, x] + 
    4*G[0, 0, q/s12, -z1^(-1), x] - 12*G[0, 0, -z1^(-1), 1, x] - 
    12*G[0, 0, -z1^(-1), q/s12, x] - 44*G[0, 0, -z1^(-1), -z1^(-1), x] - 
    4*G[0, 1, 0, -z1^(-1), x] + 8*G[0, 1, 1, q/s12, x] - 
    12*G[0, 1, 1, -z1^(-1), x] + 8*G[0, 1, q/s12, q/s12, x] - 
    12*G[0, 1, q/s12, -z1^(-1), x] + 16*G[0, 1, (s12 + s23)/s12, 1, x] + 
    16*G[0, 1, (s12 + s23)/s12, q/s12, x] - 
    12*G[0, 1, (s12 + s23)/s12, -z1^(-1), x] - 12*G[0, 1, -z1^(-1), 1, x] - 
    12*G[0, 1, -z1^(-1), q/s12, x] + 24*G[0, 1, -z1^(-1), -z1^(-1), x] - 
    4*G[0, q/s12, 0, -z1^(-1), x] + 8*G[0, q/s12, 1, 1, x] - 
    12*G[0, q/s12, 1, -z1^(-1), x] + 8*G[0, q/s12, q/s12, 1, x] - 
    12*G[0, q/s12, q/s12, -z1^(-1), x] + 
    16*G[0, q/s12, (s12 + s23)/s12, 1, x] + 
    16*G[0, q/s12, (s12 + s23)/s12, q/s12, x] - 
    12*G[0, q/s12, (s12 + s23)/s12, -z1^(-1), x] - 
    12*G[0, q/s12, -z1^(-1), 1, x] - 12*G[0, q/s12, -z1^(-1), q/s12, x] + 
    24*G[0, q/s12, -z1^(-1), -z1^(-1), x] + 12*G[0, -z1^(-1), 0, 1, x] + 
    12*G[0, -z1^(-1), 0, q/s12, x] - 16*G[0, -z1^(-1), 0, -z1^(-1), x] - 
    20*G[0, -z1^(-1), 1, 1, x] - 20*G[0, -z1^(-1), 1, q/s12, x] + 
    12*G[0, -z1^(-1), 1, -z1^(-1), x] - 20*G[0, -z1^(-1), q/s12, 1, x] - 
    20*G[0, -z1^(-1), q/s12, q/s12, x] + 
    12*G[0, -z1^(-1), q/s12, -z1^(-1), x] - 
    16*G[0, -z1^(-1), (s12 + s23)/s12, 1, x] - 
    16*G[0, -z1^(-1), (s12 + s23)/s12, q/s12, x] + 
    12*G[0, -z1^(-1), (s12 + s23)/s12, -z1^(-1), x] - 
    4*G[0, -z1^(-1), -z1^(-1), 1, x] - 4*G[0, -z1^(-1), -z1^(-1), q/s12, x] - 
    24*G[0, -z1^(-1), -z1^(-1), -z1^(-1), x] - 
    8*G[1, 1, (s12 + s23)/s12, 1, x] - 8*G[1, 1, (s12 + s23)/s12, q/s12, x] + 
    8*G[1, 1, (s12 + s23)/s12, -z1^(-1), x] + 8*G[1, 1, -z1^(-1), 1, x] + 
    8*G[1, 1, -z1^(-1), q/s12, x] - 8*G[1, 1, -z1^(-1), -z1^(-1), x] - 
    8*G[1, q/s12, (s12 + s23)/s12, 1, x] - 
    8*G[1, q/s12, (s12 + s23)/s12, q/s12, x] + 
    8*G[1, q/s12, (s12 + s23)/s12, -z1^(-1), x] + 
    8*G[1, q/s12, -z1^(-1), 1, x] + 8*G[1, q/s12, -z1^(-1), q/s12, x] - 
    8*G[1, q/s12, -z1^(-1), -z1^(-1), x] - 8*G[1, (s12 + s23)/s12, 1, 1, x] - 
    8*G[1, (s12 + s23)/s12, 1, q/s12, x] + 
    10*G[1, (s12 + s23)/s12, 1, -z1^(-1), x] - 
    8*G[1, (s12 + s23)/s12, q/s12, 1, x] - 
    8*G[1, (s12 + s23)/s12, q/s12, q/s12, x] + 
    10*G[1, (s12 + s23)/s12, q/s12, -z1^(-1), x] + 
    4*G[1, (s12 + s23)/s12, (s12 + s23)/s12, 1, x] + 
    4*G[1, (s12 + s23)/s12, (s12 + s23)/s12, q/s12, x] - 
    4*G[1, (s12 + s23)/s12, (s12 + s23)/s12, -z1^(-1), x] + 
    6*G[1, (s12 + s23)/s12, -z1^(-1), 1, x] + 
    6*G[1, (s12 + s23)/s12, -z1^(-1), q/s12, x] - 
    8*G[1, (s12 + s23)/s12, -z1^(-1), -z1^(-1), x] + 
    8*G[1, -z1^(-1), 1, 1, x] + 8*G[1, -z1^(-1), 1, q/s12, x] - 
    10*G[1, -z1^(-1), 1, -z1^(-1), x] + 8*G[1, -z1^(-1), q/s12, 1, x] + 
    8*G[1, -z1^(-1), q/s12, q/s12, x] - 
    10*G[1, -z1^(-1), q/s12, -z1^(-1), x] + 
    12*G[1, -z1^(-1), (s12 + s23)/s12, 1, x] + 
    12*G[1, -z1^(-1), (s12 + s23)/s12, q/s12, x] - 
    12*G[1, -z1^(-1), (s12 + s23)/s12, -z1^(-1), x] - 
    22*G[1, -z1^(-1), -z1^(-1), 1, x] - 
    22*G[1, -z1^(-1), -z1^(-1), q/s12, x] + 
    24*G[1, -z1^(-1), -z1^(-1), -z1^(-1), x] - 
    8*G[q/s12, 1, (s12 + s23)/s12, 1, x] - 
    8*G[q/s12, 1, (s12 + s23)/s12, q/s12, x] + 
    8*G[q/s12, 1, (s12 + s23)/s12, -z1^(-1), x] + 
    8*G[q/s12, 1, -z1^(-1), 1, x] + 8*G[q/s12, 1, -z1^(-1), q/s12, x] - 
    8*G[q/s12, 1, -z1^(-1), -z1^(-1), x] - 
    8*G[q/s12, q/s12, (s12 + s23)/s12, 1, x] - 
    8*G[q/s12, q/s12, (s12 + s23)/s12, q/s12, x] + 
    8*G[q/s12, q/s12, (s12 + s23)/s12, -z1^(-1), x] + 
    8*G[q/s12, q/s12, -z1^(-1), 1, x] + 
    8*G[q/s12, q/s12, -z1^(-1), q/s12, x] - 
    8*G[q/s12, q/s12, -z1^(-1), -z1^(-1), x] - 
    8*G[q/s12, (s12 + s23)/s12, 1, 1, x] - 
    8*G[q/s12, (s12 + s23)/s12, 1, q/s12, x] + 
    10*G[q/s12, (s12 + s23)/s12, 1, -z1^(-1), x] - 
    8*G[q/s12, (s12 + s23)/s12, q/s12, 1, x] - 
    8*G[q/s12, (s12 + s23)/s12, q/s12, q/s12, x] + 
    10*G[q/s12, (s12 + s23)/s12, q/s12, -z1^(-1), x] + 
    4*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, 1, x] + 
    4*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, q/s12, x] - 
    4*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, -z1^(-1), x] + 
    6*G[q/s12, (s12 + s23)/s12, -z1^(-1), 1, x] + 
    6*G[q/s12, (s12 + s23)/s12, -z1^(-1), q/s12, x] - 
    8*G[q/s12, (s12 + s23)/s12, -z1^(-1), -z1^(-1), x] + 
    8*G[q/s12, -z1^(-1), 1, 1, x] + 8*G[q/s12, -z1^(-1), 1, q/s12, x] - 
    10*G[q/s12, -z1^(-1), 1, -z1^(-1), x] + 
    8*G[q/s12, -z1^(-1), q/s12, 1, x] + 
    8*G[q/s12, -z1^(-1), q/s12, q/s12, x] - 
    10*G[q/s12, -z1^(-1), q/s12, -z1^(-1), x] + 
    12*G[q/s12, -z1^(-1), (s12 + s23)/s12, 1, x] + 
    12*G[q/s12, -z1^(-1), (s12 + s23)/s12, q/s12, x] - 
    12*G[q/s12, -z1^(-1), (s12 + s23)/s12, -z1^(-1), x] - 
    22*G[q/s12, -z1^(-1), -z1^(-1), 1, x] - 
    22*G[q/s12, -z1^(-1), -z1^(-1), q/s12, x] - 
    16*(5*G[0, 0, (q - s23)/s12, -z1^(-1), x] + 
      5*G[0, 0, -z1^(-1), (q - s23)/s12, x] + 
      2*G[0, 1, q/s12, (q - s23)/s12, x] - G[0, 1, (q - s23)/s12, -z1^(-1), 
       x] - G[0, 1, -z1^(-1), (q - s23)/s12, x] + 
      2*G[0, q/s12, 1, (q - s23)/s12, x] - G[0, q/s12, (q - s23)/s12, 
       -z1^(-1), x] - G[0, q/s12, -z1^(-1), (q - s23)/s12, x] + 
      3*G[0, (q - s23)/s12, 0, -z1^(-1), x] - G[0, (q - s23)/s12, 1, 
       -z1^(-1), x] - G[0, (q - s23)/s12, q/s12, -z1^(-1), x] - 
      G[0, (q - s23)/s12, -z1^(-1), 1, x] - G[0, (q - s23)/s12, -z1^(-1), 
       q/s12, x] + G[0, (q - s23)/s12, -z1^(-1), -z1^(-1), x] + 
      4*G[0, -z1^(-1), 0, (q - s23)/s12, x] - 
      3*G[0, -z1^(-1), 1, (q - s23)/s12, x] - 
      3*G[0, -z1^(-1), q/s12, (q - s23)/s12, x] - 
      G[0, -z1^(-1), (q - s23)/s12, 1, x] - G[0, -z1^(-1), (q - s23)/s12, 
       q/s12, x] + G[0, -z1^(-1), (q - s23)/s12, -z1^(-1), x] + 
      G[0, -z1^(-1), -z1^(-1), (q - s23)/s12, x] - G[1, (q - s23)/s12, 
       (s12 + s23)/s12, 1, x] - G[1, (q - s23)/s12, (s12 + s23)/s12, q/s12, 
       x] + G[1, (q - s23)/s12, (s12 + s23)/s12, -z1^(-1), x] + 
      G[1, (q - s23)/s12, -z1^(-1), 1, x] + G[1, (q - s23)/s12, -z1^(-1), 
       q/s12, x] - G[1, (q - s23)/s12, -z1^(-1), -z1^(-1), x] - 
      G[1, (s12 + s23)/s12, 1, (q - s23)/s12, x] - G[1, (s12 + s23)/s12, 
       q/s12, (q - s23)/s12, x] - G[1, (s12 + s23)/s12, (q - s23)/s12, 1, 
       x] - G[1, (s12 + s23)/s12, (q - s23)/s12, q/s12, x] + 
      G[1, (s12 + s23)/s12, (q - s23)/s12, -z1^(-1), x] + 
      G[1, (s12 + s23)/s12, -z1^(-1), (q - s23)/s12, x] + 
      G[1, -z1^(-1), 1, (q - s23)/s12, x] + G[1, -z1^(-1), q/s12, 
       (q - s23)/s12, x] + G[1, -z1^(-1), (q - s23)/s12, 1, x] + 
      G[1, -z1^(-1), (q - s23)/s12, q/s12, x] - G[1, -z1^(-1), (q - s23)/s12, 
       -z1^(-1), x] - G[1, -z1^(-1), -z1^(-1), (q - s23)/s12, x] - 
      G[q/s12, (q - s23)/s12, (s12 + s23)/s12, 1, x] - 
      G[q/s12, (q - s23)/s12, (s12 + s23)/s12, q/s12, x] + 
      G[q/s12, (q - s23)/s12, (s12 + s23)/s12, -z1^(-1), x] + 
      G[q/s12, (q - s23)/s12, -z1^(-1), 1, x] + G[q/s12, (q - s23)/s12, 
       -z1^(-1), q/s12, x] - G[q/s12, (q - s23)/s12, -z1^(-1), -z1^(-1), x] - 
      G[q/s12, (s12 + s23)/s12, 1, (q - s23)/s12, x] - 
      G[q/s12, (s12 + s23)/s12, q/s12, (q - s23)/s12, x] - 
      G[q/s12, (s12 + s23)/s12, (q - s23)/s12, 1, x] - 
      G[q/s12, (s12 + s23)/s12, (q - s23)/s12, q/s12, x] + 
      G[q/s12, (s12 + s23)/s12, (q - s23)/s12, -z1^(-1), x] + 
      G[q/s12, (s12 + s23)/s12, -z1^(-1), (q - s23)/s12, x] + 
      G[q/s12, -z1^(-1), 1, (q - s23)/s12, x] + G[q/s12, -z1^(-1), q/s12, 
       (q - s23)/s12, x] + G[q/s12, -z1^(-1), (q - s23)/s12, 1, x] + 
      G[q/s12, -z1^(-1), (q - s23)/s12, q/s12, x] - G[q/s12, -z1^(-1), 
       (q - s23)/s12, -z1^(-1), x] - G[q/s12, -z1^(-1), -z1^(-1), 
       (q - s23)/s12, x]) + 24*G[q/s12, -z1^(-1), -z1^(-1), -z1^(-1), x] + 
    G[(s12 + s23)/s12, -z1^(-1), x]*(10*G[0, x]*G[1, x] + 
      G[1, x]*(-26 - 8*Log[z])) + G[-z1^(-1), -z1^(-1), x]*
     (22*G[0, x]*G[1, x] + G[1, x]*(26 - 8*Log[z])) + 
    G[(s12 + s23)/s12, 1, 1, x]*(-52 + 20*G[0, x] - 16*Log[z]) + 
    G[q/s12, (s12 + s23)/s12, -z1^(-1), x]*(-26 + 10*G[0, x] - 8*Log[z]) + 
    G[-z1^(-1), (s12 + s23)/s12, 1, x]*(-26 + 10*G[0, x] - 8*Log[z]) + 
    G[q/s12, -z1^(-1), -z1^(-1), x]*(26 + 22*G[0, x] - 8*Log[z]) + 
    G[-z1^(-1), -z1^(-1), 1, x]*(26 + 22*G[0, x] - 8*Log[z]) + 
    G[0, 1, -z1^(-1), x]*(26 + 22*G[0, x] - 10*G[1, x] - 10*G[q/s12, x] - 
      8*Log[z]) + G[0, q/s12, -z1^(-1), x]*(26 + 22*G[0, x] - 10*G[1, x] - 
      10*G[q/s12, x] - 8*Log[z]) + G[-z1^(-1), 1, 1, x]*
     (52 + 20*G[0, x] - 4*Log[z]) + G[0, -z1^(-1), 1, x]*
     (78 + 26*G[0, x] - 2*G[1, x] - 2*G[q/s12, x] - 4*Log[z]) + 
    G[0, -z1^(-1), q/s12, x]*(78 + 26*G[0, x] - 2*G[1, x] - 2*G[q/s12, x] - 
      4*Log[z]) - 16*G[q/s12, x]*G[(q - s23)/s12, 1, x]*Log[z] + 
    16*G[-z1^(-1), x]*G[(q - s23)/s12, 1, x]*Log[z] + 
    16*(G[0, (q - s23)/s12, -z1^(-1), x] + G[0, -z1^(-1), (q - s23)/s12, x] + 
      G[q/s12, (q - s23)/s12, 1, x] - G[q/s12, (q - s23)/s12, -z1^(-1), x] - 
      G[q/s12, -z1^(-1), (q - s23)/s12, x] - G[(q - s23)/s12, -z1^(-1), 1, 
       x] - G[-z1^(-1), (q - s23)/s12, 1, x])*Log[z] + 
    G[q/s12, -z1^(-1), 1, x]*(-52 - 20*G[0, x] + 4*Log[z]) + 
    G[0, 0, -z1^(-1), x]*(78 + 10*G[0, x] + 22*G[1, x] + 22*G[q/s12, x] + 
      4*Log[z]) + G[q/s12, -z1^(-1), q/s12, x]*(-26 - 18*G[0, x] + 
      6*Log[z]) + G[q/s12, 1, 1, x]*(-16*G[0, x] + 8*Log[z]) + 
    G[q/s12, q/s12, 1, x]*(-16*G[0, x] + 8*Log[z]) + 
    G[q/s12, q/s12, -z1^(-1), x]*(-16*G[0, x] + 8*Log[z]) + 
    G[q/s12, (s12 + s23)/s12, q/s12, x]*(26 - 10*G[0, x] + 8*Log[z]) + 
    G[0, 1, q/s12, x]*(-52 - 28*G[0, x] + 12*G[1, x] + 4*G[q/s12, x] + 
      8*Log[z]) + G[0, q/s12, 1, x]*(-52 - 28*G[0, x] + 4*G[1, x] + 
      12*G[q/s12, x] + 8*Log[z]) + G[0, -z1^(-1), -z1^(-1), x]*
     (-26 - 22*G[0, x] + 26*G[1, x] + 26*G[q/s12, x] + 8*Log[z]) + 
    G[q/s12, (s12 + s23)/s12, 1, x]*(52 - 20*G[0, x] + 16*Log[z]) + 
    G[q/s12, q/s12, x]*(16*G[0, x]*G[1, x] - 8*G[1, x]*Log[z]) + 
    G[q/s12, 1, x]*(G[0, x]*(8*G[1, x] + 8*G[q/s12, x]) - 4*G[1, x]*Log[z] - 
      4*G[q/s12, x]*Log[z]) + G[1, 1, x]*
     (G[0, x]*(16*G[q/s12, x] - 16*G[-z1^(-1), x]) - 8*G[q/s12, x]*Log[z] + 
      8*G[-z1^(-1), x]*Log[z]) + G[0, -z1^(-1), x]*
     (16*G[1, 1, x] + 16*G[q/s12, q/s12, x] - 
      4*G[q/s12, (s12 + s23)/s12, x] - 28*G[q/s12, -z1^(-1), x] + 
      32*(2*G[0, (q - s23)/s12, x] - G[q/s12, (q - s23)/s12, x] + 
        G[(q - s23)/s12, 1, x]) + 4*G[(s12 + s23)/s12, 1, x] + 
      28*G[-z1^(-1), 1, x] + G[0, x]*(-52 - 8*G[1, x] - 8*G[q/s12, x] - 
        10*Log[z]) + G[q/s12, x]*(-52 - 2*Log[z]) + 
      G[1, x]*(16*G[q/s12, x] - 4*(13 + 8*G[(q - s23)/s12, x]) - 
        4*G[(s12 + s23)/s12, x] - 28*G[-z1^(-1), x] - 2*Log[z]) + 26*Log[z] + 
      4*Log[z]^2) + G[0, 1, x]*(4*G[0, x]*G[q/s12, x] + 
      G[1, x]*(-12*G[q/s12, x] + 4*G[(s12 + s23)/s12, x] + 
        12*G[-z1^(-1), x]) + 24*G[0, q/s12, x] - 24*G[0, -z1^(-1), x] + 
      8*G[q/s12, 1, x] - 16*G[q/s12, q/s12, x] + 
      32*G[q/s12, (q - s23)/s12, x] + 4*G[q/s12, (s12 + s23)/s12, x] + 
      12*G[q/s12, -z1^(-1), x] - 4*G[(s12 + s23)/s12, 1, x] - 
      12*G[-z1^(-1), 1, x] + G[q/s12, x]*(52 + 4*Log[z])) + 
    G[0, q/s12, x]*(4*G[0, x]*G[1, x] - 24*G[0, -z1^(-1), x] - 
      16*G[1, 1, x] - 8*G[q/s12, 1, x] + 4*G[q/s12, (s12 + s23)/s12, x] + 
      12*G[q/s12, -z1^(-1), x] - 32*G[(q - s23)/s12, 1, x] - 
      4*G[(s12 + s23)/s12, 1, x] - 12*G[-z1^(-1), 1, x] + 
      G[1, x]*(52 - 4*G[q/s12, x] + 32*G[(q - s23)/s12, x] + 
        4*G[(s12 + s23)/s12, x] + 12*G[-z1^(-1), x] + 4*Log[z])) + 
    G[-z1^(-1), q/s12, x]*(-18*G[0, x]*G[1, x] + G[1, x]*(-26 + 6*Log[z])) + 
    G[-z1^(-1), 1, x]*(G[0, x]*(-2*G[1, x] + 18*G[q/s12, x] - 
        4*(13 + 8*G[(q - s23)/s12, x]) - 22*G[-z1^(-1), x] - 10*Log[z]) + 
      G[q/s12, x]*(26 - 6*Log[z]) + G[1, x]*(-26 - 2*Log[z]) + 
      (26 + 16*G[(q - s23)/s12, x])*Log[z] + 4*Log[z]^2 + 
      G[-z1^(-1), x]*(-26 + 8*Log[z])) + G[(s12 + s23)/s12, q/s12, x]*
     (-10*G[0, x]*G[1, x] + G[1, x]*(26 + 8*Log[z])) + 
    G[(s12 + s23)/s12, 1, x]*(G[0, x]*(-10*G[1, x] + 10*G[q/s12, x] - 
        10*G[-z1^(-1), x]) + G[q/s12, x]*(-26 - 8*Log[z]) + 
      G[1, x]*(26 + 8*Log[z]) + G[-z1^(-1), x]*(26 + 8*Log[z])) + 
    G[q/s12, -z1^(-1), x]*(-26*Log[z] + 8*G[1, x]*Log[z] - 4*Log[z]^2 + 
      G[0, x]*(52 - 16*G[1, x] + 10*Log[z])) + 
    (G[0, x]*G[1, x]*(8*G[q/s12, x] - 8*G[-z1^(-1), x]) - 
      8*G[q/s12, x]*G[0, 1, x] - 8*G[1, x]*G[0, q/s12, x] + 
      (-4*G[1, x] + 4*G[q/s12, x] - 4*G[-z1^(-1), x])*G[(s12 + s23)/s12, 1, 
        x] - 4*G[1, x]*G[(s12 + s23)/s12, q/s12, x] + 
      4*G[1, x]*G[(s12 + s23)/s12, -z1^(-1), x] + 
      4*G[1, x]*G[-z1^(-1), q/s12, x] - 4*G[1, x]*G[-z1^(-1), -z1^(-1), x] - 
      12*G[0, 0, -z1^(-1), x] + 8*G[0, 1, q/s12, x] - 
      4*G[0, 1, -z1^(-1), x] + 8*G[0, q/s12, 1, x] - 
      4*G[0, q/s12, -z1^(-1), x] - 12*G[0, -z1^(-1), 1, x] - 
      12*G[0, -z1^(-1), q/s12, x] + 4*G[0, -z1^(-1), -z1^(-1), x] - 
      8*G[q/s12, (s12 + s23)/s12, 1, x] - 4*G[q/s12, (s12 + s23)/s12, q/s12, 
        x] + 4*G[q/s12, (s12 + s23)/s12, -z1^(-1), x] + 
      8*G[q/s12, -z1^(-1), 1, x] + 4*G[q/s12, -z1^(-1), q/s12, x] - 
      4*G[q/s12, -z1^(-1), -z1^(-1), x] + 8*G[(s12 + s23)/s12, 1, 1, x] - 
      8*G[-z1^(-1), 1, 1, x] + 4*G[-z1^(-1), (s12 + s23)/s12, 1, x] - 
      4*G[-z1^(-1), -z1^(-1), 1, x] + G[0, -z1^(-1), x]*
       (8*G[0, x] + 8*G[1, x] + 8*G[q/s12, x] - 4*Log[z]) + 
      G[-z1^(-1), 1, x]*(8*G[0, x] + 4*G[1, x] - 4*G[q/s12, x] + 
        4*G[-z1^(-1), x] - 4*Log[z]) + G[q/s12, -z1^(-1), x]*
       (-8*G[0, x] + 4*Log[z]) + G[1, x]*(-4*G[q/s12, x]*Log[z] + 
        4*G[-z1^(-1), x]*Log[z]))/eps + 
    G[1, x]*(16*(G[q/s12, (q - s23)/s12, x] + G[(q - s23)/s12, q/s12, x] - 
        G[(q - s23)/s12, -z1^(-1), x] - G[-z1^(-1), (q - s23)/s12, x])*
       Log[z] + G[-z1^(-1), x]*(-26*Log[z] - 4*Log[z]^2) + 
      G[q/s12, x]*(26*Log[z] + 4*Log[z]^2)) + 
    G[0, x]*(32*G[q/s12, x]*G[(q - s23)/s12, 1, x] - 
      32*G[-z1^(-1), x]*G[(q - s23)/s12, 1, x] - 
      32*(G[0, (q - s23)/s12, -z1^(-1), x] + G[0, -z1^(-1), (q - s23)/s12, 
         x] + G[q/s12, (q - s23)/s12, 1, x] - G[q/s12, (q - s23)/s12, 
         -z1^(-1), x] - G[q/s12, -z1^(-1), (q - s23)/s12, x] - 
        G[(q - s23)/s12, -z1^(-1), 1, x] - G[-z1^(-1), (q - s23)/s12, 1, 
         x]) + G[1, x]*(-32*(G[q/s12, (q - s23)/s12, x] + 
          G[(q - s23)/s12, q/s12, x] - G[(q - s23)/s12, -z1^(-1), x] - 
          G[-z1^(-1), (q - s23)/s12, x]) + G[q/s12, x]*(-52 - 10*Log[z]) + 
        G[-z1^(-1), x]*(52 + 10*Log[z]))))/(q - s23)};
P12G110000112= {(x^(2 + eps/2)*(1 - ((q - s23)*x)/q)^(1 + 4*eps))/
   ((1 - x)^(eps/2)*(1 - (s12*x)/q)^(eps/2)), 
  ((1 - 2*eps)*(2 - 9*eps + 9*eps^2))/(eps^3*q*s12*x^((7*eps)/2)), 
  ((81*G[q/s12, x])/2 + (273*G[0, x]*G[q/s12, x])/4 + 
    (3*G[1, x] + 3*G[q/s12, x])/eps^2 + 
    ((147*G[1, x])/4 + (147*G[q/s12, x])/4)*G[0, 0, x] + 
    (-78 - 42*G[0, x] - 18*G[1, x] + 30*G[q/s12, x] - 
      12*G[(s12 + s23)/s12, x])*G[0, 1, x] + 
    (-78 - 42*G[0, x] + 30*G[1, x] - 18*G[q/s12, x] - 
      12*G[(s12 + s23)/s12, x])*G[0, q/s12, x] + 
    (182 + 98*G[0, x] - 6*G[1, x] - 6*G[q/s12, x] + 12*G[(s12 + s23)/s12, x])*
     G[0, -z1^(-1), x] + (195/4 + (105*G[0, x])/4 + (51*G[q/s12, x])/4 - 
      24*G[-z1^(-1), x])*G[1, 1, x] + 
    (195/4 + (105*G[0, x])/4 + (51*G[1, x])/4)*G[q/s12, q/s12, x] + 
    (-78 - 42*G[0, x] - 24*G[1, x])*G[q/s12, -z1^(-1), x] + 
    ((-39*G[q/s12, x])/2 - (21*G[0, x]*G[q/s12, x])/2 + 
      G[1, x]*(-39/2 - (21*G[0, x])/2 - (15*G[q/s12, x])/2 + 
        12*G[-z1^(-1), x]) + 12*G[0, 1, x] + 12*G[0, q/s12, x] - 
      28*G[0, -z1^(-1), x] - (15*G[1, 1, x])/2 - (15*G[q/s12, q/s12, x])/2 + 
      12*G[q/s12, -z1^(-1), x] + 12*G[(s12 + s23)/s12, 1, x] + 
      12*G[(s12 + s23)/s12, q/s12, x] - 12*G[(s12 + s23)/s12, -z1^(-1), x] - 
      12*G[-z1^(-1), 1, x])/eps + (78 + 42*G[0, x] - 6*G[1, x] + 
      30*G[q/s12, x] - 48*G[-z1^(-1), x])*G[-z1^(-1), 1, x] - 
    30*G[1, x]*G[-z1^(-1), q/s12, x] + 48*G[1, x]*G[-z1^(-1), -z1^(-1), x] + 
    36*G[0, 0, 1, x] + 36*G[0, 0, q/s12, x] - 92*G[0, 0, -z1^(-1), x] + 
    12*G[0, 1, 1, x] - 36*G[0, 1, q/s12, x] + 
    12*G[0, 1, (s12 + s23)/s12, x] + 48*G[0, 1, -z1^(-1), x] - 
    36*G[0, q/s12, 1, x] + 12*G[0, q/s12, q/s12, x] + 
    12*G[0, q/s12, (s12 + s23)/s12, x] + 48*G[0, q/s12, -z1^(-1), x] + 
    12*G[0, -z1^(-1), 1, x] + 12*G[0, -z1^(-1), q/s12, x] - 
    12*G[0, -z1^(-1), (s12 + s23)/s12, x] - 112*G[0, -z1^(-1), -z1^(-1), x] + 
    (51*G[1, 1, 1, x])/4 + (51*G[q/s12, q/s12, q/s12, x])/4 - 
    24*G[q/s12, q/s12, -z1^(-1), x] + 36*G[q/s12, (s12 + s23)/s12, 1, x] + 
    6*G[q/s12, (s12 + s23)/s12, q/s12, x] - 
    6*G[q/s12, (s12 + s23)/s12, -z1^(-1), x] - 36*G[q/s12, -z1^(-1), 1, x] - 
    30*G[q/s12, -z1^(-1), q/s12, x] + 48*G[q/s12, -z1^(-1), -z1^(-1), x] - 
    36*G[(s12 + s23)/s12, 1, 1, x] - 24*G[(s12 + s23)/s12, q/s12, q/s12, x] + 
    42*G[(s12 + s23)/s12, q/s12, -z1^(-1), x] - 
    12*G[(s12 + s23)/s12, (s12 + s23)/s12, 1, x] - 
    12*G[(s12 + s23)/s12, (s12 + s23)/s12, q/s12, x] + 
    12*G[(s12 + s23)/s12, (s12 + s23)/s12, -z1^(-1), x] + 
    12*G[(s12 + s23)/s12, -z1^(-1), 1, x] + 
    54*G[(s12 + s23)/s12, -z1^(-1), q/s12, x] - 
    72*G[(s12 + s23)/s12, -z1^(-1), -z1^(-1), x] + 36*G[-z1^(-1), 1, 1, x] - 
    48*G[-z1^(-1), (s12 + s23)/s12, 1, x] + 48*G[-z1^(-1), -z1^(-1), 1, x] + 
    G[(s12 + s23)/s12, q/s12, x]*(-78 + 6*G[0, x] + 6*G[1, x] - 24*Log[z]) + 
    G[(s12 + s23)/s12, 1, x]*(-78 + 6*G[0, x] + 6*G[1, x] - 30*G[q/s12, x] + 
      48*G[-z1^(-1), x] - 24*Log[z]) + G[(s12 + s23)/s12, -z1^(-1), x]*
     (78 - 6*G[0, x] - 6*G[1, x] + 24*Log[z]) + 
    G[1, x]*(81/2 + G[0, x]*(273/4 - (87*G[q/s12, x])/4 - 
        42*G[-z1^(-1), x]) - 78*G[-z1^(-1), x] + 
      G[q/s12, x]*(195/4 + 24*Log[z])) + 
    eps*(-27*G[q/s12, x] - (567*G[0, x]*G[q/s12, x])/4 + 
      (63*G[0, 1, x]^2)/8 + (63*G[0, q/s12, x]^2)/8 - 
      3*G[0, (s12 + s23)/s12, x]*G[0, -z1^(-1), x] - 
      392*G[0, -z1^(-1), x]^2 + G[0, 0, x]*((-1911*G[q/s12, x])/8 + 
        G[1, x]*(-1911/8 + (417*G[q/s12, x])/8 + 147*G[-z1^(-1), x]) + 
        147*G[0, 1, x] + 147*G[0, q/s12, x] - 343*G[0, -z1^(-1), x] - 
        (735*G[1, 1, x])/8 - (735*G[q/s12, q/s12, x])/8 + 
        147*G[q/s12, -z1^(-1), x] + 3*G[(s12 + s23)/s12, 1, x] + 
        3*G[(s12 + s23)/s12, q/s12, x] - 3*G[(s12 + s23)/s12, -z1^(-1), x] - 
        147*G[-z1^(-1), 1, x]) + (-312 - 168*G[0, x])*G[1, x]*
       G[-z1^(-1), -z1^(-1), x] + ((-1029*G[1, x])/8 - (1029*G[q/s12, x])/8)*
       G[0, 0, 0, x] + (-234 - 126*G[0, x] - 54*G[1, x] + 42*G[q/s12, x] + 
        12*G[(s12 + s23)/s12, x])*G[0, 0, 1, x] + 
      (-234 - 126*G[0, x] + 42*G[1, x] - 54*G[q/s12, x] + 
        12*G[(s12 + s23)/s12, x])*G[0, 0, q/s12, x] + 
      (598 + 322*G[0, x] - 30*G[1, x] - 30*G[q/s12, x] - 
        12*G[(s12 + s23)/s12, x])*G[0, 0, -z1^(-1), x] + 
      (-78 - 42*G[0, x] - 18*G[1, x] + 30*G[q/s12, x] - 
        12*G[(s12 + s23)/s12, x])*G[0, 1, 1, x] + 
      (-312 - 168*G[0, x] - 24*G[1, x] - 24*G[q/s12, x] + 
        24*G[(s12 + s23)/s12, x])*G[0, 1, -z1^(-1), x] + 
      (-78 - 42*G[0, x] + 30*G[1, x] - 18*G[q/s12, x] - 
        12*G[(s12 + s23)/s12, x])*G[0, q/s12, q/s12, x] + 
      (-312 - 168*G[0, x] - 24*G[1, x] - 24*G[q/s12, x] + 
        24*G[(s12 + s23)/s12, x])*G[0, q/s12, -z1^(-1), x] + 
      (-78 - 42*G[0, x] - 42*G[1, x] - 42*G[q/s12, x] + 
        12*G[(s12 + s23)/s12, x])*G[0, -z1^(-1), 1, x] + 
      (-78 - 42*G[0, x] - 42*G[1, x] - 42*G[q/s12, x] + 
        12*G[(s12 + s23)/s12, x])*G[0, -z1^(-1), q/s12, x] + 
      (728 + 392*G[0, x] + 24*G[1, x] + 24*G[q/s12, x] - 
        24*G[(s12 + s23)/s12, x])*G[0, -z1^(-1), -z1^(-1), x] + 
      (-663/8 - (357*G[0, x])/8)*G[1, 1, 1, x] + (-663/8 - (357*G[0, x])/8)*
       G[q/s12, q/s12, q/s12, x] + (156 + 84*G[0, x])*
       G[q/s12, q/s12, -z1^(-1), x] + (195 + 105*G[0, x])*
       G[q/s12, -z1^(-1), q/s12, x] + (-312 - 168*G[0, x])*
       G[q/s12, -z1^(-1), -z1^(-1), x] + (-234 - 126*G[0, x])*
       G[-z1^(-1), 1, 1, x] + (-312 - 168*G[0, x])*G[-z1^(-1), -z1^(-1), 1, 
        x] + 108*G[0, 0, 0, 1, x] + 108*G[0, 0, 0, q/s12, x] - 
      292*G[0, 0, 0, -z1^(-1), x] + (9*G[0, 0, 1, 1, x])/2 - 
      (183*G[0, 0, 1, q/s12, x])/2 - 18*G[0, 0, 1, (s12 + s23)/s12, x] + 
      102*G[0, 0, 1, -z1^(-1), x] - (183*G[0, 0, q/s12, 1, x])/2 + 
      (9*G[0, 0, q/s12, q/s12, x])/2 - 18*G[0, 0, q/s12, (s12 + s23)/s12, 
        x] + 102*G[0, 0, q/s12, -z1^(-1), x] - 
      6*G[0, 0, (s12 + s23)/s12, 1, x] - 6*G[0, 0, (s12 + s23)/s12, q/s12, 
        x] + 6*G[0, 0, (s12 + s23)/s12, -z1^(-1), x] - 
      6*G[0, 0, -z1^(-1), 1, x] - 6*G[0, 0, -z1^(-1), q/s12, x] + 
      18*G[0, 0, -z1^(-1), (s12 + s23)/s12, x] + 
      1200*G[0, 0, -z1^(-1), -z1^(-1), x] - (63*G[0, 1, 0, 1, x])/4 - 
      (63*G[0, 1, 0, q/s12, x])/4 - 3*G[0, 1, 0, (s12 + s23)/s12, x] - 
      45*G[0, 1, 0, -z1^(-1), x] + 12*G[0, 1, 1, 1, x] - 
      36*G[0, 1, 1, q/s12, x] + 12*G[0, 1, 1, (s12 + s23)/s12, x] + 
      96*G[0, 1, 1, -z1^(-1), x] + 12*G[0, 1, q/s12, 1, x] - 
      36*G[0, 1, q/s12, q/s12, x] + 12*G[0, 1, q/s12, (s12 + s23)/s12, x] - 
      96*G[0, 1, q/s12, -z1^(-1), x] + 12*G[0, 1, (s12 + s23)/s12, 1, x] + 
      12*G[0, 1, (s12 + s23)/s12, q/s12, x] + 
      12*G[0, 1, (s12 + s23)/s12, (s12 + s23)/s12, x] - 
      24*G[0, 1, -z1^(-1), (s12 + s23)/s12, x] + 
      192*G[0, 1, -z1^(-1), -z1^(-1), x] - (63*G[0, q/s12, 0, 1, x])/4 - 
      (63*G[0, q/s12, 0, q/s12, x])/4 - 3*G[0, q/s12, 0, (s12 + s23)/s12, 
        x] - 45*G[0, q/s12, 0, -z1^(-1), x] - 36*G[0, q/s12, 1, 1, x] + 
      12*G[0, q/s12, 1, q/s12, x] + 12*G[0, q/s12, 1, (s12 + s23)/s12, x] - 
      96*G[0, q/s12, 1, -z1^(-1), x] - 36*G[0, q/s12, q/s12, 1, x] + 
      12*G[0, q/s12, q/s12, q/s12, x] + 
      12*G[0, q/s12, q/s12, (s12 + s23)/s12, x] + 
      96*G[0, q/s12, q/s12, -z1^(-1), x] + 12*G[0, q/s12, (s12 + s23)/s12, 1, 
        x] + 12*G[0, q/s12, (s12 + s23)/s12, q/s12, x] + 
      12*G[0, q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x] - 
      24*G[0, q/s12, -z1^(-1), (s12 + s23)/s12, x] + 
      192*G[0, q/s12, -z1^(-1), -z1^(-1), x] - 
      3*G[0, (s12 + s23)/s12, 0, 1, x] - 3*G[0, (s12 + s23)/s12, 0, q/s12, 
        x] + 3*G[0, (s12 + s23)/s12, 0, -z1^(-1), x] - 
      45*G[0, -z1^(-1), 0, 1, x] - 45*G[0, -z1^(-1), 0, q/s12, x] + 
      3*G[0, -z1^(-1), 0, (s12 + s23)/s12, x] + 
      808*G[0, -z1^(-1), 0, -z1^(-1), x] + 60*G[0, -z1^(-1), 1, 1, x] + 
      60*G[0, -z1^(-1), 1, q/s12, x] - 12*G[0, -z1^(-1), 1, (s12 + s23)/s12, 
        x] + 60*G[0, -z1^(-1), q/s12, 1, x] + 
      60*G[0, -z1^(-1), q/s12, q/s12, x] - 
      12*G[0, -z1^(-1), q/s12, (s12 + s23)/s12, x] - 
      12*G[0, -z1^(-1), (s12 + s23)/s12, 1, x] - 
      12*G[0, -z1^(-1), (s12 + s23)/s12, q/s12, x] - 
      12*G[0, -z1^(-1), (s12 + s23)/s12, (s12 + s23)/s12, x] + 
      24*G[0, -z1^(-1), -z1^(-1), (s12 + s23)/s12, x] - 
      448*G[0, -z1^(-1), -z1^(-1), -z1^(-1), x] - (159*G[1, 1, 1, 1, x])/8 - 
      (159*G[1, 1, 1, q/s12, x])/8 + 39*G[1, 1, 1, -z1^(-1), x] - 
      (159*G[1, 1, q/s12, 1, x])/8 - (159*G[1, 1, q/s12, q/s12, x])/8 + 
      39*G[1, 1, q/s12, -z1^(-1), x] - 21*G[1, 1, (s12 + s23)/s12, 1, x] - 
      21*G[1, 1, (s12 + s23)/s12, q/s12, x] + 
      21*G[1, 1, (s12 + s23)/s12, -z1^(-1), x] + 60*G[1, 1, -z1^(-1), 1, x] + 
      60*G[1, 1, -z1^(-1), q/s12, x] - 96*G[1, 1, -z1^(-1), -z1^(-1), x] - 
      (159*G[1, q/s12, 1, 1, x])/8 - (159*G[1, q/s12, 1, q/s12, x])/8 + 
      39*G[1, q/s12, 1, -z1^(-1), x] - (159*G[1, q/s12, q/s12, 1, x])/8 - 
      (159*G[1, q/s12, q/s12, q/s12, x])/8 + 
      39*G[1, q/s12, q/s12, -z1^(-1), x] - 21*G[1, q/s12, (s12 + s23)/s12, 1, 
        x] - 21*G[1, q/s12, (s12 + s23)/s12, q/s12, x] + 
      21*G[1, q/s12, (s12 + s23)/s12, -z1^(-1), x] + 
      60*G[1, q/s12, -z1^(-1), 1, x] + 60*G[1, q/s12, -z1^(-1), q/s12, x] - 
      96*G[1, q/s12, -z1^(-1), -z1^(-1), x] - 
      12*G[1, (s12 + s23)/s12, 1, 1, x] - 12*G[1, (s12 + s23)/s12, 1, q/s12, 
        x] + 21*G[1, (s12 + s23)/s12, 1, -z1^(-1), x] - 
      12*G[1, (s12 + s23)/s12, q/s12, 1, x] - 
      12*G[1, (s12 + s23)/s12, q/s12, q/s12, x] + 
      21*G[1, (s12 + s23)/s12, q/s12, -z1^(-1), x] - 
      6*G[1, (s12 + s23)/s12, (s12 + s23)/s12, 1, x] - 
      6*G[1, (s12 + s23)/s12, (s12 + s23)/s12, q/s12, x] + 
      6*G[1, (s12 + s23)/s12, (s12 + s23)/s12, -z1^(-1), x] + 
      27*G[1, (s12 + s23)/s12, -z1^(-1), 1, x] + 
      27*G[1, (s12 + s23)/s12, -z1^(-1), q/s12, x] - 
      36*G[1, (s12 + s23)/s12, -z1^(-1), -z1^(-1), x] + 
      51*G[1, -z1^(-1), 1, 1, x] + 51*G[1, -z1^(-1), 1, q/s12, x] - 
      96*G[1, -z1^(-1), 1, -z1^(-1), x] + 51*G[1, -z1^(-1), q/s12, 1, x] + 
      51*G[1, -z1^(-1), q/s12, q/s12, x] - 96*G[1, -z1^(-1), q/s12, -z1^(-1), 
        x] + 24*G[1, -z1^(-1), (s12 + s23)/s12, 1, x] + 
      24*G[1, -z1^(-1), (s12 + s23)/s12, q/s12, x] - 
      24*G[1, -z1^(-1), (s12 + s23)/s12, -z1^(-1), x] - 
      120*G[1, -z1^(-1), -z1^(-1), 1, x] - 
      120*G[1, -z1^(-1), -z1^(-1), q/s12, x] + 
      192*G[1, -z1^(-1), -z1^(-1), -z1^(-1), x] - (159*G[q/s12, 1, 1, 1, x])/
       8 - (159*G[q/s12, 1, 1, q/s12, x])/8 + 
      39*G[q/s12, 1, 1, -z1^(-1), x] - (159*G[q/s12, 1, q/s12, 1, x])/8 - 
      (159*G[q/s12, 1, q/s12, q/s12, x])/8 + 
      39*G[q/s12, 1, q/s12, -z1^(-1), x] - 21*G[q/s12, 1, (s12 + s23)/s12, 1, 
        x] - 21*G[q/s12, 1, (s12 + s23)/s12, q/s12, x] + 
      21*G[q/s12, 1, (s12 + s23)/s12, -z1^(-1), x] + 
      60*G[q/s12, 1, -z1^(-1), 1, x] + 60*G[q/s12, 1, -z1^(-1), q/s12, x] - 
      96*G[q/s12, 1, -z1^(-1), -z1^(-1), x] - (159*G[q/s12, q/s12, 1, 1, x])/
       8 - (159*G[q/s12, q/s12, 1, q/s12, x])/8 + 
      39*G[q/s12, q/s12, 1, -z1^(-1), x] - (159*G[q/s12, q/s12, q/s12, 1, x])/
       8 - (159*G[q/s12, q/s12, q/s12, q/s12, x])/8 + 
      39*G[q/s12, q/s12, q/s12, -z1^(-1), x] - 
      21*G[q/s12, q/s12, (s12 + s23)/s12, 1, x] - 
      21*G[q/s12, q/s12, (s12 + s23)/s12, q/s12, x] + 
      21*G[q/s12, q/s12, (s12 + s23)/s12, -z1^(-1), x] + 
      60*G[q/s12, q/s12, -z1^(-1), 1, x] + 
      60*G[q/s12, q/s12, -z1^(-1), q/s12, x] - 
      96*G[q/s12, q/s12, -z1^(-1), -z1^(-1), x] - 
      12*G[q/s12, (s12 + s23)/s12, 1, 1, x] - 
      12*G[q/s12, (s12 + s23)/s12, 1, q/s12, x] + 
      21*G[q/s12, (s12 + s23)/s12, 1, -z1^(-1), x] - 
      12*G[q/s12, (s12 + s23)/s12, q/s12, 1, x] - 
      12*G[q/s12, (s12 + s23)/s12, q/s12, q/s12, x] + 
      21*G[q/s12, (s12 + s23)/s12, q/s12, -z1^(-1), x] - 
      6*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, 1, x] - 
      6*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, q/s12, x] + 
      6*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, -z1^(-1), x] + 
      27*G[q/s12, (s12 + s23)/s12, -z1^(-1), 1, x] + 
      27*G[q/s12, (s12 + s23)/s12, -z1^(-1), q/s12, x] - 
      36*G[q/s12, (s12 + s23)/s12, -z1^(-1), -z1^(-1), x] + 
      51*G[q/s12, -z1^(-1), 1, 1, x] + 51*G[q/s12, -z1^(-1), 1, q/s12, x] - 
      96*G[q/s12, -z1^(-1), 1, -z1^(-1), x] + 
      51*G[q/s12, -z1^(-1), q/s12, 1, x] + 
      51*G[q/s12, -z1^(-1), q/s12, q/s12, x] - 
      96*G[q/s12, -z1^(-1), q/s12, -z1^(-1), x] + 
      24*G[q/s12, -z1^(-1), (s12 + s23)/s12, 1, x] + 
      24*G[q/s12, -z1^(-1), (s12 + s23)/s12, q/s12, x] - 
      24*G[q/s12, -z1^(-1), (s12 + s23)/s12, -z1^(-1), x] - 
      120*G[q/s12, -z1^(-1), -z1^(-1), 1, x] - 
      120*G[q/s12, -z1^(-1), -z1^(-1), q/s12, x] + 
      192*G[q/s12, -z1^(-1), -z1^(-1), -z1^(-1), x] + 
      39*G[(s12 + s23)/s12, 1, 1, 1, x] + 39*G[(s12 + s23)/s12, 1, 1, q/s12, 
        x] - 75*G[(s12 + s23)/s12, 1, 1, -z1^(-1), x] + 
      39*G[(s12 + s23)/s12, 1, q/s12, 1, x] + 
      39*G[(s12 + s23)/s12, 1, q/s12, q/s12, x] - 
      75*G[(s12 + s23)/s12, 1, q/s12, -z1^(-1), x] + 
      18*G[(s12 + s23)/s12, 1, (s12 + s23)/s12, 1, x] + 
      18*G[(s12 + s23)/s12, 1, (s12 + s23)/s12, q/s12, x] - 
      18*G[(s12 + s23)/s12, 1, (s12 + s23)/s12, -z1^(-1), x] - 
      93*G[(s12 + s23)/s12, 1, -z1^(-1), 1, x] - 
      93*G[(s12 + s23)/s12, 1, -z1^(-1), q/s12, x] + 
      156*G[(s12 + s23)/s12, 1, -z1^(-1), -z1^(-1), x] + 
      39*G[(s12 + s23)/s12, q/s12, 1, 1, x] + 
      39*G[(s12 + s23)/s12, q/s12, 1, q/s12, x] - 
      75*G[(s12 + s23)/s12, q/s12, 1, -z1^(-1), x] + 
      39*G[(s12 + s23)/s12, q/s12, q/s12, 1, x] + 
      39*G[(s12 + s23)/s12, q/s12, q/s12, q/s12, x] - 
      75*G[(s12 + s23)/s12, q/s12, q/s12, -z1^(-1), x] + 
      18*G[(s12 + s23)/s12, q/s12, (s12 + s23)/s12, 1, x] + 
      18*G[(s12 + s23)/s12, q/s12, (s12 + s23)/s12, q/s12, x] - 
      18*G[(s12 + s23)/s12, q/s12, (s12 + s23)/s12, -z1^(-1), x] - 
      93*G[(s12 + s23)/s12, q/s12, -z1^(-1), 1, x] - 
      93*G[(s12 + s23)/s12, q/s12, -z1^(-1), q/s12, x] + 
      156*G[(s12 + s23)/s12, q/s12, -z1^(-1), -z1^(-1), x] + 
      24*G[(s12 + s23)/s12, (s12 + s23)/s12, 1, 1, x] + 
      24*G[(s12 + s23)/s12, (s12 + s23)/s12, 1, q/s12, x] - 
      42*G[(s12 + s23)/s12, (s12 + s23)/s12, 1, -z1^(-1), x] + 
      24*G[(s12 + s23)/s12, (s12 + s23)/s12, q/s12, 1, x] + 
      24*G[(s12 + s23)/s12, (s12 + s23)/s12, q/s12, q/s12, x] - 
      42*G[(s12 + s23)/s12, (s12 + s23)/s12, q/s12, -z1^(-1), x] + 
      12*G[(s12 + s23)/s12, (s12 + s23)/s12, (s12 + s23)/s12, 1, x] + 
      12*G[(s12 + s23)/s12, (s12 + s23)/s12, (s12 + s23)/s12, q/s12, x] - 
      12*G[(s12 + s23)/s12, (s12 + s23)/s12, (s12 + s23)/s12, -z1^(-1), x] - 
      54*G[(s12 + s23)/s12, (s12 + s23)/s12, -z1^(-1), 1, x] - 
      54*G[(s12 + s23)/s12, (s12 + s23)/s12, -z1^(-1), q/s12, x] + 
      72*G[(s12 + s23)/s12, (s12 + s23)/s12, -z1^(-1), -z1^(-1), x] - 
      99*G[(s12 + s23)/s12, -z1^(-1), 1, 1, x] - 
      99*G[(s12 + s23)/s12, -z1^(-1), 1, q/s12, x] + 
      180*G[(s12 + s23)/s12, -z1^(-1), 1, -z1^(-1), x] - 
      99*G[(s12 + s23)/s12, -z1^(-1), q/s12, 1, x] - 
      99*G[(s12 + s23)/s12, -z1^(-1), q/s12, q/s12, x] + 
      180*G[(s12 + s23)/s12, -z1^(-1), q/s12, -z1^(-1), x] - 
      48*G[(s12 + s23)/s12, -z1^(-1), (s12 + s23)/s12, 1, x] - 
      48*G[(s12 + s23)/s12, -z1^(-1), (s12 + s23)/s12, q/s12, x] + 
      48*G[(s12 + s23)/s12, -z1^(-1), (s12 + s23)/s12, -z1^(-1), x] + 
      228*G[(s12 + s23)/s12, -z1^(-1), -z1^(-1), 1, x] + 
      228*G[(s12 + s23)/s12, -z1^(-1), -z1^(-1), q/s12, x] - 
      336*G[(s12 + s23)/s12, -z1^(-1), -z1^(-1), -z1^(-1), x] + 
      G[-z1^(-1), 1, x]*(-162 + (39 + 21*G[0, x])*G[1, x] + 
        312*G[-z1^(-1), x] + G[0, x]*(-273 + 87*G[q/s12, x] + 
          168*G[-z1^(-1), x]) + G[q/s12, x]*(-195 - 96*Log[z])) + 
      G[1, 1, x]*(-405/4 + 156*G[-z1^(-1), x] + 
        G[0, x]*(-1365/8 + (411*G[q/s12, x])/8 + 84*G[-z1^(-1), x]) + 
        G[q/s12, x]*(-663/8 - 48*Log[z])) + G[q/s12, q/s12, x]*
       (-405/4 - (1365*G[0, x])/8 + G[1, x]*(-663/8 + (411*G[0, x])/8 - 
          48*Log[z])) + G[0, -z1^(-1), x]*(-378 + 39*G[q/s12, x] + 
        G[0, x]*(-637 + 21*G[q/s12, x] + 6*G[(s12 + s23)/s12, x]) + 
        G[1, x]*(39 + 21*G[0, x] + 33*G[q/s12, x] + 6*G[(s12 + s23)/s12, x] - 
          24*G[-z1^(-1), x]) + 33*G[1, 1, x] + 33*G[q/s12, q/s12, x] + 
        6*G[q/s12, (s12 + s23)/s12, x] - 24*G[q/s12, -z1^(-1), x] - 
        24*G[(s12 + s23)/s12, 1, x] - 18*G[(s12 + s23)/s12, q/s12, x] - 
        12*G[(s12 + s23)/s12, (s12 + s23)/s12, x] + 
        48*G[(s12 + s23)/s12, -z1^(-1), x] + 24*G[-z1^(-1), 1, x] + 
        G[(s12 + s23)/s12, x]*(-78 - 24*Log[z])) + 
      G[(s12 + s23)/s12, -z1^(-1), q/s12, x]*(-351 + 27*G[0, x] - 
        108*Log[z]) + G[(s12 + s23)/s12, q/s12, -z1^(-1), x]*
       (-273 + 21*G[0, x] - 84*Log[z]) + G[q/s12, (s12 + s23)/s12, 1, x]*
       (-234 + 18*G[0, x] - 72*Log[z]) + G[q/s12, 1, 1, x]*
       (96*G[0, x] - 48*Log[z]) + G[q/s12, q/s12, 1, x]*
       (96*G[0, x] - 48*Log[z]) + G[(s12 + s23)/s12, (s12 + s23)/s12, 
        -z1^(-1), x]*(-78 + 6*G[0, x] - 24*Log[z]) + 
      G[(s12 + s23)/s12, -z1^(-1), 1, x]*(-78 + 6*G[0, x] - 24*Log[z]) + 
      G[0, 1, (s12 + s23)/s12, x]*(-78 + 6*G[0, x] + 6*G[1, x] + 
        6*G[q/s12, x] - 12*G[(s12 + s23)/s12, x] - 24*Log[z]) + 
      G[0, q/s12, (s12 + s23)/s12, x]*(-78 + 6*G[0, x] + 6*G[1, x] + 
        6*G[q/s12, x] - 12*G[(s12 + s23)/s12, x] - 24*Log[z]) + 
      G[q/s12, (s12 + s23)/s12, q/s12, x]*(-39 + 3*G[0, x] - 12*Log[z]) + 
      G[q/s12, (s12 + s23)/s12, -z1^(-1), x]*(39 - 3*G[0, x] + 12*Log[z]) + 
      G[(s12 + s23)/s12, (s12 + s23)/s12, 1, x]*(78 - 6*G[0, x] + 
        24*Log[z]) + G[(s12 + s23)/s12, (s12 + s23)/s12, q/s12, x]*
       (78 - 6*G[0, x] + 24*Log[z]) + G[0, -z1^(-1), (s12 + s23)/s12, x]*
       (78 - 6*G[0, x] - 6*G[1, x] - 6*G[q/s12, x] + 
        12*G[(s12 + s23)/s12, x] + 24*Log[z]) + 
      G[(s12 + s23)/s12, q/s12, q/s12, x]*(156 - 12*G[0, x] + 48*Log[z]) + 
      G[0, q/s12, 1, x]*(234 + 30*G[0, x] + 54*G[1, x] + 6*G[q/s12, x] - 
        12*G[(s12 + s23)/s12, x] + 48*Log[z]) + G[0, 1, q/s12, x]*
       (234 + 30*G[0, x] + 6*G[1, x] + 54*G[q/s12, x] - 
        12*G[(s12 + s23)/s12, x] + 48*Log[z]) + G[(s12 + s23)/s12, 1, 1, x]*
       (234 - 18*G[0, x] + 72*Log[z]) + G[1, x]*G[-z1^(-1), q/s12, x]*
       (195 - 87*G[0, x] + 96*Log[z]) + G[q/s12, -z1^(-1), 1, x]*
       (234 - 66*G[0, x] + 96*Log[z]) + G[-z1^(-1), (s12 + s23)/s12, 1, x]*
       (312 - 24*G[0, x] + 96*Log[z]) + G[(s12 + s23)/s12, -z1^(-1), 
        -z1^(-1), x]*(468 - 36*G[0, x] + 144*Log[z]) + 
      G[(s12 + s23)/s12, q/s12, x]*(162 + G[0, x]*(-39 - 12*Log[z]) + 
        G[1, x]*(-39 + 3*G[0, x] - 12*Log[z]) + 156*Log[z] + 24*Log[z]^2) + 
      G[(s12 + s23)/s12, -z1^(-1), x]*(-162 - 156*Log[z] - 24*Log[z]^2 + 
        G[0, x]*(39 + 12*Log[z]) + G[1, x]*(39 - 3*G[0, x] + 12*Log[z])) + 
      G[0, 1, x]*(162 + G[0, x]*(273 - 57*G[q/s12, x] - 
          6*G[(s12 + s23)/s12, x]) + G[1, x]*(117 + 63*G[0, x] + 
          3*G[q/s12, x] - 6*G[(s12 + s23)/s12, x] - 72*G[-z1^(-1), x]) + 
        (255*G[0, q/s12, x])/4 + 3*G[0, (s12 + s23)/s12, x] + 
        21*G[0, -z1^(-1), x] + 27*G[1, 1, x] - 48*G[q/s12, 1, x] - 
        69*G[q/s12, q/s12, x] - 6*G[q/s12, (s12 + s23)/s12, x] + 
        120*G[q/s12, -z1^(-1), x] + 24*G[(s12 + s23)/s12, 1, x] + 
        18*G[(s12 + s23)/s12, q/s12, x] + 12*G[(s12 + s23)/s12, 
          (s12 + s23)/s12, x] - 48*G[(s12 + s23)/s12, -z1^(-1), x] + 
        72*G[-z1^(-1), 1, x] + G[q/s12, x]*(-195 - 24*Log[z]) + 
        G[(s12 + s23)/s12, x]*(78 + 24*Log[z])) + 
      G[0, q/s12, x]*(162 + 117*G[q/s12, x] + G[0, x]*(273 + 63*G[q/s12, x] - 
          6*G[(s12 + s23)/s12, x]) + 3*G[0, (s12 + s23)/s12, x] + 
        21*G[0, -z1^(-1), x] - 69*G[1, 1, x] + 48*G[q/s12, 1, x] + 
        27*G[q/s12, q/s12, x] - 6*G[q/s12, (s12 + s23)/s12, x] - 
        72*G[q/s12, -z1^(-1), x] + 24*G[(s12 + s23)/s12, 1, x] + 
        18*G[(s12 + s23)/s12, q/s12, x] + 12*G[(s12 + s23)/s12, 
          (s12 + s23)/s12, x] - 48*G[(s12 + s23)/s12, -z1^(-1), x] - 
        120*G[-z1^(-1), 1, x] + G[1, x]*(-195 - 57*G[0, x] - 45*G[q/s12, x] - 
          6*G[(s12 + s23)/s12, x] + 120*G[-z1^(-1), x] - 24*Log[z]) + 
        G[(s12 + s23)/s12, x]*(78 + 24*Log[z])) + 
      G[q/s12, 1, x]*(-48*G[0, x]*G[q/s12, x] + 24*G[q/s12, x]*Log[z] + 
        G[1, x]*(-48*G[0, x] + 24*Log[z])) + G[(s12 + s23)/s12, 1, x]*
       (162 + G[-z1^(-1), x]*(-312 - 96*Log[z]) + 
        G[1, x]*(-39 + 3*G[0, x] - 12*Log[z]) + 
        G[0, x]*(-39 - 15*G[q/s12, x] + 24*G[-z1^(-1), x] - 12*Log[z]) + 
        156*Log[z] + 24*Log[z]^2 + G[q/s12, x]*(195 + 60*Log[z])) + 
      G[q/s12, -z1^(-1), x]*(162 + 273*G[0, x] + 
        G[1, x]*(156 - 108*G[0, x] + 96*Log[z])) + 
      G[1, x]*(-27 + 162*G[-z1^(-1), x] + G[q/s12, x]*(-405/4 - 156*Log[z] - 
          24*Log[z]^2) + G[0, x]*(-567/4 + 273*G[-z1^(-1), x] + 
          G[q/s12, x]*(1131/8 + 12*Log[z])))))/(s12^2*z)};
P12G111000011= {x^2*(1 - ((q - s23)*x)/q)^(3*eps), 
  (-4/eps^3 + 9*G[0, x]^2 + (8*Log[z]^3)/3 + (18 + 4*Log[z] - 8*Log[z1])/
     eps^2 + Log[z]^2*(18 - 4*G[0, x] - 4*Log[z1]) - 
    2*(18 + 9*G[0, x] + 2*G[0, x]^2)*Log[z1] + (45 + 8*G[0, x])*Log[z1]^2 - 
    (28*Log[z1]^3)/3 + Log[z]*(2*(9 - 9*G[0, x] + G[0, x]^2) + 
      (-18 + 4*G[0, x])*Log[z1] + 2*Log[z1]^2) + 
    (-2*(9 + G[0, x]^2) - 4*Log[z]^2 + 4*(9 + G[0, x])*Log[z1] - 
      10*Log[z1]^2 + Log[z]*(-18 + 4*G[0, x] + 4*Log[z1]))/eps)/s12, 
  ((-8*G[0, x] + 8*G[(s12 + s23)/s12, 1 + I*ep1x] - 8*G[(s12 + s23)/s12, x] - 
      8*G[-z1^(-1), 1 + I*ep1x] + 8*G[-z1^(-1), x])*
     G[q/s12, q/s12, 1 + I*ep1x] + 
    (8*G[0, x] - 8*G[(s12 + s23)/s12, 1 + I*ep1x] + 8*G[(s12 + s23)/s12, x] + 
      8*G[-z1^(-1), 1 + I*ep1x] - 8*G[-z1^(-1), x])*
     G[s12/q, s12/q, (1 + I*ep1x)^(-1)] + 
    (-12*G[0, x] + 12*G[(s12 + s23)/s12, 1 + I*ep1x] - 
      12*G[(s12 + s23)/s12, x] - 12*G[-z1^(-1), 1 + I*ep1x] + 
      12*G[-z1^(-1), x])*G[s12/q, 1 - s23/q, (1 + I*ep1x)^(-1)] + 
    104*G[0, 0, 0, x] - 8*G[0, 0, 1, x] + 8*G[0, 0, q/s12, 1 + I*ep1x] - 
    8*G[0, 0, q/s12, x] - 4*G[0, 0, s12/q, (1 + I*ep1x)^(-1)] - 
    16*G[0, 0, 1 - s23/q, (1 + I*ep1x)^(-1)] - 
    16*G[0, 0, -z1^(-1), 1 + I*ep1x] + 16*G[0, 0, -z1^(-1), x] + 
    8*G[0, 1, 1, x] - 8*G[0, 1, q/s12, 1 + I*ep1x] + 8*G[0, 1, q/s12, x] - 
    8*G[0, 1, s12/q, (1 + I*ep1x)^(-1)] + 
    12*G[0, 1, 1 - s23/q, (1 + I*ep1x)^(-1)] + 
    12*G[0, 1, -z1^(-1), 1 + I*ep1x] - 12*G[0, 1, -z1^(-1), x] - 
    8*G[0, q/s12, 1, 1 + I*ep1x] + 8*G[0, q/s12, 1, x] - 
    8*G[0, q/s12, q/s12, 1 + I*ep1x] + 8*G[0, q/s12, q/s12, x] + 
    12*G[0, q/s12, -z1^(-1), 1 + I*ep1x] - 12*G[0, q/s12, -z1^(-1), x] - 
    8*G[0, s12/q, 1, (1 + I*ep1x)^(-1)] - 
    8*G[0, s12/q, s12/q, (1 + I*ep1x)^(-1)] + 
    12*G[0, s12/q, 1 - s23/q, (1 + I*ep1x)^(-1)] - 
    16*G[0, 1 - s23/q, 1 - s23/q, (1 + I*ep1x)^(-1)] + 
    4*G[0, -z1^(-1), 1, 1 + I*ep1x] - 4*G[0, -z1^(-1), 1, x] + 
    4*G[0, -z1^(-1), q/s12, 1 + I*ep1x] - 4*G[0, -z1^(-1), q/s12, x] - 
    24*G[0, -z1^(-1), -z1^(-1), 1 + I*ep1x] + 
    24*G[0, -z1^(-1), -z1^(-1), x] + 
    4*G[0, -(s12/(q*z2)), 1, (1 + I*ep1x)^(-1)] + 
    4*G[0, -(s12/(q*z2)), s12/q, (1 + I*ep1x)^(-1)] - 
    8*G[0, -(s12/(q*z2)), 1 - s23/q, (1 + I*ep1x)^(-1)] + 
    8*G[q/s12, (s12 + s23)/s12, 1, 1 + I*ep1x] - 
    8*G[q/s12, (s12 + s23)/s12, 1, x] - 8*G[q/s12, -z1^(-1), 1, 1 + I*ep1x] + 
    8*G[q/s12, -z1^(-1), 1, x] + 8*G[s12/q, 1 - s23/q, 1, 
      (1 + I*ep1x)^(-1)] - 8*G[s12/q, -(s12/(q*z2)), 1, (1 + I*ep1x)^(-1)] - 
    8*G[(s12 + s23)/s12, 1, 1, 1 + I*ep1x] + 8*G[(s12 + s23)/s12, 1, 1, x] - 
    8*G[(s12 + s23)/s12, q/s12, q/s12, 1 + I*ep1x] + 
    8*G[(s12 + s23)/s12, q/s12, q/s12, x] + 
    12*G[(s12 + s23)/s12, q/s12, -z1^(-1), 1 + I*ep1x] - 
    12*G[(s12 + s23)/s12, q/s12, -z1^(-1), x] + 
    12*G[(s12 + s23)/s12, -z1^(-1), q/s12, 1 + I*ep1x] - 
    12*G[(s12 + s23)/s12, -z1^(-1), q/s12, x] - 
    16*G[(s12 + s23)/s12, -z1^(-1), -z1^(-1), 1 + I*ep1x] + 
    16*G[(s12 + s23)/s12, -z1^(-1), -z1^(-1), x] - 
    8*G[1 - s23/q, 1, 1, (1 + I*ep1x)^(-1)] - 
    8*G[1 - s23/q, s12/q, s12/q, (1 + I*ep1x)^(-1)] + 
    12*G[1 - s23/q, s12/q, 1 - s23/q, (1 + I*ep1x)^(-1)] - 
    12*G[1 - s23/q, 1 - s23/q, 1, (1 + I*ep1x)^(-1)] + 
    12*G[1 - s23/q, 1 - s23/q, s12/q, (1 + I*ep1x)^(-1)] - 
    72*G[1 - s23/q, 1 - s23/q, 1 - s23/q, (1 + I*ep1x)^(-1)] + 
    12*G[1 - s23/q, -(s12/(q*z2)), 1, (1 + I*ep1x)^(-1)] + 
    8*G[-z1^(-1), 1, 1, 1 + I*ep1x] - 8*G[-z1^(-1), 1, 1, x] + 
    8*G[-z1^(-1), q/s12, q/s12, 1 + I*ep1x] - 
    8*G[-z1^(-1), q/s12, q/s12, x] - 12*G[-z1^(-1), q/s12, -z1^(-1), 
      1 + I*ep1x] + 12*G[-z1^(-1), q/s12, -z1^(-1), x] - 
    12*G[-z1^(-1), (s12 + s23)/s12, 1, 1 + I*ep1x] + 
    12*G[-z1^(-1), (s12 + s23)/s12, 1, x] + 
    12*G[-z1^(-1), -z1^(-1), 1, 1 + I*ep1x] - 
    12*G[-z1^(-1), -z1^(-1), 1, x] - 12*G[-z1^(-1), -z1^(-1), q/s12, 
      1 + I*ep1x] + 12*G[-z1^(-1), -z1^(-1), q/s12, x] + 
    72*G[-z1^(-1), -z1^(-1), -z1^(-1), 1 + I*ep1x] - 
    72*G[-z1^(-1), -z1^(-1), -z1^(-1), x] + 
    8*G[-(s12/(q*z2)), 1, 1, (1 + I*ep1x)^(-1)] + 
    8*G[-(s12/(q*z2)), s12/q, s12/q, (1 + I*ep1x)^(-1)] - 
    12*G[-(s12/(q*z2)), s12/q, 1 - s23/q, (1 + I*ep1x)^(-1)] - 
    12*G[-(s12/(q*z2)), 1 - s23/q, s12/q, (1 + I*ep1x)^(-1)] + 
    16*G[-(s12/(q*z2)), 1 - s23/q, 1 - s23/q, (1 + I*ep1x)^(-1)] + 
    G[-z1^(-1), (s12 + s23)/s12, x]*(-12*G[0, x] - 12*Log[-1 - I*ep1x]) + 
    G[q/s12, -z1^(-1), x]*(-8*G[0, x] - 8*Log[-1 - I*ep1x]) - 
    (4*Pi^2*Log[-1 - I*ep1x])/3 + 8*G[q/s12, x]*G[-z1^(-1), x]*
     Log[-1 - I*ep1x] - 12*G[-z1^(-1), x]^2*Log[-1 - I*ep1x] - 
    8*G[q/s12, (s12 + s23)/s12, 1 + I*ep1x]*Log[-1 - I*ep1x] + 
    12*G[-z1^(-1), (s12 + s23)/s12, 1 + I*ep1x]*Log[-1 - I*ep1x] + 
    G[q/s12, (s12 + s23)/s12, x]*(8*G[0, x] + 8*Log[-1 - I*ep1x]) + 
    G[q/s12, -z1^(-1), 1 + I*ep1x]*(12*G[0, x] - 
      12*G[(s12 + s23)/s12, 1 + I*ep1x] + 12*G[(s12 + s23)/s12, x] + 
      12*G[-z1^(-1), 1 + I*ep1x] - 12*G[-z1^(-1), x] + 8*Log[-1 - I*ep1x]) - 
    (4*Pi^2*Log[-((s12 + I*ep1x*s12)/q)])/3 + 
    (8*G[0, x] - 8*G[-z1^(-1), x] + 8*Log[-(((1 + I*ep1x)*(q - s23))/q)])/
     eps^2 + G[-z1^(-1), 1 + I*ep1x]^2*(12*Log[-1 - I*ep1x] - 
      12*Log[-((s12 + I*ep1x*s12)/q)] + 
      72*Log[-((1 + I*ep1x)*(1 - s23/q))]) + G[0, q/s12, 1 + I*ep1x]*
     (8*Log[-1 - I*ep1x] + 8*Log[-((s12 + I*ep1x*s12)/q)] - 
      12*Log[-((1 + I*ep1x)*(1 - s23/q))] + 4*Log[z]) + 
    G[1 - s23/q, 1 - s23/q, (1 + I*ep1x)^(-1)]*(108 + 72*G[0, x] - 
      16*G[(s12 + s23)/s12, 1 + I*ep1x] + 16*G[(s12 + s23)/s12, x] + 
      72*G[-z1^(-1), 1 + I*ep1x] - 72*G[-z1^(-1), x] + 12*Log[z] - 
      72*Log[z1]) + G[-z1^(-1), -z1^(-1), x]*(108 + 72*G[0, x] + 
      12*Log[-1 - I*ep1x] - 12*Log[-((s12 + I*ep1x*s12)/q)] + 
      72*Log[-((1 + I*ep1x)*(1 - s23/q))] + 12*Log[z] - 72*Log[z1]) + 
    G[0, 0, x]*(90 - 24*G[0, x] + 8*G[(s12 + s23)/s12, x] - 
      88*G[-z1^(-1), x] + 16*Log[-1 - I*ep1x] + 
      16*Log[-((s12 + I*ep1x*s12)/q)] + 
      96*Log[((-I)*(-I + ep1x)*(q - s23))/q] + 36*Log[z] - 56*Log[z1]) + 
    G[(s12 + s23)/s12, -z1^(-1), 1 + I*ep1x]*
     (18 - 12*Log[-((s12 + I*ep1x*s12)/q)] + 
      16*Log[-((1 + I*ep1x)*(1 - s23/q))] - 4*Log[z] - 16*Log[z1]) + 
    G[-(s12/(q*z2)), s12/q, (1 + I*ep1x)^(-1)]*(18 - 12*Log[z1]) + 
    G[(s12 + s23)/s12, q/s12, x]*(18 + 8*G[0, x] - 
      8*Log[-((s12 + I*ep1x*s12)/q)] + 12*Log[-((1 + I*ep1x)*(1 - s23/q))] - 
      12*Log[z1]) + G[-(s12/(q*z2)), 1, (1 + I*ep1x)^(-1)]*
     (18 + 8*G[q/s12, 1 + I*ep1x] - 12*G[-z1^(-1), 1 + I*ep1x] - 
      8*Log[-((s12 + I*ep1x*s12)/q)] + 12*Log[-((1 + I*ep1x)*(1 - s23/q))] - 
      12*Log[z1]) + G[(s12 + s23)/s12, 1, x]*(18 + 8*G[q/s12, x] - 
      12*G[-z1^(-1), x] - 8*Log[-1 - I*ep1x] - 
      8*Log[-((s12 + I*ep1x*s12)/q)] + 12*Log[-((1 + I*ep1x)*(1 - s23/q))] - 
      12*Log[z1]) + G[-z1^(-1), q/s12, 1 + I*ep1x]*
     (18 + 12*G[0, x] - 12*G[(s12 + s23)/s12, 1 + I*ep1x] + 
      12*G[(s12 + s23)/s12, x] + 12*G[-z1^(-1), 1 + I*ep1x] - 
      12*G[-z1^(-1), x] - 8*Log[-((s12 + I*ep1x*s12)/q)] + 
      12*Log[-((1 + I*ep1x)*(1 - s23/q))] - 4*Log[z] - 12*Log[z1]) + 
    G[0, 1, x]*(18 + 8*G[0, x] - 8*Log[-1 - I*ep1x] - 
      8*Log[-((s12 + I*ep1x*s12)/q)] + 12*Log[-((1 + I*ep1x)*(1 - s23/q))] - 
      4*Log[z] - 12*Log[z1]) + G[0, q/s12, x]*(18 + 8*G[0, x] - 
      8*Log[-1 - I*ep1x] - 8*Log[-((s12 + I*ep1x*s12)/q)] + 
      12*Log[-((1 + I*ep1x)*(1 - s23/q))] - 4*Log[z] - 12*Log[z1]) + 
    G[-z1^(-1), 1, 1 + I*ep1x]*(18 + 8*G[q/s12, 1 + I*ep1x] - 
      12*G[-z1^(-1), 1 + I*ep1x] - 8*Log[-1 - I*ep1x] - 
      8*Log[-((s12 + I*ep1x*s12)/q)] + 12*Log[-((1 + I*ep1x)*(1 - s23/q))] - 
      4*Log[z] - 12*Log[z1]) + G[0, -z1^(-1), 1 + I*ep1x]*
     (18 - 4*Log[-1 - I*ep1x] - 4*Log[-((s12 + I*ep1x*s12)/q)] + 
      24*Log[-((1 + I*ep1x)*(1 - s23/q))] - 4*Log[z] - 8*Log[z1]) + 
    Log[((-I)*(-I + ep1x)*(q - s23))/q]^2*(9 + 4*Log[z] - 8*Log[z1]) + 
    Log[-1 - I*ep1x]^2*(-9 + 6*Log[z1]) + Log[-((s12 + I*ep1x*s12)/q)]^2*
     (-9 + 6*Log[z1]) + G[0, x]^2*(-18 - 4*G[(s12 + s23)/s12, x] + 
      28*G[-z1^(-1), x] - 12*Log[-1 - I*ep1x] - 
      12*Log[-((s12 + I*ep1x*s12)/q)] - 
      24*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 16*Log[z] + 8*Log[z1]) + 
    G[0, (s12 + s23)/s12, 1 + I*ep1x]*(-18 - 4*Log[z] + 8*Log[z1]) + 
    G[(s12 + s23)/s12, q/s12, 1 + I*ep1x]*
     (-18 + 8*Log[-((s12 + I*ep1x*s12)/q)] - 
      12*Log[-((1 + I*ep1x)*(1 - s23/q))] + 12*Log[z1]) + 
    G[(s12 + s23)/s12, 1, 1 + I*ep1x]*(-18 - 8*G[q/s12, 1 + I*ep1x] + 
      12*G[-z1^(-1), 1 + I*ep1x] + 8*Log[-1 - I*ep1x] + 
      8*Log[-((s12 + I*ep1x*s12)/q)] - 12*Log[-((1 + I*ep1x)*(1 - s23/q))] + 
      12*Log[z1]) + G[1 - s23/q, s12/q, (1 + I*ep1x)^(-1)]*
     (-18 - 12*G[0, x] + 12*G[(s12 + s23)/s12, 1 + I*ep1x] - 
      12*G[(s12 + s23)/s12, x] - 12*G[-z1^(-1), 1 + I*ep1x] + 
      12*G[-z1^(-1), x] + 4*Log[z] + 12*Log[z1]) + 
    G[-z1^(-1), q/s12, x]*(-18 - 16*G[0, x] + 
      8*Log[-((s12 + I*ep1x*s12)/q)] - 12*Log[-((1 + I*ep1x)*(1 - s23/q))] + 
      4*Log[z] + 12*Log[z1]) + G[1 - s23/q, 1, (1 + I*ep1x)^(-1)]*
     (-18 - 8*G[q/s12, 1 + I*ep1x] + 12*G[-z1^(-1), 1 + I*ep1x] + 
      8*Log[-((s12 + I*ep1x*s12)/q)] - 12*Log[-((1 + I*ep1x)*(1 - s23/q))] + 
      4*Log[z] + 12*Log[z1]) + G[-z1^(-1), 1, x]*(-18 - 8*G[0, x] - 
      8*G[q/s12, x] + 12*G[-z1^(-1), x] + 8*Log[-1 - I*ep1x] + 
      8*Log[-((s12 + I*ep1x*s12)/q)] - 12*Log[-((1 + I*ep1x)*(1 - s23/q))] + 
      4*Log[z] + 12*Log[z1]) + G[-(s12/(q*z2)), 1 - s23/q, (1 + I*ep1x)^(-1)]*
     (-18 + 4*Log[z] + 16*Log[z1]) + G[(s12 + s23)/s12, -z1^(-1), x]*
     (-18 - 12*G[0, x] + 12*Log[-((s12 + I*ep1x*s12)/q)] - 
      16*Log[-((1 + I*ep1x)*(1 - s23/q))] + 4*Log[z] + 16*Log[z1]) + 
    G[0, -z1^(-1), x]*(-36 - 16*G[0, x] + 4*Log[-1 - I*ep1x] + 
      4*Log[-((s12 + I*ep1x*s12)/q)] - 24*Log[-((1 + I*ep1x)*(1 - s23/q))] - 
      4*Log[z] + 24*Log[z1]) + G[-z1^(-1), -z1^(-1), 1 + I*ep1x]*
     (-108 - 72*G[0, x] + 16*G[(s12 + s23)/s12, 1 + I*ep1x] - 
      16*G[(s12 + s23)/s12, x] - 72*G[-z1^(-1), 1 + I*ep1x] + 
      72*G[-z1^(-1), x] - 12*Log[-1 - I*ep1x] + 
      12*Log[-((s12 + I*ep1x*s12)/q)] - 72*Log[-((1 + I*ep1x)*(1 - s23/q))] - 
      12*Log[z] + 72*Log[z1]) + Log[((-I)*(-I + ep1x)*(q - s23))/q]*
     (2*(18 + Pi^2) + 4*Log[z]^2 + Log[z]*(18 - 12*Log[z1]) - 108*Log[z1] + 
      36*Log[z1]^2) + G[(s12 + s23)/s12, x]*
     (-8*G[q/s12, x]*Log[-1 - I*ep1x] + 12*G[-z1^(-1), x]*Log[-1 - I*ep1x] + 
      4*Log[-1 - I*ep1x]^2 + G[q/s12, 1 + I*ep1x]*
       (8*Log[-((s12 + I*ep1x*s12)/q)] - 
        12*Log[-((1 + I*ep1x)*(1 - s23/q))]) + G[-z1^(-1), 1 + I*ep1x]*
       (-12*Log[-((s12 + I*ep1x*s12)/q)] + 
        16*Log[-((1 + I*ep1x)*(1 - s23/q))]) - 4*Log[z]^2 + 
      Log[((-I)*(-I + ep1x)*(q - s23))/q]*(18 - 4*Log[z] - 16*Log[z1]) - 
      18*Log[z1] + 8*Log[z1]^2 + Log[z]*(-18 + 4*Log[z1]) + 
      Log[-((s12 + I*ep1x*s12)/q)]*(-18 + 12*Log[z1]) + 
      Log[-1 - I*ep1x]*(-18 + 8*Log[-((s12 + I*ep1x*s12)/q)] - 
        12*Log[((-I)*(-I + ep1x)*(q - s23))/q] + 12*Log[z1])) + 
    G[-z1^(-1), 1 + I*ep1x]*(4*Log[-1 - I*ep1x]^2 + G[q/s12, 1 + I*ep1x]*
       (-8*Log[-1 - I*ep1x] + 8*Log[-((s12 + I*ep1x*s12)/q)] - 
        12*Log[-((1 + I*ep1x)*(1 - s23/q))]) + 
      Log[((-I)*(-I + ep1x)*(q - s23))/q]*(108 + 12*Log[z] - 72*Log[z1]) + 
      Log[-((s12 + I*ep1x*s12)/q)]*(-18 + 4*Log[z] + 12*Log[z1]) + 
      Log[-1 - I*ep1x]*(-18 + 8*Log[-((s12 + I*ep1x*s12)/q)] - 
        12*Log[((-I)*(-I + ep1x)*(q - s23))/q] + 4*Log[z] + 12*Log[z1])) + 
    G[(s12 + s23)/s12, 1 + I*ep1x]*(-4*Log[-1 - I*ep1x]^2 + 
      G[-z1^(-1), 1 + I*ep1x]*(-12*Log[-1 - I*ep1x] + 
        12*Log[-((s12 + I*ep1x*s12)/q)] - 
        16*Log[-((1 + I*ep1x)*(1 - s23/q))]) + G[q/s12, 1 + I*ep1x]*
       (8*Log[-1 - I*ep1x] - 8*Log[-((s12 + I*ep1x*s12)/q)] + 
        12*Log[-((1 + I*ep1x)*(1 - s23/q))]) + Log[-((s12 + I*ep1x*s12)/q)]*
       (18 - 12*Log[z1]) + Log[-1 - I*ep1x]*
       (18 - 8*Log[-((s12 + I*ep1x*s12)/q)] + 
        12*Log[((-I)*(-I + ep1x)*(q - s23))/q] - 12*Log[z1]) + 
      Log[((-I)*(-I + ep1x)*(q - s23))/q]*(-18 + 4*Log[z] + 16*Log[z1])) + 
    G[0, x]*(36 + 8*G[q/s12, x]*G[-z1^(-1), x] - 12*G[-z1^(-1), x]^2 + 
      G[(s12 + s23)/s12, x]*(-8*G[q/s12, x] + 12*G[-z1^(-1), x]) + 
      4*Log[-1 - I*ep1x]^2 + G[q/s12, 1 + I*ep1x]*
       (8*Log[-((s12 + I*ep1x*s12)/q)] - 
        12*Log[-((1 + I*ep1x)*(1 - s23/q))]) + G[-z1^(-1), 1 + I*ep1x]*
       (-12*Log[-((s12 + I*ep1x*s12)/q)] + 
        72*Log[-((1 + I*ep1x)*(1 - s23/q))]) + 8*Log[z]^2 + 
      Log[((-I)*(-I + ep1x)*(q - s23))/q]*(108 + 12*Log[z] - 72*Log[z1]) + 
      Log[z]*(36 - 16*Log[z1]) - 90*Log[z1] + 28*Log[z1]^2 + 
      Log[-((s12 + I*ep1x*s12)/q)]*(-18 + 4*Log[z] + 12*Log[z1]) + 
      Log[-1 - I*ep1x]*(-18 + 8*Log[-((s12 + I*ep1x*s12)/q)] - 
        12*Log[((-I)*(-I + ep1x)*(q - s23))/q] + 4*Log[z] + 12*Log[z1]) + 
      G[-z1^(-1), x]*(-72 + 8*Log[-1 - I*ep1x] + 
        8*Log[-((s12 + I*ep1x*s12)/q)] - 
        48*Log[-((1 + I*ep1x)*(1 - s23/q))] - 8*Log[z] + 48*Log[z1])) + 
    G[-z1^(-1), x]*(-36 - 4*Log[-1 - I*ep1x]^2 + G[-z1^(-1), 1 + I*ep1x]*
       (12*Log[-((s12 + I*ep1x*s12)/q)] - 
        72*Log[-((1 + I*ep1x)*(1 - s23/q))]) + G[q/s12, 1 + I*ep1x]*
       (-8*Log[-((s12 + I*ep1x*s12)/q)] + 
        12*Log[-((1 + I*ep1x)*(1 - s23/q))]) - 4*Log[z]^2 + 
      Log[-((s12 + I*ep1x*s12)/q)]*(18 - 4*Log[z] - 12*Log[z1]) + 
      Log[-1 - I*ep1x]*(18 - 8*Log[-((s12 + I*ep1x*s12)/q)] + 
        12*Log[((-I)*(-I + ep1x)*(q - s23))/q] - 4*Log[z] - 12*Log[z1]) + 
      108*Log[z1] - 36*Log[z1]^2 + Log[z]*(-18 + 12*Log[z1]) + 
      Log[((-I)*(-I + ep1x)*(q - s23))/q]*(-108 - 12*Log[z] + 72*Log[z1])) + 
    4*Log[z]^2*Log[((1 + I*ep1x)*s12)/(q*z2)] - 
    8*Log[z1]^2*Log[((1 + I*ep1x)*s12)/(q*z2)] + 
    9*Log[((1 + I*ep1x)*s12)/(q*z2)]^2 + 
    Log[z1]*(18*Log[((1 + I*ep1x)*s12)/(q*z2)] - 
      4*Log[((1 + I*ep1x)*s12)/(q*z2)]^2) + 
    (4*G[0, x]^2 - 20*G[0, 0, x] - 4*G[0, 1, x] - 4*G[0, q/s12, x] + 
      4*G[0, (s12 + s23)/s12, 1 + I*ep1x] - 4*G[0, -z1^(-1), 1 + I*ep1x] + 
      8*G[0, -z1^(-1), x] + 4*G[(s12 + s23)/s12, 1, 1 + I*ep1x] - 
      4*G[(s12 + s23)/s12, 1, x] + 4*G[(s12 + s23)/s12, q/s12, 1 + I*ep1x] - 
      4*G[(s12 + s23)/s12, q/s12, x] - 4*G[(s12 + s23)/s12, -z1^(-1), 
        1 + I*ep1x] + 4*G[(s12 + s23)/s12, -z1^(-1), x] + 
      4*G[1 - s23/q, 1, (1 + I*ep1x)^(-1)] + 
      4*G[1 - s23/q, s12/q, (1 + I*ep1x)^(-1)] - 
      24*G[1 - s23/q, 1 - s23/q, (1 + I*ep1x)^(-1)] - 
      4*G[-z1^(-1), 1, 1 + I*ep1x] + 4*G[-z1^(-1), 1, x] - 
      4*G[-z1^(-1), q/s12, 1 + I*ep1x] + 4*G[-z1^(-1), q/s12, x] + 
      24*G[-z1^(-1), -z1^(-1), 1 + I*ep1x] - 24*G[-z1^(-1), -z1^(-1), x] - 
      4*G[-(s12/(q*z2)), 1, (1 + I*ep1x)^(-1)] - 
      4*G[-(s12/(q*z2)), s12/q, (1 + I*ep1x)^(-1)] + 
      4*G[-(s12/(q*z2)), 1 - s23/q, (1 + I*ep1x)^(-1)] + 
      2*Log[-1 - I*ep1x]^2 + 2*Log[-((s12 + I*ep1x*s12)/q)]^2 + 
      G[-z1^(-1), 1 + I*ep1x]*(4*Log[-1 - I*ep1x] + 
        4*Log[-((s12 + I*ep1x*s12)/q)] - 
        24*Log[-(((1 + I*ep1x)*(q - s23))/q)]) - 
      2*Log[-(((1 + I*ep1x)*(q - s23))/q)]^2 + G[(s12 + s23)/s12, 1 + I*ep1x]*
       (-4*Log[-1 - I*ep1x] - 4*Log[-((s12 + I*ep1x*s12)/q)] + 
        4*Log[-(((1 + I*ep1x)*(q - s23))/q)]) + G[-z1^(-1), x]*
       (36 - 4*Log[-1 - I*ep1x] - 4*Log[-((s12 + I*ep1x*s12)/q)] + 
        24*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 4*Log[z] - 24*Log[z1]) + 
      G[(s12 + s23)/s12, x]*(4*Log[-1 - I*ep1x] + 
        4*Log[-((s12 + I*ep1x*s12)/q)] - 
        4*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 4*Log[z] + 4*Log[z1]) + 
      G[0, x]*(-36 + 16*G[-z1^(-1), x] + 4*Log[-1 - I*ep1x] + 
        4*Log[-((s12 + I*ep1x*s12)/q)] - 
        24*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 8*Log[z] + 20*Log[z1]) + 
      Log[-(((1 + I*ep1x)*(q - s23))/q)]*(-36 - 4*Log[z] + 24*Log[z1]) - 
      4*Log[z]*Log[((1 + I*ep1x)*s12)/(q*z2)] - 
      4*Log[z1]*Log[((1 + I*ep1x)*s12)/(q*z2)] - 
      2*Log[((1 + I*ep1x)*s12)/(q*z2)]^2)/eps + 
    Log[z]*((4*Pi^2)/3 + 18*Log[((1 + I*ep1x)*s12)/(q*z2)] - 
      4*Log[z1]*Log[((1 + I*ep1x)*s12)/(q*z2)] + 
      2*Log[((1 + I*ep1x)*s12)/(q*z2)]^2) - 20*Zeta[3])/s12};
P12G111000111= {(1 - x)^eps*x^(3 + 2*eps)*(1 - (s12*x)/q)^eps*
   (1 - (s12*x)/(s12 + s23))^(1 + 2*eps), 0, 
  ((-2*G[1, x] - 2*G[q/s12, x] - (2*(q - s23)*G[-z1^(-1), x])/(q*z1))/eps^3 + 
    G[s12/q, 1 - s23/q, (1 + I*ep1x)^(-1)]*
     (G[q/s12, x]*(36*G[(s12 + s23)/s12, 1 + I*ep1x] - 
        36*G[-z1^(-1), 1 + I*ep1x]) + (-36*G[(s12 + s23)/s12, 1 + I*ep1x] + 
        36*G[-z1^(-1), 1 + I*ep1x])*G[-z1^(-1), x] + 
      G[0, x]*(-36*G[q/s12, x] + 36*G[-z1^(-1), x]) + 
      G[1, x]*(-36*G[0, x] + 36*G[(s12 + s23)/s12, 1 + I*ep1x] - 
        36*G[(s12 + s23)/s12, x] - 36*G[-z1^(-1), 1 + I*ep1x] + 
        36*G[-z1^(-1), x]) + 36*G[(s12 + s23)/s12, 1, x] - 
      36*G[-z1^(-1), 1, x] + 36*G[-z1^(-1), (s12 + s23)/s12, x] - 
      36*G[-z1^(-1), -z1^(-1), x]) + (-16*G[1, x] - 16*G[q/s12, x] + 
      16*G[-z1^(-1), x])*G[0, 0, 0, x] + 
    (32*G[1, x] + 16*G[q/s12, x] - 24*G[-z1^(-1), x])*
     G[0, 0, q/s12, 1 + I*ep1x] + (8*G[1, x] - 8*G[q/s12, x] - 
      12*G[-z1^(-1), x])*G[0, 0, s12/q, (1 + I*ep1x)^(-1)] + 
    (-48*G[1, x] - 48*G[q/s12, x] + 48*G[-z1^(-1), x])*
     G[0, 0, 1 - s23/q, (1 + I*ep1x)^(-1)] + 
    (-48*G[1, x] - 48*G[q/s12, x] + 48*G[-z1^(-1), x])*
     G[0, 0, -z1^(-1), 1 + I*ep1x] + (-28*G[1, x] - 20*G[q/s12, x] + 
      24*G[-z1^(-1), x])*G[0, 1, q/s12, 1 + I*ep1x] + 
    (-28*G[1, x] - 20*G[q/s12, x] + 24*G[-z1^(-1), x])*
     G[0, 1, s12/q, (1 + I*ep1x)^(-1)] + 
    (36*G[1, x] + 36*G[q/s12, x] - 36*G[-z1^(-1), x])*
     G[0, 1, 1 - s23/q, (1 + I*ep1x)^(-1)] + 
    (36*G[1, x] + 36*G[q/s12, x] - 36*G[-z1^(-1), x])*
     G[0, 1, -z1^(-1), 1 + I*ep1x] + (-20*G[1, x] - 28*G[q/s12, x] + 
      24*G[-z1^(-1), x])*G[0, q/s12, 1, 1 + I*ep1x] + 
    (-8*G[1, x] - 16*G[q/s12, x])*G[0, q/s12, q/s12, 1 + I*ep1x] + 
    (36*G[1, x] + 36*G[q/s12, x] - 36*G[-z1^(-1), x])*
     G[0, q/s12, -z1^(-1), 1 + I*ep1x] + 
    (-20*G[1, x] - 28*G[q/s12, x] + 24*G[-z1^(-1), x])*
     G[0, s12/q, 1, (1 + I*ep1x)^(-1)] + (-8*G[1, x] - 16*G[q/s12, x])*
     G[0, s12/q, s12/q, (1 + I*ep1x)^(-1)] + 
    (36*G[1, x] + 36*G[q/s12, x] - 36*G[-z1^(-1), x])*
     G[0, s12/q, 1 - s23/q, (1 + I*ep1x)^(-1)] + 
    (-48*G[1, x] - 48*G[q/s12, x] + 48*G[-z1^(-1), x])*
     G[0, 1 - s23/q, 1 - s23/q, (1 + I*ep1x)^(-1)] + 
    (12*G[1, x] + 12*G[q/s12, x] - 12*G[-z1^(-1), x])*
     G[0, -z1^(-1), 1, 1 + I*ep1x] + (12*G[1, x] + 12*G[q/s12, x] - 
      12*G[-z1^(-1), x])*G[0, -z1^(-1), q/s12, 1 + I*ep1x] + 
    (-72*G[1, x] - 72*G[q/s12, x] + 72*G[-z1^(-1), x])*
     G[0, -z1^(-1), -z1^(-1), 1 + I*ep1x] + 
    (12*G[1, x] + 12*G[q/s12, x] - 12*G[-z1^(-1), x])*
     G[0, -(s12/(q*z2)), 1, (1 + I*ep1x)^(-1)] + 
    (12*G[1, x] + 12*G[q/s12, x] - 12*G[-z1^(-1), x])*
     G[0, -(s12/(q*z2)), s12/q, (1 + I*ep1x)^(-1)] + 
    (-24*G[1, x] - 24*G[q/s12, x] + 24*G[-z1^(-1), x])*
     G[0, -(s12/(q*z2)), 1 - s23/q, (1 + I*ep1x)^(-1)] + 
    (24*G[1, x] + 24*G[q/s12, x] - 24*G[-z1^(-1), x])*
     G[q/s12, (s12 + s23)/s12, 1, 1 + I*ep1x] + 
    (-24*G[1, x] - 24*G[q/s12, x] + 24*G[-z1^(-1), x])*
     G[q/s12, -z1^(-1), 1, 1 + I*ep1x] + 
    (24*G[1, x] + 24*G[q/s12, x] - 24*G[-z1^(-1), x])*
     G[s12/q, 1 - s23/q, 1, (1 + I*ep1x)^(-1)] + 
    (-24*G[1, x] - 24*G[q/s12, x] + 24*G[-z1^(-1), x])*
     G[s12/q, -(s12/(q*z2)), 1, (1 + I*ep1x)^(-1)] + 
    (-24*G[1, x] - 24*G[q/s12, x] + 24*G[-z1^(-1), x])*
     G[(s12 + s23)/s12, 1, 1, 1 + I*ep1x] + 
    (-24*G[1, x] - 24*G[q/s12, x] + 24*G[-z1^(-1), x])*
     G[(s12 + s23)/s12, q/s12, q/s12, 1 + I*ep1x] + 
    (36*G[1, x] + 36*G[q/s12, x] - 36*G[-z1^(-1), x])*
     G[(s12 + s23)/s12, q/s12, -z1^(-1), 1 + I*ep1x] + 
    (36*G[1, x] + 36*G[q/s12, x] - 36*G[-z1^(-1), x])*
     G[(s12 + s23)/s12, -z1^(-1), q/s12, 1 + I*ep1x] + 
    (-48*G[1, x] - 48*G[q/s12, x] + 48*G[-z1^(-1), x])*
     G[(s12 + s23)/s12, -z1^(-1), -z1^(-1), 1 + I*ep1x] + 
    (-24*G[1, x] - 24*G[q/s12, x] + 24*G[-z1^(-1), x])*
     G[1 - s23/q, 1, 1, (1 + I*ep1x)^(-1)] + 
    (-24*G[1, x] - 24*G[q/s12, x] + 24*G[-z1^(-1), x])*
     G[1 - s23/q, s12/q, s12/q, (1 + I*ep1x)^(-1)] + 
    (36*G[1, x] + 36*G[q/s12, x] - 36*G[-z1^(-1), x])*
     G[1 - s23/q, s12/q, 1 - s23/q, (1 + I*ep1x)^(-1)] + 
    (-36*G[1, x] - 36*G[q/s12, x] + 36*G[-z1^(-1), x])*
     G[1 - s23/q, 1 - s23/q, 1, (1 + I*ep1x)^(-1)] + 
    (36*G[1, x] + 36*G[q/s12, x] - 36*G[-z1^(-1), x])*
     G[1 - s23/q, 1 - s23/q, s12/q, (1 + I*ep1x)^(-1)] + 
    (-216*G[1, x] - 216*G[q/s12, x] + 216*G[-z1^(-1), x])*
     G[1 - s23/q, 1 - s23/q, 1 - s23/q, (1 + I*ep1x)^(-1)] + 
    (36*G[1, x] + 36*G[q/s12, x] - 36*G[-z1^(-1), x])*
     G[1 - s23/q, -(s12/(q*z2)), 1, (1 + I*ep1x)^(-1)] + 
    (24*G[1, x] + 24*G[q/s12, x] - 24*G[-z1^(-1), x])*
     G[-z1^(-1), 1, 1, 1 + I*ep1x] + (24*G[1, x] + 24*G[q/s12, x] - 
      24*G[-z1^(-1), x])*G[-z1^(-1), q/s12, q/s12, 1 + I*ep1x] + 
    (-36*G[1, x] - 36*G[q/s12, x] + 36*G[-z1^(-1), x])*
     G[-z1^(-1), q/s12, -z1^(-1), 1 + I*ep1x] + 
    (-36*G[1, x] - 36*G[q/s12, x] + 36*G[-z1^(-1), x])*
     G[-z1^(-1), (s12 + s23)/s12, 1, 1 + I*ep1x] + 
    (36*G[1, x] + 36*G[q/s12, x] - 36*G[-z1^(-1), x])*
     G[-z1^(-1), -z1^(-1), 1, 1 + I*ep1x] + 
    (-36*G[1, x] - 36*G[q/s12, x] + 36*G[-z1^(-1), x])*
     G[-z1^(-1), -z1^(-1), q/s12, 1 + I*ep1x] + 
    (216*G[1, x] + 216*G[q/s12, x] - 216*G[-z1^(-1), x])*
     G[-z1^(-1), -z1^(-1), -z1^(-1), 1 + I*ep1x] + 
    (24*G[1, x] + 24*G[q/s12, x] - 24*G[-z1^(-1), x])*
     G[-(s12/(q*z2)), 1, 1, (1 + I*ep1x)^(-1)] + 
    (24*G[1, x] + 24*G[q/s12, x] - 24*G[-z1^(-1), x])*
     G[-(s12/(q*z2)), s12/q, s12/q, (1 + I*ep1x)^(-1)] + 
    (-36*G[1, x] - 36*G[q/s12, x] + 36*G[-z1^(-1), x])*
     G[-(s12/(q*z2)), s12/q, 1 - s23/q, (1 + I*ep1x)^(-1)] + 
    (-36*G[1, x] - 36*G[q/s12, x] + 36*G[-z1^(-1), x])*
     G[-(s12/(q*z2)), 1 - s23/q, s12/q, (1 + I*ep1x)^(-1)] + 
    (48*G[1, x] + 48*G[q/s12, x] - 48*G[-z1^(-1), x])*
     G[-(s12/(q*z2)), 1 - s23/q, 1 - s23/q, (1 + I*ep1x)^(-1)] + 
    16*G[0, 0, 0, 1, x] + 16*G[0, 0, 0, q/s12, x] - 
    16*G[0, 0, 0, -z1^(-1), x] + 8*G[0, 0, 1, 1, x] - 
    8*G[0, 0, 1, q/s12, x] + 16*G[0, 0, 1, (s12 + s23)/s12, x] + 
    24*G[0, 0, 1, -z1^(-1), x] - 8*G[0, 0, q/s12, 1, x] + 
    8*G[0, 0, q/s12, q/s12, x] + 16*G[0, 0, q/s12, (s12 + s23)/s12, x] + 
    24*G[0, 0, q/s12, -z1^(-1), x] + 24*G[0, 0, -z1^(-1), 1, x] + 
    24*G[0, 0, -z1^(-1), q/s12, x] - 16*G[0, 0, -z1^(-1), (s12 + s23)/s12, 
      x] - 56*G[0, 0, -z1^(-1), -z1^(-1), x] + 12*G[0, 1, 0, 1, x] + 
    12*G[0, 1, 0, q/s12, x] - 12*G[0, 1, 0, -z1^(-1), x] - 
    32*G[0, 1, 1, 1, x] - 40*G[0, 1, 1, q/s12, x] + 
    32*G[0, 1, 1, (s12 + s23)/s12, x] + 24*G[0, 1, 1, -z1^(-1), x] - 
    32*G[0, 1, q/s12, 1, x] - 40*G[0, 1, q/s12, q/s12, x] + 
    16*G[0, 1, q/s12, (s12 + s23)/s12, x] + 
    24*G[0, 1, (s12 + s23)/s12, 1, x] + 
    24*G[0, 1, (s12 + s23)/s12, q/s12, x] + 
    16*G[0, 1, (s12 + s23)/s12, (s12 + s23)/s12, x] - 
    24*G[0, 1, (s12 + s23)/s12, -z1^(-1), x] + 12*G[0, 1, -z1^(-1), 1, x] + 
    12*G[0, 1, -z1^(-1), q/s12, x] - 24*G[0, 1, -z1^(-1), (s12 + s23)/s12, 
      x] + 36*G[0, 1, -z1^(-1), -z1^(-1), x] + 12*G[0, q/s12, 0, 1, x] + 
    12*G[0, q/s12, 0, q/s12, x] - 12*G[0, q/s12, 0, -z1^(-1), x] - 
    40*G[0, q/s12, 1, 1, x] - 32*G[0, q/s12, 1, q/s12, x] + 
    16*G[0, q/s12, 1, (s12 + s23)/s12, x] - 40*G[0, q/s12, q/s12, 1, x] - 
    32*G[0, q/s12, q/s12, q/s12, x] + 32*G[0, q/s12, q/s12, (s12 + s23)/s12, 
      x] + 24*G[0, q/s12, q/s12, -z1^(-1), x] + 
    24*G[0, q/s12, (s12 + s23)/s12, 1, x] + 
    24*G[0, q/s12, (s12 + s23)/s12, q/s12, x] + 
    16*G[0, q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x] - 
    24*G[0, q/s12, (s12 + s23)/s12, -z1^(-1), x] + 
    12*G[0, q/s12, -z1^(-1), 1, x] + 12*G[0, q/s12, -z1^(-1), q/s12, x] - 
    24*G[0, q/s12, -z1^(-1), (s12 + s23)/s12, x] + 
    36*G[0, q/s12, -z1^(-1), -z1^(-1), x] - 12*G[0, -z1^(-1), 0, 1, x] - 
    12*G[0, -z1^(-1), 0, q/s12, x] + 12*G[0, -z1^(-1), 0, -z1^(-1), x] + 
    48*G[0, -z1^(-1), 1, 1, x] + 48*G[0, -z1^(-1), 1, q/s12, x] - 
    24*G[0, -z1^(-1), 1, (s12 + s23)/s12, x] - 
    12*G[0, -z1^(-1), 1, -z1^(-1), x] + 48*G[0, -z1^(-1), q/s12, 1, x] + 
    48*G[0, -z1^(-1), q/s12, q/s12, x] - 
    24*G[0, -z1^(-1), q/s12, (s12 + s23)/s12, x] - 
    12*G[0, -z1^(-1), q/s12, -z1^(-1), x] - 
    24*G[0, -z1^(-1), (s12 + s23)/s12, 1, x] - 
    24*G[0, -z1^(-1), (s12 + s23)/s12, q/s12, x] - 
    16*G[0, -z1^(-1), (s12 + s23)/s12, (s12 + s23)/s12, x] + 
    24*G[0, -z1^(-1), (s12 + s23)/s12, -z1^(-1), x] - 
    12*G[0, -z1^(-1), -z1^(-1), 1, x] - 
    12*G[0, -z1^(-1), -z1^(-1), q/s12, x] + 
    16*G[0, -z1^(-1), -z1^(-1), (s12 + s23)/s12, x] - 
    64*G[0, -z1^(-1), -z1^(-1), -z1^(-1), x] - 4*G[1, 1, 1, 1, x] - 
    4*G[1, 1, 1, q/s12, x] - 4*G[1, 1, 1, (s12 + s23)/s12, x] + 
    6*G[1, 1, 1, -z1^(-1), x] - 4*G[1, 1, q/s12, 1, x] - 
    4*G[1, 1, q/s12, q/s12, x] - 4*G[1, 1, q/s12, (s12 + s23)/s12, x] + 
    6*G[1, 1, q/s12, -z1^(-1), x] - 4*G[1, 1, (s12 + s23)/s12, 1, x] - 
    4*G[1, 1, (s12 + s23)/s12, q/s12, x] - 
    16*G[1, 1, (s12 + s23)/s12, (s12 + s23)/s12, x] + 
    12*G[1, 1, (s12 + s23)/s12, -z1^(-1), x] + 6*G[1, 1, -z1^(-1), 1, x] + 
    6*G[1, 1, -z1^(-1), q/s12, x] + 12*G[1, 1, -z1^(-1), (s12 + s23)/s12, 
      x] - 12*G[1, 1, -z1^(-1), -z1^(-1), x] - 4*G[1, q/s12, 1, 1, x] - 
    4*G[1, q/s12, 1, q/s12, x] - 4*G[1, q/s12, 1, (s12 + s23)/s12, x] + 
    6*G[1, q/s12, 1, -z1^(-1), x] - 4*G[1, q/s12, q/s12, 1, x] - 
    4*G[1, q/s12, q/s12, q/s12, x] - 4*G[1, q/s12, q/s12, (s12 + s23)/s12, 
      x] + 6*G[1, q/s12, q/s12, -z1^(-1), x] - 
    4*G[1, q/s12, (s12 + s23)/s12, 1, x] - 
    4*G[1, q/s12, (s12 + s23)/s12, q/s12, x] - 
    16*G[1, q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x] + 
    12*G[1, q/s12, (s12 + s23)/s12, -z1^(-1), x] + 
    6*G[1, q/s12, -z1^(-1), 1, x] + 6*G[1, q/s12, -z1^(-1), q/s12, x] + 
    12*G[1, q/s12, -z1^(-1), (s12 + s23)/s12, x] - 
    12*G[1, q/s12, -z1^(-1), -z1^(-1), x] + 
    8*G[1, (s12 + s23)/s12, 1, 1, x] + 8*G[1, (s12 + s23)/s12, 1, q/s12, x] - 
    16*G[1, (s12 + s23)/s12, 1, (s12 + s23)/s12, x] + 
    8*G[1, (s12 + s23)/s12, q/s12, 1, x] + 
    8*G[1, (s12 + s23)/s12, q/s12, q/s12, x] - 
    16*G[1, (s12 + s23)/s12, q/s12, (s12 + s23)/s12, x] - 
    28*G[1, (s12 + s23)/s12, (s12 + s23)/s12, 1, x] - 
    28*G[1, (s12 + s23)/s12, (s12 + s23)/s12, q/s12, x] - 
    16*G[1, (s12 + s23)/s12, (s12 + s23)/s12, (s12 + s23)/s12, x] + 
    36*G[1, (s12 + s23)/s12, (s12 + s23)/s12, -z1^(-1), x] + 
    12*G[1, (s12 + s23)/s12, -z1^(-1), 1, x] + 
    12*G[1, (s12 + s23)/s12, -z1^(-1), q/s12, x] + 
    24*G[1, (s12 + s23)/s12, -z1^(-1), (s12 + s23)/s12, x] - 
    24*G[1, (s12 + s23)/s12, -z1^(-1), -z1^(-1), x] - 
    6*G[1, -z1^(-1), 1, 1, x] - 6*G[1, -z1^(-1), 1, q/s12, x] + 
    12*G[1, -z1^(-1), 1, (s12 + s23)/s12, x] - 
    6*G[1, -z1^(-1), q/s12, 1, x] - 6*G[1, -z1^(-1), q/s12, q/s12, x] + 
    12*G[1, -z1^(-1), q/s12, (s12 + s23)/s12, x] + 
    12*G[1, -z1^(-1), (s12 + s23)/s12, 1, x] + 
    12*G[1, -z1^(-1), (s12 + s23)/s12, q/s12, x] + 
    24*G[1, -z1^(-1), (s12 + s23)/s12, (s12 + s23)/s12, x] - 
    24*G[1, -z1^(-1), (s12 + s23)/s12, -z1^(-1), x] - 
    24*G[1, -z1^(-1), -z1^(-1), (s12 + s23)/s12, x] + 
    12*G[1, -z1^(-1), -z1^(-1), -z1^(-1), x] - 4*G[q/s12, 1, 1, 1, x] - 
    4*G[q/s12, 1, 1, q/s12, x] - 4*G[q/s12, 1, 1, (s12 + s23)/s12, x] + 
    6*G[q/s12, 1, 1, -z1^(-1), x] - 4*G[q/s12, 1, q/s12, 1, x] - 
    4*G[q/s12, 1, q/s12, q/s12, x] - 4*G[q/s12, 1, q/s12, (s12 + s23)/s12, 
      x] + 6*G[q/s12, 1, q/s12, -z1^(-1), x] - 
    4*G[q/s12, 1, (s12 + s23)/s12, 1, x] - 
    4*G[q/s12, 1, (s12 + s23)/s12, q/s12, x] - 
    16*G[q/s12, 1, (s12 + s23)/s12, (s12 + s23)/s12, x] + 
    12*G[q/s12, 1, (s12 + s23)/s12, -z1^(-1), x] + 
    6*G[q/s12, 1, -z1^(-1), 1, x] + 6*G[q/s12, 1, -z1^(-1), q/s12, x] + 
    12*G[q/s12, 1, -z1^(-1), (s12 + s23)/s12, x] - 
    12*G[q/s12, 1, -z1^(-1), -z1^(-1), x] - 4*G[q/s12, q/s12, 1, 1, x] - 
    4*G[q/s12, q/s12, 1, q/s12, x] - 4*G[q/s12, q/s12, 1, (s12 + s23)/s12, 
      x] + 6*G[q/s12, q/s12, 1, -z1^(-1), x] - 
    4*G[q/s12, q/s12, q/s12, 1, x] - 4*G[q/s12, q/s12, q/s12, q/s12, x] - 
    4*G[q/s12, q/s12, q/s12, (s12 + s23)/s12, x] + 
    6*G[q/s12, q/s12, q/s12, -z1^(-1), x] - 
    4*G[q/s12, q/s12, (s12 + s23)/s12, 1, x] - 
    4*G[q/s12, q/s12, (s12 + s23)/s12, q/s12, x] - 
    16*G[q/s12, q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x] + 
    12*G[q/s12, q/s12, (s12 + s23)/s12, -z1^(-1), x] + 
    6*G[q/s12, q/s12, -z1^(-1), 1, x] + 
    6*G[q/s12, q/s12, -z1^(-1), q/s12, x] + 
    12*G[q/s12, q/s12, -z1^(-1), (s12 + s23)/s12, x] - 
    12*G[q/s12, q/s12, -z1^(-1), -z1^(-1), x] + 
    8*G[q/s12, (s12 + s23)/s12, 1, 1, x] + 
    8*G[q/s12, (s12 + s23)/s12, 1, q/s12, x] - 
    16*G[q/s12, (s12 + s23)/s12, 1, (s12 + s23)/s12, x] + 
    8*G[q/s12, (s12 + s23)/s12, q/s12, 1, x] + 
    8*G[q/s12, (s12 + s23)/s12, q/s12, q/s12, x] - 
    16*G[q/s12, (s12 + s23)/s12, q/s12, (s12 + s23)/s12, x] - 
    28*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, 1, x] - 
    28*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, q/s12, x] - 
    16*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, (s12 + s23)/s12, x] + 
    36*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, -z1^(-1), x] + 
    12*G[q/s12, (s12 + s23)/s12, -z1^(-1), 1, x] + 
    12*G[q/s12, (s12 + s23)/s12, -z1^(-1), q/s12, x] + 
    24*G[q/s12, (s12 + s23)/s12, -z1^(-1), (s12 + s23)/s12, x] - 
    24*G[q/s12, (s12 + s23)/s12, -z1^(-1), -z1^(-1), x] - 
    6*G[q/s12, -z1^(-1), 1, 1, x] - 6*G[q/s12, -z1^(-1), 1, q/s12, x] + 
    12*G[q/s12, -z1^(-1), 1, (s12 + s23)/s12, x] - 
    6*G[q/s12, -z1^(-1), q/s12, 1, x] - 
    6*G[q/s12, -z1^(-1), q/s12, q/s12, x] + 
    12*G[q/s12, -z1^(-1), q/s12, (s12 + s23)/s12, x] + 
    12*G[q/s12, -z1^(-1), (s12 + s23)/s12, 1, x] + 
    12*G[q/s12, -z1^(-1), (s12 + s23)/s12, q/s12, x] + 
    24*G[q/s12, -z1^(-1), (s12 + s23)/s12, (s12 + s23)/s12, x] - 
    24*G[q/s12, -z1^(-1), (s12 + s23)/s12, -z1^(-1), x] - 
    24*G[q/s12, -z1^(-1), -z1^(-1), (s12 + s23)/s12, x] + 
    12*G[q/s12, -z1^(-1), -z1^(-1), -z1^(-1), x] + 
    2*G[-z1^(-1), 1, 1, 1, x] + 2*G[-z1^(-1), 1, 1, q/s12, x] - 
    4*G[-z1^(-1), 1, 1, (s12 + s23)/s12, x] + 2*G[-z1^(-1), 1, q/s12, 1, x] + 
    2*G[-z1^(-1), 1, q/s12, q/s12, x] - 
    4*G[-z1^(-1), 1, q/s12, (s12 + s23)/s12, x] - 
    16*G[-z1^(-1), 1, (s12 + s23)/s12, 1, x] - 
    16*G[-z1^(-1), 1, (s12 + s23)/s12, q/s12, x] + 
    8*G[-z1^(-1), 1, (s12 + s23)/s12, (s12 + s23)/s12, x] + 
    12*G[-z1^(-1), 1, (s12 + s23)/s12, -z1^(-1), x] + 
    12*G[-z1^(-1), 1, -z1^(-1), 1, x] + 
    12*G[-z1^(-1), 1, -z1^(-1), q/s12, x] - 
    12*G[-z1^(-1), 1, -z1^(-1), -z1^(-1), x] + 
    2*G[-z1^(-1), q/s12, 1, 1, x] + 2*G[-z1^(-1), q/s12, 1, q/s12, x] - 
    4*G[-z1^(-1), q/s12, 1, (s12 + s23)/s12, x] + 
    2*G[-z1^(-1), q/s12, q/s12, 1, x] + 
    2*G[-z1^(-1), q/s12, q/s12, q/s12, x] - 
    4*G[-z1^(-1), q/s12, q/s12, (s12 + s23)/s12, x] - 
    16*G[-z1^(-1), q/s12, (s12 + s23)/s12, 1, x] - 
    16*G[-z1^(-1), q/s12, (s12 + s23)/s12, q/s12, x] + 
    8*G[-z1^(-1), q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x] + 
    12*G[-z1^(-1), q/s12, (s12 + s23)/s12, -z1^(-1), x] + 
    12*G[-z1^(-1), q/s12, -z1^(-1), 1, x] + 
    12*G[-z1^(-1), q/s12, -z1^(-1), q/s12, x] - 
    12*G[-z1^(-1), q/s12, -z1^(-1), -z1^(-1), x] - 
    16*G[-z1^(-1), (s12 + s23)/s12, 1, 1, x] - 
    16*G[-z1^(-1), (s12 + s23)/s12, 1, q/s12, x] + 
    8*G[-z1^(-1), (s12 + s23)/s12, 1, (s12 + s23)/s12, x] + 
    12*G[-z1^(-1), (s12 + s23)/s12, 1, -z1^(-1), x] - 
    16*G[-z1^(-1), (s12 + s23)/s12, q/s12, 1, x] - 
    16*G[-z1^(-1), (s12 + s23)/s12, q/s12, q/s12, x] + 
    8*G[-z1^(-1), (s12 + s23)/s12, q/s12, (s12 + s23)/s12, x] + 
    12*G[-z1^(-1), (s12 + s23)/s12, q/s12, -z1^(-1), x] + 
    20*G[-z1^(-1), (s12 + s23)/s12, (s12 + s23)/s12, 1, x] + 
    20*G[-z1^(-1), (s12 + s23)/s12, (s12 + s23)/s12, q/s12, x] + 
    16*G[-z1^(-1), (s12 + s23)/s12, (s12 + s23)/s12, (s12 + s23)/s12, x] - 
    28*G[-z1^(-1), (s12 + s23)/s12, (s12 + s23)/s12, -z1^(-1), x] - 
    16*G[-z1^(-1), (s12 + s23)/s12, -z1^(-1), (s12 + s23)/s12, x] + 
    8*G[-z1^(-1), (s12 + s23)/s12, -z1^(-1), -z1^(-1), x] + 
    12*G[-z1^(-1), -z1^(-1), 1, 1, x] + 
    12*G[-z1^(-1), -z1^(-1), 1, q/s12, x] - 
    12*G[-z1^(-1), -z1^(-1), 1, -z1^(-1), x] + 
    12*G[-z1^(-1), -z1^(-1), q/s12, 1, x] + 
    12*G[-z1^(-1), -z1^(-1), q/s12, q/s12, x] - 
    12*G[-z1^(-1), -z1^(-1), q/s12, -z1^(-1), x] + 
    12*G[-z1^(-1), -z1^(-1), (s12 + s23)/s12, 1, x] + 
    12*G[-z1^(-1), -z1^(-1), (s12 + s23)/s12, q/s12, x] - 
    16*G[-z1^(-1), -z1^(-1), (s12 + s23)/s12, (s12 + s23)/s12, x] - 
    4*G[-z1^(-1), -z1^(-1), (s12 + s23)/s12, -z1^(-1), x] - 
    24*G[-z1^(-1), -z1^(-1), -z1^(-1), 1, x] - 
    24*G[-z1^(-1), -z1^(-1), -z1^(-1), q/s12, x] + 
    8*G[-z1^(-1), -z1^(-1), -z1^(-1), (s12 + s23)/s12, x] + 
    20*G[-z1^(-1), -z1^(-1), -z1^(-1), -z1^(-1), x] + 
    G[-z1^(-1), (s12 + s23)/s12, 1 + I*ep1x]*(36*G[1, x]*Log[-1 - I*ep1x] + 
      36*G[q/s12, x]*Log[-1 - I*ep1x] - 36*G[-z1^(-1), x]*Log[-1 - I*ep1x]) + 
    G[q/s12, (s12 + s23)/s12, 1 + I*ep1x]*(-24*G[1, x]*Log[-1 - I*ep1x] - 
      24*G[q/s12, x]*Log[-1 - I*ep1x] + 24*G[-z1^(-1), x]*Log[-1 - I*ep1x]) + 
    G[q/s12, -z1^(-1), 1 + I*ep1x]*
     (G[0, x]*(36*G[q/s12, x] - 36*G[-z1^(-1), x]) - 
      36*G[q/s12, -z1^(-1), x] - 36*G[(s12 + s23)/s12, 1, x] + 
      36*G[-z1^(-1), 1, x] - 36*G[-z1^(-1), (s12 + s23)/s12, x] + 
      36*G[-z1^(-1), -z1^(-1), x] + G[-z1^(-1), x]*
       (36*G[(s12 + s23)/s12, 1 + I*ep1x] - 36*G[-z1^(-1), 1 + I*ep1x] - 
        24*Log[-1 - I*ep1x]) + G[q/s12, x]*
       (-36*G[(s12 + s23)/s12, 1 + I*ep1x] + 36*G[-z1^(-1), 1 + I*ep1x] + 
        24*Log[-1 - I*ep1x]) + G[1, x]*(36*G[0, x] - 
        36*G[(s12 + s23)/s12, 1 + I*ep1x] + 36*G[(s12 + s23)/s12, x] + 
        36*G[-z1^(-1), 1 + I*ep1x] - 36*G[-z1^(-1), x] + 
        24*Log[-1 - I*ep1x])) + G[-z1^(-1), -z1^(-1), -z1^(-1), x]*
     (-26 + 64*G[0, x] - 36*Log[-1 - I*ep1x] - 
      36*Log[-(((1 + I*ep1x)*s12)/q)] + 
      216*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 
      216*Log[-((1 + I*ep1x)*(1 - s23/q))] - 72*Log[z]) + 
    G[q/s12, q/s12, -z1^(-1), x]*(-39 + 12*G[0, x] - 12*Log[-1 - I*ep1x] - 
      12*Log[-(((1 + I*ep1x)*s12)/q)] - 24*Log[z]) + 
    G[q/s12, 1, 1, x]*(16*G[0, x] - 8*Log[z]) + G[q/s12, q/s12, 1, x]*
     (16*G[0, x] - 8*Log[z]) + G[-z1^(-1), q/s12, -z1^(-1), x]*
     (-24*G[0, x] + 12*Log[-1 - I*ep1x] + 12*Log[-(((1 + I*ep1x)*s12)/q)] + 
      24*Log[z]) + G[q/s12, -z1^(-1), -z1^(-1), x]*
     (78 - 48*G[0, x] + 36*Log[-1 - I*ep1x] + 
      36*Log[-(((1 + I*ep1x)*s12)/q)] - 
      216*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 
      216*Log[-((1 + I*ep1x)*(1 - s23/q))] + 72*Log[z]) + 
    G[q/s12, 1, 1 + I*ep1x]*(4*G[1, x]*Log[z] - 4*G[q/s12, x]*Log[z]) + 
    G[s12/q, 1, (1 + I*ep1x)^(-1)]*(-4*G[1, x]*Log[z] + 
      4*G[q/s12, x]*Log[z]) + G[q/s12, 1, x]*(-8*G[0, x]*G[q/s12, x] - 
      8*Log[-1 - I*ep1x]^2 + 8*Log[-(((1 + I*ep1x)*s12)/q)]^2 + 
      4*G[q/s12, x]*Log[z] - 8*Log[-1 - I*ep1x]*Log[z] + 
      8*Log[-(((1 + I*ep1x)*s12)/q)]*Log[z] + 
      G[1, x]*(-8*G[0, x] + 4*Log[z])) + G[0, q/s12, 1 + I*ep1x]*
     (G[-z1^(-1), x]*(-24*Log[-1 - I*ep1x] + 
        36*Log[-((1 + I*ep1x)*(1 - s23/q))] - 12*Log[z]) + 
      G[q/s12, x]*(28*Log[-1 - I*ep1x] + 16*Log[-(((1 + I*ep1x)*s12)/q)] - 
        36*Log[-((1 + I*ep1x)*(1 - s23/q))] + 8*Log[z]) + 
      G[1, x]*(20*Log[-1 - I*ep1x] + 8*Log[-(((1 + I*ep1x)*s12)/q)] - 
        36*Log[-((1 + I*ep1x)*(1 - s23/q))] + 16*Log[z])) + 
    G[q/s12, q/s12, 1 + I*ep1x]*
     (G[q/s12, x]*(24*G[(s12 + s23)/s12, 1 + I*ep1x] - 
        24*G[-z1^(-1), 1 + I*ep1x]) + G[0, x]*(-16*G[q/s12, x] + 
        ((-48*q + 48*s12 + 64*s23)*G[-z1^(-1), x])/(q - s12)) - 
      24*G[q/s12, (s12 + s23)/s12, x] + 24*G[q/s12, -z1^(-1), x] + 
      24*G[(s12 + s23)/s12, 1, x] - 24*G[-z1^(-1), 1, x] + 
      24*G[-z1^(-1), (s12 + s23)/s12, x] - 24*G[-z1^(-1), -z1^(-1), x] + 
      G[1, x]*(8*G[0, x] + 24*G[(s12 + s23)/s12, 1 + I*ep1x] - 
        24*G[(s12 + s23)/s12, x] - 24*G[-z1^(-1), 1 + I*ep1x] + 
        24*G[-z1^(-1), x] - 8*Log[z]) + G[-z1^(-1), x]*
       (-24*G[(s12 + s23)/s12, 1 + I*ep1x] + 24*G[-z1^(-1), 1 + I*ep1x] + 
        (8*(3*q - 3*s12 - 4*s23)*Log[z])/(q - s12))) + 
    G[s12/q, s12/q, (1 + I*ep1x)^(-1)]*
     (G[q/s12, x]*(-24*G[(s12 + s23)/s12, 1 + I*ep1x] + 
        24*G[-z1^(-1), 1 + I*ep1x]) + G[0, x]*(16*G[q/s12, x] + 
        (16*(3*q - 3*s12 - 4*s23)*G[-z1^(-1), x])/(q - s12)) - 
      24*G[(s12 + s23)/s12, 1, x] + 24*G[-z1^(-1), 1, x] - 
      24*G[-z1^(-1), (s12 + s23)/s12, x] + 24*G[-z1^(-1), -z1^(-1), x] + 
      G[1, x]*(-8*G[0, x] - 24*G[(s12 + s23)/s12, 1 + I*ep1x] + 
        24*G[(s12 + s23)/s12, x] + 24*G[-z1^(-1), 1 + I*ep1x] - 
        24*G[-z1^(-1), x] + 8*Log[z]) + G[-z1^(-1), x]*
       (24*G[(s12 + s23)/s12, 1 + I*ep1x] - 24*G[-z1^(-1), 1 + I*ep1x] + 
        (8*(-3*q + 3*s12 + 4*s23)*Log[z])/(q - s12))) + 
    G[q/s12, (s12 + s23)/s12, 1, x]*(52 - 32*G[0, x] - 36*Log[-1 - I*ep1x] - 
      36*Log[-(((1 + I*ep1x)*s12)/q)] + 
      36*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 
      72*Log[-((1 + I*ep1x)*(1 - s23/q))] - 12*Log[z] - 108*Log[z1]) + 
    G[0, -z1^(-1), 1, x]*(78 - 48*G[0, x] - 24*G[1, x] - 24*G[q/s12, x] - 
      16*Log[-1 - I*ep1x] - 16*Log[-(((1 + I*ep1x)*s12)/q)] - 
      24*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 
      108*Log[-((1 + I*ep1x)*(1 - s23/q))] + 20*Log[z] - 84*Log[z1]) + 
    G[0, -z1^(-1), q/s12, x]*(78 - 48*G[0, x] - 24*G[1, x] - 24*G[q/s12, x] - 
      16*Log[-1 - I*ep1x] - 16*Log[-(((1 + I*ep1x)*s12)/q)] - 
      24*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 
      108*Log[-((1 + I*ep1x)*(1 - s23/q))] + 20*Log[z] - 84*Log[z1]) + 
    G[(s12 + s23)/s12, -z1^(-1), 1, x]*(-52 - 48*Log[-1 - I*ep1x] - 
      48*Log[-(((1 + I*ep1x)*s12)/q)] + 
      72*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 56*Log[z] - 72*Log[z1]) + 
    G[0, 1, (s12 + s23)/s12, x]*(-52 - 16*G[0, x] + 12*G[1, x] + 
      12*G[q/s12, x] - 12*G[-z1^(-1), x] - 40*Log[-1 - I*ep1x] - 
      40*Log[-(((1 + I*ep1x)*s12)/q)] + 
      72*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 40*Log[z] - 72*Log[z1]) + 
    G[0, q/s12, (s12 + s23)/s12, x]*(-52 - 16*G[0, x] + 12*G[1, x] + 
      12*G[q/s12, x] - 12*G[-z1^(-1), x] - 40*Log[-1 - I*ep1x] - 
      40*Log[-(((1 + I*ep1x)*s12)/q)] + 
      72*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 40*Log[z] - 72*Log[z1]) + 
    G[q/s12, (s12 + s23)/s12, q/s12, x]*(52 - 16*G[0, x] - 
      12*Log[-1 - I*ep1x] - 12*Log[-(((1 + I*ep1x)*s12)/q)] + 
      36*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 
      36*Log[-((1 + I*ep1x)*(1 - s23/q))] + 4*Log[z] - 72*Log[z1]) + 
    G[1, x]*G[(s12 + s23)/s12, q/s12, x]*(52 - 32*G[0, x] - 
      12*Log[-1 - I*ep1x] - 12*Log[-(((1 + I*ep1x)*s12)/q)] + 
      36*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 
      36*Log[-((1 + I*ep1x)*(1 - s23/q))] + 12*Log[z] - 72*Log[z1]) + 
    G[0, 0, -z1^(-1), x]*(52 + 16*G[0, x] - 36*G[1, x] - 36*G[q/s12, x] + 
      44*G[-z1^(-1), x] - 8*Log[-1 - I*ep1x] - 
      8*Log[-(((1 + I*ep1x)*s12)/q)] + 
      192*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 
      144*Log[-((1 + I*ep1x)*(1 - s23/q))] - 8*Log[z] - 48*Log[z1]) + 
    G[-z1^(-1), 1, 1, x]*(52 - 48*G[0, x] - 36*Log[-1 - I*ep1x] - 
      36*Log[-(((1 + I*ep1x)*s12)/q)] - 
      24*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 
      72*Log[-((1 + I*ep1x)*(1 - s23/q))] - 4*Log[z] - 48*Log[z1]) + 
    G[1, x]*G[(s12 + s23)/s12, (s12 + s23)/s12, x]*
     (52 - 16*G[0, x] + 48*Log[-1 - I*ep1x] + 
      48*Log[-(((1 + I*ep1x)*s12)/q)] + 
      48*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 64*Log[z] - 48*Log[z1]) + 
    G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x]*(52 - 16*G[0, x] + 
      48*Log[-1 - I*ep1x] + 48*Log[-(((1 + I*ep1x)*s12)/q)] + 
      48*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 64*Log[z] - 48*Log[z1]) + 
    G[(s12 + s23)/s12, (s12 + s23)/s12, 1, x]*(52 - 16*G[0, x] + 
      48*Log[-1 - I*ep1x] + 48*Log[-(((1 + I*ep1x)*s12)/q)] + 
      48*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 64*Log[z] - 48*Log[z1]) + 
    G[q/s12, -z1^(-1), (s12 + s23)/s12, x]*(-78 + 24*G[0, x] - 
      60*Log[-1 - I*ep1x] - 60*Log[-(((1 + I*ep1x)*s12)/q)] + 
      36*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 84*Log[z] - 36*Log[z1]) + 
    G[-z1^(-1), -z1^(-1), q/s12, x]*(-48*G[0, x] - 12*Log[-1 - I*ep1x] - 
      12*Log[-(((1 + I*ep1x)*s12)/q)] + 36*Log[-((1 + I*ep1x)*(1 - s23/q))] + 
      12*Log[z] - 36*Log[z1]) + G[q/s12, q/s12, (s12 + s23)/s12, x]*
     (52 - 16*G[0, x] + 12*Log[-1 - I*ep1x] + 
      12*Log[-(((1 + I*ep1x)*s12)/q)] + 
      36*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 28*Log[z] - 36*Log[z1]) + 
    G[-z1^(-1), -z1^(-1), 1, x]*(78 - 48*G[0, x] - 
      216*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 
      252*Log[-((1 + I*ep1x)*(1 - s23/q))] + 36*Log[z] - 36*Log[z1]) + 
    G[0, 1, -z1^(-1), x]*(78 - 48*G[0, x] - 12*G[1, x] - 12*G[q/s12, x] - 
      12*G[-z1^(-1), x] + (4*(7*q - 7*s12 - 8*s23)*Log[-1 - I*ep1x])/
       (q - s12) + (4*(7*q - 7*s12 - 8*s23)*Log[-(((1 + I*ep1x)*s12)/q)])/
       (q - s12) - 216*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 
      252*Log[-((1 + I*ep1x)*(1 - s23/q))] + (32*(2*q - 2*s12 - s23)*Log[z])/
       (q - s12) - 36*Log[z1]) + G[0, q/s12, -z1^(-1), x]*
     (78 - 48*G[0, x] - 12*G[1, x] - 12*G[q/s12, x] - 12*G[-z1^(-1), x] + 
      (4*(-q + s12 + 8*s23)*Log[-1 - I*ep1x])/(q - s12) + 
      (4*(-q + s12 + 8*s23)*Log[-(((1 + I*ep1x)*s12)/q)])/(q - s12) - 
      216*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 
      252*Log[-((1 + I*ep1x)*(1 - s23/q))] + (32*(q - s12 + s23)*Log[z])/
       (q - s12) - 36*Log[z1]) + G[1, 1, 1, x]*(13 - 4*G[0, x] + 
      24*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 4*Log[z] - 24*Log[z1]) + 
    G[q/s12, q/s12, q/s12, x]*(13 - 4*G[0, x] + 
      24*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 4*Log[z] - 24*Log[z1]) + 
    G[-z1^(-1), (s12 + s23)/s12, -z1^(-1), x]*(52 - 32*G[0, x] + 
      24*Log[-1 - I*ep1x] + 24*Log[-(((1 + I*ep1x)*s12)/q)] - 
      36*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 
      48*Log[-((1 + I*ep1x)*(1 - s23/q))] + 48*Log[z] - 12*Log[z1]) + 
    G[1, x]*G[(s12 + s23)/s12, -z1^(-1), x]*(-78 + 24*G[0, x] - 
      24*Log[-1 - I*ep1x] - 24*Log[-(((1 + I*ep1x)*s12)/q)] + 
      36*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 
      48*Log[-((1 + I*ep1x)*(1 - s23/q))] - 48*Log[z] + 12*Log[z1]) + 
    G[q/s12, (s12 + s23)/s12, -z1^(-1), x]*(-78 + 24*G[0, x] - 
      24*Log[-1 - I*ep1x] - 24*Log[-(((1 + I*ep1x)*s12)/q)] + 
      36*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 
      48*Log[-((1 + I*ep1x)*(1 - s23/q))] - 48*Log[z] + 12*Log[z1]) + 
    G[-z1^(-1), q/s12, q/s12, x]*(13 + 12*G[0, x] - 
      24*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 4*Log[z] + 24*Log[z1]) + 
    G[-z1^(-1), q/s12, (s12 + s23)/s12, x]*(-26 + 24*G[0, x] - 
      12*Log[-1 - I*ep1x] - 12*Log[-(((1 + I*ep1x)*s12)/q)] - 
      36*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 28*Log[z] + 36*Log[z1]) + 
    G[q/s12, -z1^(-1), q/s12, x]*(-39 + 36*G[0, x] + 12*Log[-1 - I*ep1x] + 
      12*Log[-(((1 + I*ep1x)*s12)/q)] - 36*Log[-((1 + I*ep1x)*(1 - s23/q))] - 
      12*Log[z] + 36*Log[z1]) + G[-z1^(-1), -z1^(-1), (s12 + s23)/s12, x]*
     (52 - 32*G[0, x] + 60*Log[-1 - I*ep1x] + 
      60*Log[-(((1 + I*ep1x)*s12)/q)] - 
      36*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 84*Log[z] + 36*Log[z1]) + 
    G[0, q/s12, q/s12, x]*(-104 + 16*G[0, x] + 28*G[1, x] + 20*G[q/s12, x] - 
      12*G[-z1^(-1), x] + 24*Log[-1 - I*ep1x] + 
      24*Log[-(((1 + I*ep1x)*s12)/q)] + 
      24*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 
      72*Log[-((1 + I*ep1x)*(1 - s23/q))] + 48*Log[z1]) + 
    G[0, 1, 1, x]*(-104 + 16*G[0, x] + 20*G[1, x] + 28*G[q/s12, x] - 
      12*G[-z1^(-1), x] + 24*Log[-1 - I*ep1x] + 
      24*Log[-(((1 + I*ep1x)*s12)/q)] + 
      24*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 
      72*Log[-((1 + I*ep1x)*(1 - s23/q))] + 48*Log[z1]) + 
    G[-z1^(-1), (s12 + s23)/s12, (s12 + s23)/s12, x]*
     (-52 + 16*G[0, x] - 48*Log[-1 - I*ep1x] - 
      48*Log[-(((1 + I*ep1x)*s12)/q)] - 
      48*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 64*Log[z] + 48*Log[z1]) + 
    G[-z1^(-1), (s12 + s23)/s12, 1, x]*(-78 + 24*G[0, x] + 
      36*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 
      84*Log[-((1 + I*ep1x)*(1 - s23/q))] - 24*Log[z] + 48*Log[z1]) + 
    G[0, q/s12, 1, x]*(-52 + 32*G[0, x] + 16*G[1, x] + 8*G[q/s12, x] + 
      12*G[-z1^(-1), x] + 28*Log[-1 - I*ep1x] + 
      28*Log[-(((1 + I*ep1x)*s12)/q)] + 
      24*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 
      72*Log[-((1 + I*ep1x)*(1 - s23/q))] + 4*Log[z] + 48*Log[z1]) + 
    G[0, 1, q/s12, x]*(-52 + 32*G[0, x] + 8*G[1, x] + 16*G[q/s12, x] + 
      12*G[-z1^(-1), x] + 28*Log[-1 - I*ep1x] + 
      28*Log[-(((1 + I*ep1x)*s12)/q)] + 
      24*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 
      72*Log[-((1 + I*ep1x)*(1 - s23/q))] + 4*Log[z] + 48*Log[z1]) + 
    G[q/s12, -z1^(-1), 1, x]*(-52 + 24*G[0, x] + 36*Log[-1 - I*ep1x] + 
      36*Log[-(((1 + I*ep1x)*s12)/q)] + 
      24*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 
      72*Log[-((1 + I*ep1x)*(1 - s23/q))] + 16*Log[z] + 48*Log[z1]) + 
    G[0, 0, 1, x]*(-52 - 16*G[0, x] + 4*G[1, x] + 20*G[q/s12, x] - 
      12*G[-z1^(-1), x] + (16*(3*q - 3*s12 - 4*s23)*Log[-1 - I*ep1x])/
       (q - s12) + (16*(3*q - 3*s12 - 4*s23)*Log[-(((1 + I*ep1x)*s12)/q)])/
       (q - s12) - 192*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 
      144*Log[-((1 + I*ep1x)*(1 - s23/q))] + 
      (16*(3*q - 3*s12 - 4*s23)*Log[z])/(q - s12) + 48*Log[z1]) + 
    G[0, 0, q/s12, x]*(-52 - 16*G[0, x] + 20*G[1, x] + 4*G[q/s12, x] - 
      12*G[-z1^(-1), x] - (16*(q - s12 - 4*s23)*Log[-1 - I*ep1x])/(q - s12) - 
      (16*(q - s12 - 4*s23)*Log[-(((1 + I*ep1x)*s12)/q)])/(q - s12) - 
      192*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 
      144*Log[-((1 + I*ep1x)*(1 - s23/q))] - (16*(q - s12 - 4*s23)*Log[z])/
       (q - s12) + 48*Log[z1]) + G[0, -z1^(-1), -z1^(-1), x]*
     (-52 + 80*G[0, x] + 40*G[-z1^(-1), x] - 12*Log[-1 - I*ep1x] - 
      12*Log[-(((1 + I*ep1x)*s12)/q)] + 
      216*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 
      288*Log[-((1 + I*ep1x)*(1 - s23/q))] - 60*Log[z] + 72*Log[z1]) + 
    G[-z1^(-1), (s12 + s23)/s12, q/s12, x]*(-26 + 24*G[0, x] + 
      12*Log[-1 - I*ep1x] + 12*Log[-(((1 + I*ep1x)*s12)/q)] - 
      36*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 
      36*Log[-((1 + I*ep1x)*(1 - s23/q))] - 4*Log[z] + 72*Log[z1]) + 
    G[0, -z1^(-1), (s12 + s23)/s12, x]*(52 + 16*G[0, x] - 12*G[1, x] - 
      12*G[q/s12, x] + 12*G[-z1^(-1), x] + 32*Log[-1 - I*ep1x] + 
      32*Log[-(((1 + I*ep1x)*s12)/q)] - 
      72*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 32*Log[z] + 72*Log[z1]) + 
    G[(s12 + s23)/s12, 1, 1, x]*(-52 + 16*G[0, x] + 36*Log[-1 - I*ep1x] + 
      36*Log[-(((1 + I*ep1x)*s12)/q)] - 
      36*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 
      72*Log[-((1 + I*ep1x)*(1 - s23/q))] + 20*Log[z] + 108*Log[z1]) + 
    G[0, (s12 + s23)/s12, 1 + I*ep1x]*
     (G[0, x]*(24*G[q/s12, x] - 24*G[-z1^(-1), x]) + 24*G[0, -z1^(-1), x] + 
      12*G[1, 1, x] + 12*G[q/s12, q/s12, x] + 
      24*G[q/s12, (s12 + s23)/s12, x] - 36*G[q/s12, -z1^(-1), x] - 
      24*G[(s12 + s23)/s12, 1, x] + 24*G[-z1^(-1), 1, x] - 
      12*G[-z1^(-1), q/s12, x] - 24*G[-z1^(-1), (s12 + s23)/s12, x] + 
      36*G[-z1^(-1), -z1^(-1), x] + G[-z1^(-1), x]*(78 + 12*Log[z] - 
        24*Log[z1]) + G[q/s12, x]*(-78 - 12*Log[z] + 24*Log[z1]) + 
      G[1, x]*(-78 + 24*G[0, x] + 12*G[q/s12, x] + 24*G[(s12 + s23)/s12, x] - 
        36*G[-z1^(-1), x] - 12*Log[z] + 24*Log[z1])) + 
    G[0, -z1^(-1), 1 + I*ep1x]*
     (G[0, x]*(-24*G[q/s12, x] + 24*G[-z1^(-1), x]) - 24*G[0, -z1^(-1), x] - 
      12*G[1, 1, x] - 12*G[q/s12, q/s12, x] - 
      24*G[q/s12, (s12 + s23)/s12, x] + 36*G[q/s12, -z1^(-1), x] + 
      24*G[(s12 + s23)/s12, 1, x] - 24*G[-z1^(-1), 1, x] + 
      12*G[-z1^(-1), q/s12, x] + 24*G[-z1^(-1), (s12 + s23)/s12, x] - 
      36*G[-z1^(-1), -z1^(-1), x] + G[q/s12, x]*(78 - 12*Log[-1 - I*ep1x] - 
        12*Log[-(((1 + I*ep1x)*s12)/q)] + 
        72*Log[-((1 + I*ep1x)*(1 - s23/q))] - 12*Log[z] - 24*Log[z1]) + 
      G[1, x]*(78 - 24*G[0, x] - 12*G[q/s12, x] - 24*G[(s12 + s23)/s12, x] + 
        36*G[-z1^(-1), x] - 12*Log[-1 - I*ep1x] - 
        12*Log[-(((1 + I*ep1x)*s12)/q)] + 
        72*Log[-((1 + I*ep1x)*(1 - s23/q))] - 12*Log[z] - 24*Log[z1]) + 
      G[-z1^(-1), x]*(-78 + 12*Log[-1 - I*ep1x] + 
        12*Log[-(((1 + I*ep1x)*s12)/q)] - 
        72*Log[-((1 + I*ep1x)*(1 - s23/q))] + 12*Log[z] + 24*Log[z1])) + 
    (G[0, x]*(-4*G[q/s12, x] + 4*G[-z1^(-1), x]) + 4*G[0, 1, x] + 
      4*G[0, q/s12, x] - 4*G[0, -z1^(-1), x] - 4*G[1, 1, x] - 
      4*G[q/s12, q/s12, x] - 4*G[q/s12, (s12 + s23)/s12, x] + 
      6*G[q/s12, -z1^(-1), x] + 4*G[(s12 + s23)/s12, 1, x] - 
      4*G[-z1^(-1), 1, x] + 2*G[-z1^(-1), q/s12, x] + 
      4*G[-z1^(-1), (s12 + s23)/s12, x] - 4*G[-z1^(-1), -z1^(-1), x] + 
      G[q/s12, x]*(13 + 24*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 4*Log[z] - 
        24*Log[z1]) + G[1, x]*(13 - 4*G[0, x] - 4*G[q/s12, x] - 
        4*G[(s12 + s23)/s12, x] + 6*G[-z1^(-1), x] + 
        24*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 4*Log[z] - 24*Log[z1]) + 
      G[-z1^(-1), x]*((13*(q - s23))/(q*z1) - 
        24*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 
        (2*(s23 + q*(-1 + z1))*Log[z])/(q*z1) + 24*Log[z1]))/eps^2 + 
    G[-(s12/(q*z2)), s12/q, (1 + I*ep1x)^(-1)]*
     (G[0, x]*(-24*G[q/s12, x] + 24*G[-z1^(-1), x]) + 
      G[q/s12, x]*(78 - 36*Log[z1]) + G[1, x]*(78 - 24*G[0, x] - 
        12*G[q/s12, x] - 24*G[(s12 + s23)/s12, x] + 36*G[-z1^(-1), x] - 
        36*Log[z1]) + G[-z1^(-1), x]*(-78 + 36*Log[z1])) + 
    G[-(s12/(q*z2)), 1, (1 + I*ep1x)^(-1)]*
     (G[0, x]*(-24*G[q/s12, x] + 24*G[-z1^(-1), x]) + 
      G[q/s12, x]*(78 + 24*G[q/s12, 1 + I*ep1x] - 
        36*G[-z1^(-1), 1 + I*ep1x] - 24*Log[-(((1 + I*ep1x)*s12)/q)] + 
        36*Log[-((1 + I*ep1x)*(1 - s23/q))] - 36*Log[z1]) + 
      G[1, x]*(78 - 24*G[0, x] + 24*G[q/s12, 1 + I*ep1x] - 12*G[q/s12, x] - 
        24*G[(s12 + s23)/s12, x] - 36*G[-z1^(-1), 1 + I*ep1x] + 
        36*G[-z1^(-1), x] - 24*Log[-(((1 + I*ep1x)*s12)/q)] + 
        36*Log[-((1 + I*ep1x)*(1 - s23/q))] - 36*Log[z1]) + 
      G[-z1^(-1), x]*(-78 - 24*G[q/s12, 1 + I*ep1x] + 
        36*G[-z1^(-1), 1 + I*ep1x] + 24*Log[-(((1 + I*ep1x)*s12)/q)] - 
        36*Log[-((1 + I*ep1x)*(1 - s23/q))] + 36*Log[z1])) + 
    G[(s12 + s23)/s12, q/s12, 1 + I*ep1x]*
     (G[0, x]*(24*G[q/s12, x] - 24*G[-z1^(-1), x]) + 24*G[-z1^(-1), 1, x] - 
      12*G[-z1^(-1), q/s12, x] - 24*G[-z1^(-1), (s12 + s23)/s12, x] + 
      36*G[-z1^(-1), -z1^(-1), x] + G[-z1^(-1), x]*
       (78 - 24*Log[-(((1 + I*ep1x)*s12)/q)] + 
        36*Log[-((1 + I*ep1x)*(1 - s23/q))] - 36*Log[z1]) + 
      G[q/s12, x]*(-78 + 24*Log[-(((1 + I*ep1x)*s12)/q)] - 
        36*Log[-((1 + I*ep1x)*(1 - s23/q))] + 36*Log[z1]) + 
      G[1, x]*(-78 + 24*G[0, x] + 12*G[q/s12, x] + 24*G[(s12 + s23)/s12, x] - 
        36*G[-z1^(-1), x] + 24*Log[-(((1 + I*ep1x)*s12)/q)] - 
        36*Log[-((1 + I*ep1x)*(1 - s23/q))] + 36*Log[z1])) + 
    G[(s12 + s23)/s12, 1, 1 + I*ep1x]*
     (G[0, x]*(24*G[q/s12, x] - 24*G[-z1^(-1), x]) - 
      24*G[(s12 + s23)/s12, 1, x] + 24*G[-z1^(-1), 1, x] - 
      12*G[-z1^(-1), q/s12, x] - 24*G[-z1^(-1), (s12 + s23)/s12, x] + 
      36*G[-z1^(-1), -z1^(-1), x] + G[-z1^(-1), x]*
       (78 + 24*G[q/s12, 1 + I*ep1x] - 36*G[-z1^(-1), 1 + I*ep1x] - 
        24*Log[-1 - I*ep1x] - 24*Log[-(((1 + I*ep1x)*s12)/q)] + 
        36*Log[-((1 + I*ep1x)*(1 - s23/q))] - 36*Log[z1]) + 
      G[q/s12, x]*(-78 - 24*G[q/s12, 1 + I*ep1x] + 
        36*G[-z1^(-1), 1 + I*ep1x] + 24*Log[-1 - I*ep1x] + 
        24*Log[-(((1 + I*ep1x)*s12)/q)] - 
        36*Log[-((1 + I*ep1x)*(1 - s23/q))] + 36*Log[z1]) + 
      G[1, x]*(-78 + 24*G[0, x] - 24*G[q/s12, 1 + I*ep1x] + 12*G[q/s12, x] + 
        24*G[(s12 + s23)/s12, x] + 36*G[-z1^(-1), 1 + I*ep1x] - 
        36*G[-z1^(-1), x] + 24*Log[-1 - I*ep1x] + 
        24*Log[-(((1 + I*ep1x)*s12)/q)] - 
        36*Log[-((1 + I*ep1x)*(1 - s23/q))] + 36*Log[z1])) + 
    G[1 - s23/q, s12/q, (1 + I*ep1x)^(-1)]*
     (G[0, x]*(-12*G[q/s12, x] + 12*G[-z1^(-1), x]) - 12*G[-z1^(-1), 1, x] - 
      12*G[-z1^(-1), q/s12, x] + 12*G[-z1^(-1), (s12 + s23)/s12, x] + 
      G[-z1^(-1), x]*(78 - 36*G[(s12 + s23)/s12, 1 + I*ep1x] + 
        36*G[-z1^(-1), 1 + I*ep1x] - 12*Log[z] - 36*Log[z1]) + 
      G[q/s12, x]*(-78 + 36*G[(s12 + s23)/s12, 1 + I*ep1x] - 
        36*G[-z1^(-1), 1 + I*ep1x] + 12*Log[z] + 36*Log[z1]) + 
      G[1, x]*(-78 - 12*G[0, x] + 12*G[q/s12, x] + 
        36*G[(s12 + s23)/s12, 1 + I*ep1x] - 12*G[(s12 + s23)/s12, x] - 
        36*G[-z1^(-1), 1 + I*ep1x] + 12*Log[z] + 36*Log[z1])) + 
    G[-z1^(-1), q/s12, 1 + I*ep1x]*
     (G[0, x]*(12*G[q/s12, x] - 12*G[-z1^(-1), x]) + 
      12*G[-z1^(-1), q/s12, x] - 12*G[-z1^(-1), (s12 + s23)/s12, x] + 
      G[q/s12, x]*(78 - 36*G[(s12 + s23)/s12, 1 + I*ep1x] + 
        36*G[-z1^(-1), 1 + I*ep1x] - 24*Log[-(((1 + I*ep1x)*s12)/q)] + 
        36*Log[-((1 + I*ep1x)*(1 - s23/q))] - 12*Log[z] - 36*Log[z1]) + 
      G[1, x]*(78 + 12*G[0, x] - 12*G[q/s12, x] - 
        36*G[(s12 + s23)/s12, 1 + I*ep1x] + 12*G[(s12 + s23)/s12, x] + 
        36*G[-z1^(-1), 1 + I*ep1x] - 24*Log[-(((1 + I*ep1x)*s12)/q)] + 
        36*Log[-((1 + I*ep1x)*(1 - s23/q))] - 12*Log[z] - 36*Log[z1]) + 
      G[-z1^(-1), x]*(-78 + 36*G[(s12 + s23)/s12, 1 + I*ep1x] - 
        36*G[-z1^(-1), 1 + I*ep1x] + 24*Log[-(((1 + I*ep1x)*s12)/q)] - 
        36*Log[-((1 + I*ep1x)*(1 - s23/q))] + 12*Log[z] + 36*Log[z1])) + 
    G[1 - s23/q, 1, (1 + I*ep1x)^(-1)]*
     (G[0, x]*(24*G[q/s12, x] - 24*G[-z1^(-1), x]) + 24*G[-z1^(-1), 1, x] - 
      12*G[-z1^(-1), q/s12, x] - 24*G[-z1^(-1), (s12 + s23)/s12, x] + 
      36*G[-z1^(-1), -z1^(-1), x] + G[-z1^(-1), x]*
       (78 + 24*G[q/s12, 1 + I*ep1x] - 36*G[-z1^(-1), 1 + I*ep1x] - 
        24*Log[-(((1 + I*ep1x)*s12)/q)] + 
        36*Log[-((1 + I*ep1x)*(1 - s23/q))] - 12*Log[z] - 36*Log[z1]) + 
      G[q/s12, x]*(-78 - 24*G[q/s12, 1 + I*ep1x] + 
        36*G[-z1^(-1), 1 + I*ep1x] + 24*Log[-(((1 + I*ep1x)*s12)/q)] - 
        36*Log[-((1 + I*ep1x)*(1 - s23/q))] + 12*Log[z] + 36*Log[z1]) + 
      G[1, x]*(-78 + 24*G[0, x] - 24*G[q/s12, 1 + I*ep1x] + 12*G[q/s12, x] + 
        24*G[(s12 + s23)/s12, x] + 36*G[-z1^(-1), 1 + I*ep1x] - 
        36*G[-z1^(-1), x] + 24*Log[-(((1 + I*ep1x)*s12)/q)] - 
        36*Log[-((1 + I*ep1x)*(1 - s23/q))] + 12*Log[z] + 36*Log[z1])) + 
    G[-z1^(-1), 1, 1 + I*ep1x]*
     (G[0, x]*(-24*G[q/s12, x] + 24*G[-z1^(-1), x]) - 24*G[-z1^(-1), 1, x] + 
      12*G[-z1^(-1), q/s12, x] + 24*G[-z1^(-1), (s12 + s23)/s12, x] - 
      36*G[-z1^(-1), -z1^(-1), x] + G[q/s12, x]*
       (78 + 24*G[q/s12, 1 + I*ep1x] - 36*G[-z1^(-1), 1 + I*ep1x] - 
        24*Log[-1 - I*ep1x] - 24*Log[-(((1 + I*ep1x)*s12)/q)] + 
        36*Log[-((1 + I*ep1x)*(1 - s23/q))] - 12*Log[z] - 36*Log[z1]) + 
      G[1, x]*(78 - 24*G[0, x] + 24*G[q/s12, 1 + I*ep1x] - 12*G[q/s12, x] - 
        24*G[(s12 + s23)/s12, x] - 36*G[-z1^(-1), 1 + I*ep1x] + 
        36*G[-z1^(-1), x] - 24*Log[-1 - I*ep1x] - 
        24*Log[-(((1 + I*ep1x)*s12)/q)] + 
        36*Log[-((1 + I*ep1x)*(1 - s23/q))] - 12*Log[z] - 36*Log[z1]) + 
      G[-z1^(-1), x]*(-78 - 24*G[q/s12, 1 + I*ep1x] + 
        36*G[-z1^(-1), 1 + I*ep1x] + 24*Log[-1 - I*ep1x] + 
        24*Log[-(((1 + I*ep1x)*s12)/q)] - 
        36*Log[-((1 + I*ep1x)*(1 - s23/q))] + 12*Log[z] + 36*Log[z1])) + 
    G[-(s12/(q*z2)), 1 - s23/q, (1 + I*ep1x)^(-1)]*
     (G[0, x]*(24*G[q/s12, x] - 24*G[-z1^(-1), x]) + 
      G[-z1^(-1), x]*(78 - 12*Log[z] - 48*Log[z1]) + 
      G[q/s12, x]*(-78 + 12*Log[z] + 48*Log[z1]) + 
      G[1, x]*(-78 + 24*G[0, x] + 12*G[q/s12, x] + 24*G[(s12 + s23)/s12, x] - 
        36*G[-z1^(-1), x] + 12*Log[z] + 48*Log[z1])) + 
    G[(s12 + s23)/s12, -z1^(-1), 1 + I*ep1x]*
     (G[0, x]*(-24*G[q/s12, x] + 24*G[-z1^(-1), x]) - 24*G[-z1^(-1), 1, x] + 
      12*G[-z1^(-1), q/s12, x] + 24*G[-z1^(-1), (s12 + s23)/s12, x] - 
      36*G[-z1^(-1), -z1^(-1), x] + G[q/s12, x]*
       (78 - 36*Log[-(((1 + I*ep1x)*s12)/q)] + 
        48*Log[-((1 + I*ep1x)*(1 - s23/q))] - 12*Log[z] - 48*Log[z1]) + 
      G[1, x]*(78 - 24*G[0, x] - 12*G[q/s12, x] - 24*G[(s12 + s23)/s12, x] + 
        36*G[-z1^(-1), x] - 36*Log[-(((1 + I*ep1x)*s12)/q)] + 
        48*Log[-((1 + I*ep1x)*(1 - s23/q))] - 12*Log[z] - 48*Log[z1]) + 
      G[-z1^(-1), x]*(-78 + 36*Log[-(((1 + I*ep1x)*s12)/q)] - 
        48*Log[-((1 + I*ep1x)*(1 - s23/q))] + 12*Log[z] + 48*Log[z1])) + 
    G[0, 0, x]*(16*G[0, 1, x] + 16*G[0, q/s12, x] - 16*G[0, -z1^(-1), x] + 
      16*G[1, 1, x] + 16*G[q/s12, q/s12, x] + 
      16*G[q/s12, (s12 + s23)/s12, x] - 24*G[q/s12, -z1^(-1), x] - 
      16*G[(s12 + s23)/s12, 1, x] - 24*G[-z1^(-1), q/s12, x] - 
      16*G[-z1^(-1), (s12 + s23)/s12, x] + 32*G[-z1^(-1), -z1^(-1), x] + 
      G[-z1^(-1), x]*(52 - 8*Log[-1 - I*ep1x] - 
        8*Log[-(((1 + I*ep1x)*s12)/q)] + 
        192*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 
        144*Log[-((1 + I*ep1x)*(1 - s23/q))] - 8*Log[z] - 48*Log[z1]) + 
      G[q/s12, x]*(-52 + 16*Log[-1 - I*ep1x] + 
        16*Log[-(((1 + I*ep1x)*s12)/q)] - 
        192*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 
        144*Log[-((1 + I*ep1x)*(1 - s23/q))] + 16*Log[z] + 48*Log[z1]) + 
      G[1, x]*(-52 + 32*G[q/s12, x] + 16*G[(s12 + s23)/s12, x] - 
        24*G[-z1^(-1), x] + 16*Log[-1 - I*ep1x] + 
        16*Log[-(((1 + I*ep1x)*s12)/q)] - 
        192*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 
        144*Log[-((1 + I*ep1x)*(1 - s23/q))] + 16*Log[z] + 48*Log[z1])) + 
    G[1 - s23/q, 1 - s23/q, (1 + I*ep1x)^(-1)]*
     (G[0, x]*(72*G[q/s12, x] - 72*G[-z1^(-1), x]) + 72*G[-z1^(-1), 1, x] + 
      72*G[-z1^(-1), q/s12, x] + 96*G[-z1^(-1), (s12 + s23)/s12, x] + 
      G[q/s12, x]*(468 - 48*G[(s12 + s23)/s12, 1 + I*ep1x] + 
        216*G[-z1^(-1), 1 + I*ep1x] + 36*Log[z] - 216*Log[z1]) + 
      G[1, x]*(468 + 72*G[0, x] - 72*G[q/s12, x] - 
        48*G[(s12 + s23)/s12, 1 + I*ep1x] - 96*G[(s12 + s23)/s12, x] + 
        216*G[-z1^(-1), 1 + I*ep1x] + 36*Log[z] - 216*Log[z1]) + 
      G[-z1^(-1), x]*(-468 + 48*G[(s12 + s23)/s12, 1 + I*ep1x] - 
        216*G[-z1^(-1), 1 + I*ep1x] - 36*Log[z] + 216*Log[z1])) + 
    G[-z1^(-1), -z1^(-1), 1 + I*ep1x]*
     (G[0, x]*(-72*G[q/s12, x] + 72*G[-z1^(-1), x]) + 
      G[-z1^(-1), x]*(468 - 48*G[(s12 + s23)/s12, 1 + I*ep1x] + 
        216*G[-z1^(-1), 1 + I*ep1x] + 36*Log[-1 - I*ep1x] - 
        36*Log[-(((1 + I*ep1x)*s12)/q)] + 
        216*Log[-((1 + I*ep1x)*(1 - s23/q))] + 36*Log[z] - 216*Log[z1]) + 
      G[q/s12, x]*(-468 + 48*G[(s12 + s23)/s12, 1 + I*ep1x] - 
        216*G[-z1^(-1), 1 + I*ep1x] - 36*Log[-1 - I*ep1x] + 
        36*Log[-(((1 + I*ep1x)*s12)/q)] - 
        216*Log[-((1 + I*ep1x)*(1 - s23/q))] - 36*Log[z] + 216*Log[z1]) + 
      G[1, x]*(-468 - 72*G[0, x] + 72*G[q/s12, x] + 
        48*G[(s12 + s23)/s12, 1 + I*ep1x] + 96*G[(s12 + s23)/s12, x] - 
        216*G[-z1^(-1), 1 + I*ep1x] - 36*Log[-1 - I*ep1x] + 
        36*Log[-(((1 + I*ep1x)*s12)/q)] - 
        216*Log[-((1 + I*ep1x)*(1 - s23/q))] - 36*Log[z] + 216*Log[z1])) + 
    G[-z1^(-1), -z1^(-1), x]*(-54 - 36*G[-(s12/(q*z2)), 1, 
        (1 + I*ep1x)^(-1)] - 36*G[-(s12/(q*z2)), s12/q, (1 + I*ep1x)^(-1)] + 
      36*G[-(s12/(q*z2)), 1 - s23/q, (1 + I*ep1x)^(-1)] + 
      30*Log[-1 - I*ep1x]^2 + 18*Log[-(((1 + I*ep1x)*s12)/q)]^2 - 
      18*Log[-(((1 + I*ep1x)*(q - s23))/q)]^2 + 
      G[(s12 + s23)/s12, 1 + I*ep1x]*(-36*Log[-1 - I*ep1x] - 
        36*Log[-(((1 + I*ep1x)*s12)/q)] + 
        36*Log[-(((1 + I*ep1x)*(q - s23))/q)]) + G[q/s12, 1 + I*ep1x]*
       (24*Log[-(((1 + I*ep1x)*s12)/q)] - 
        36*Log[-((1 + I*ep1x)*(1 - s23/q))]) + G[-z1^(-1), 1 + I*ep1x]*
       (36*Log[-1 - I*ep1x] - 216*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 
        216*Log[-((1 + I*ep1x)*(1 - s23/q))]) + Log[-((s12 + I*ep1x*s12)/q)]*
       (-78 - 12*Log[z]) - 24*Log[z]^2 + G[1, x]*(78 - 48*G[0, x] + 
        36*Log[-1 - I*ep1x] + 36*Log[-(((1 + I*ep1x)*s12)/q)] - 
        216*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 
        216*Log[-((1 + I*ep1x)*(1 - s23/q))] + 72*Log[z]) + 
      Log[-((1 + I*ep1x)*(1 - s23/q))]*(-144 - 180*Log[z] - 216*Log[z1]) + 
      18*Log[z1]^2 + Log[-1 - I*ep1x]*
       (-78 + 24*Log[-(((1 + I*ep1x)*s12)/q)] - 
        36*Log[-((1 + I*ep1x)*(1 - s23/q))] + 12*Log[z] + 36*Log[z1]) + 
      Log[-(((1 + I*ep1x)*s12)/q)]*(24*Log[z] + 36*Log[z1]) + 
      G[0, x]*(104 + 36*Log[-1 - I*ep1x] + 36*Log[-(((1 + I*ep1x)*s12)/q)] - 
        216*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 
        144*Log[-((1 + I*ep1x)*(1 - s23/q))] + 36*Log[z] + 72*Log[z1]) + 
      Log[-(((1 + I*ep1x)*(q - s23))/q)]*(144 + 180*Log[z] + 216*Log[z1]) + 
      Log[z]*(-156 - 36*Log[((1 + I*ep1x)*s12)/(q*z2)]) - 
      36*Log[z1]*Log[((1 + I*ep1x)*s12)/(q*z2)] - 
      18*Log[((1 + I*ep1x)*s12)/(q*z2)]^2) + G[-z1^(-1), 1, x]*
     (-54 + 12*G[-z1^(-1), q/s12, 1 + I*ep1x] - 
      72*G[-z1^(-1), -z1^(-1), 1 + I*ep1x] - 
      24*G[-(s12/(q*z2)), 1, (1 + I*ep1x)^(-1)] - 
      24*G[-(s12/(q*z2)), s12/q, (1 + I*ep1x)^(-1)] + 
      24*G[-(s12/(q*z2)), 1 - s23/q, (1 + I*ep1x)^(-1)] + 
      30*Log[-1 - I*ep1x]^2 + 6*Log[-(((1 + I*ep1x)*s12)/q)]^2 - 
      12*Log[-(((1 + I*ep1x)*(q - s23))/q)]^2 + 
      G[(s12 + s23)/s12, 1 + I*ep1x]*(-24*Log[-1 - I*ep1x] - 
        24*Log[-(((1 + I*ep1x)*s12)/q)] + 
        24*Log[-(((1 + I*ep1x)*(q - s23))/q)]) + G[q/s12, 1 + I*ep1x]*
       (24*Log[-(((1 + I*ep1x)*s12)/q)] - 
        36*Log[-((1 + I*ep1x)*(1 - s23/q))]) + G[-z1^(-1), 1 + I*ep1x]*
       (24*Log[-1 - I*ep1x] - 12*Log[-(((1 + I*ep1x)*s12)/q)] - 
        144*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 
        216*Log[-((1 + I*ep1x)*(1 - s23/q))]) + G[-z1^(-1), x]*
       (-78 - 24*Log[-1 - I*ep1x] - 24*Log[-(((1 + I*ep1x)*s12)/q)] + 
        216*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 
        216*Log[-((1 + I*ep1x)*(1 - s23/q))] - 48*Log[z]) + 
      Log[-((s12 + I*ep1x*s12)/q)]*(-78 - 12*Log[z]) + 
      (8*(-3*q + 3*s12 + 2*s23)*Log[z]^2)/(q - s12) + 
      Log[-((1 + I*ep1x)*(1 - s23/q))]*(-144 - 180*Log[z] - 216*Log[z1]) + 
      G[q/s12, x]*(52 - 12*Log[-1 - I*ep1x] - 
        12*Log[-(((1 + I*ep1x)*s12)/q)] - 
        24*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 
        36*Log[-((1 + I*ep1x)*(1 - s23/q))] - 4*Log[z] - 12*Log[z1]) + 
      48*Log[z1]^2 + G[1, x]*(24*G[0, x] + 24*Log[-1 - I*ep1x] + 
        24*Log[-(((1 + I*ep1x)*s12)/q)] - 
        36*Log[-((1 + I*ep1x)*(1 - s23/q))] + 12*Log[z] + 36*Log[z1]) + 
      Log[-(((1 + I*ep1x)*s12)/q)]*((8*(q - s12 + 2*s23)*Log[z])/(q - s12) + 
        36*Log[z1]) + Log[-1 - I*ep1x]*
       (-78 + 24*Log[-(((1 + I*ep1x)*s12)/q)] - 
        36*Log[-((1 + I*ep1x)*(1 - s23/q))] + (8*(q - s12 + 2*s23)*Log[z])/
         (q - s12) + 36*Log[z1]) + G[0, x]*(24*G[-z1^(-1), x] + 
        ((44*q - 44*s12 - 32*s23)*Log[-1 - I*ep1x])/(q - s12) + 
        ((44*q - 44*s12 - 32*s23)*Log[-(((1 + I*ep1x)*s12)/q)])/(q - s12) - 
        192*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 
        144*Log[-((1 + I*ep1x)*(1 - s23/q))] + 
        ((44*q - 44*s12 - 32*s23)*Log[z])/(q - s12) + 48*Log[z1]) + 
      G[(s12 + s23)/s12, x]*(52 + 48*Log[-1 - I*ep1x] + 
        48*Log[-(((1 + I*ep1x)*s12)/q)] - 
        72*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 56*Log[z] + 72*Log[z1]) + 
      Log[-(((1 + I*ep1x)*(q - s23))/q)]*(300 + 192*Log[z] + 144*Log[z1]) + 
      Log[z1]*(-156 - 24*Log[((1 + I*ep1x)*s12)/(q*z2)]) + 
      Log[z]*(-104 - 12*Log[z1] - 24*Log[((1 + I*ep1x)*s12)/(q*z2)]) - 
      12*Log[((1 + I*ep1x)*s12)/(q*z2)]^2) + G[0, -z1^(-1), x]*
     (-54 + (16*(3*q - 3*s12 - 4*s23)*G[q/s12, q/s12, 1 + I*ep1x])/
       (q - s12) + 12*G[q/s12, (s12 + s23)/s12, x] + 
      36*G[q/s12, -z1^(-1), 1 + I*ep1x] + 12*G[q/s12, -z1^(-1), x] + 
      ((-48*q + 48*s12 + 64*s23)*G[s12/q, s12/q, (1 + I*ep1x)^(-1)])/
       (q - s12) - 36*G[s12/q, 1 - s23/q, (1 + I*ep1x)^(-1)] + 
      24*G[(s12 + s23)/s12, 1, 1 + I*ep1x] - 12*G[(s12 + s23)/s12, 1, x] + 
      24*G[(s12 + s23)/s12, q/s12, 1 + I*ep1x] - 
      24*G[(s12 + s23)/s12, -z1^(-1), 1 + I*ep1x] + 
      24*G[1 - s23/q, 1, (1 + I*ep1x)^(-1)] - 
      12*G[1 - s23/q, s12/q, (1 + I*ep1x)^(-1)] + 
      72*G[1 - s23/q, 1 - s23/q, (1 + I*ep1x)^(-1)] - 
      24*G[-z1^(-1), 1, 1 + I*ep1x] + 12*G[-z1^(-1), 1, x] + 
      12*G[-z1^(-1), q/s12, 1 + I*ep1x] + 24*G[-z1^(-1), q/s12, x] - 
      4*G[-z1^(-1), (s12 + s23)/s12, x] - 
      72*G[-z1^(-1), -z1^(-1), 1 + I*ep1x] - 40*G[-z1^(-1), -z1^(-1), x] - 
      24*G[-(s12/(q*z2)), 1, (1 + I*ep1x)^(-1)] - 
      24*G[-(s12/(q*z2)), s12/q, (1 + I*ep1x)^(-1)] + 
      24*G[-(s12/(q*z2)), 1 - s23/q, (1 + I*ep1x)^(-1)] + 
      16*Log[-1 - I*ep1x]^2 + (8*(5*q - 5*s12 - 4*s23)*
        Log[-(((1 + I*ep1x)*s12)/q)]^2)/(q - s12) - 
      12*Log[-(((1 + I*ep1x)*(q - s23))/q)]^2 + 
      G[(s12 + s23)/s12, 1 + I*ep1x]*(-24*Log[-1 - I*ep1x] - 
        24*Log[-(((1 + I*ep1x)*s12)/q)] + 
        24*Log[-(((1 + I*ep1x)*(q - s23))/q)]) + G[q/s12, 1 + I*ep1x]*
       (((-48*q + 48*s12 + 64*s23)*Log[-(((1 + I*ep1x)*s12)/q)])/(q - s12) - 
        36*Log[-((1 + I*ep1x)*(1 - s23/q))]) + G[-z1^(-1), 1 + I*ep1x]*
       (24*Log[-1 - I*ep1x] - 12*Log[-(((1 + I*ep1x)*s12)/q)] - 
        144*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 
        216*Log[-((1 + I*ep1x)*(1 - s23/q))]) + Log[-((s12 + I*ep1x*s12)/q)]*
       (-26 - 4*Log[z]) - 4*Log[z]^2 + Log[-((1 + I*ep1x)*(1 - s23/q))]*
       (-144 - 180*Log[z] - 216*Log[z1]) + G[-z1^(-1), x]*
       (-26 - 12*Log[-1 - I*ep1x] - 12*Log[-(((1 + I*ep1x)*s12)/q)] + 
        72*Log[-((1 + I*ep1x)*(1 - s23/q))] + 12*Log[z] - 72*Log[z1]) + 
      48*Log[z1]^2 + Log[-1 - I*ep1x]*(-26 + 8*Log[-(((1 + I*ep1x)*s12)/q)] - 
        36*Log[-((1 + I*ep1x)*(1 - s23/q))] + 12*Log[z] + 36*Log[z1]) + 
      Log[-(((1 + I*ep1x)*s12)/q)]*(16*Log[z] + 36*Log[z1]) + 
      G[0, x]*(-52 + 48*G[q/s12, x] - 56*G[-z1^(-1), x] + 
        8*Log[-1 - I*ep1x] + 8*Log[-(((1 + I*ep1x)*s12)/q)] - 
        192*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 
        144*Log[-((1 + I*ep1x)*(1 - s23/q))] + 8*Log[z] + 48*Log[z1]) + 
      G[q/s12, x]*(12*Log[-1 - I*ep1x] + 12*Log[-(((1 + I*ep1x)*s12)/q)] - 
        72*Log[-((1 + I*ep1x)*(1 - s23/q))] - 12*Log[z] + 72*Log[z1]) + 
      G[1, x]*(48*G[0, x] + 12*G[(s12 + s23)/s12, x] + 12*G[-z1^(-1), x] + 
        12*Log[-1 - I*ep1x] + 12*Log[-(((1 + I*ep1x)*s12)/q)] - 
        72*Log[-((1 + I*ep1x)*(1 - s23/q))] - 12*Log[z] + 72*Log[z1]) + 
      Log[-(((1 + I*ep1x)*(q - s23))/q)]*(300 + 192*Log[z] + 144*Log[z1]) + 
      Log[z1]*(-156 - 24*Log[((1 + I*ep1x)*s12)/(q*z2)]) + 
      Log[z]*(-26 - 12*Log[z1] - 24*Log[((1 + I*ep1x)*s12)/(q*z2)]) - 
      12*Log[((1 + I*ep1x)*s12)/(q*z2)]^2) + G[q/s12, (s12 + s23)/s12, x]*
     (-54 + 36*G[q/s12, -z1^(-1), 1 + I*ep1x] + 
      24*G[s12/q, s12/q, (1 + I*ep1x)^(-1)] - 
      36*G[s12/q, 1 - s23/q, (1 + I*ep1x)^(-1)] + 
      24*G[(s12 + s23)/s12, 1, 1 + I*ep1x] + 
      24*G[(s12 + s23)/s12, q/s12, 1 + I*ep1x] - 
      24*G[(s12 + s23)/s12, -z1^(-1), 1 + I*ep1x] + 
      24*G[1 - s23/q, 1, (1 + I*ep1x)^(-1)] - 
      12*G[1 - s23/q, s12/q, (1 + I*ep1x)^(-1)] - 
      96*G[1 - s23/q, 1 - s23/q, (1 + I*ep1x)^(-1)] - 
      24*G[-z1^(-1), 1, 1 + I*ep1x] + 12*G[-z1^(-1), q/s12, 1 + I*ep1x] + 
      96*G[-z1^(-1), -z1^(-1), 1 + I*ep1x] - 
      24*G[-(s12/(q*z2)), 1, (1 + I*ep1x)^(-1)] - 
      24*G[-(s12/(q*z2)), s12/q, (1 + I*ep1x)^(-1)] + 
      24*G[-(s12/(q*z2)), 1 - s23/q, (1 + I*ep1x)^(-1)] + 
      28*Log[-1 - I*ep1x]^2 + 8*Log[-(((1 + I*ep1x)*s12)/q)]^2 - 
      12*Log[-(((1 + I*ep1x)*(q - s23))/q)]^2 + 
      G[(s12 + s23)/s12, 1 + I*ep1x]*(-24*Log[-1 - I*ep1x] - 
        24*Log[-(((1 + I*ep1x)*s12)/q)] + 
        24*Log[-(((1 + I*ep1x)*(q - s23))/q)]) + G[q/s12, 1 + I*ep1x]*
       (24*Log[-(((1 + I*ep1x)*s12)/q)] - 
        36*Log[-((1 + I*ep1x)*(1 - s23/q))]) + G[-z1^(-1), 1 + I*ep1x]*
       (24*Log[-1 - I*ep1x] - 12*Log[-(((1 + I*ep1x)*s12)/q)] - 
        144*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 
        48*Log[-((1 + I*ep1x)*(1 - s23/q))]) + Log[-((s12 + I*ep1x*s12)/q)]*
       (-78 - 12*Log[z]) - 24*Log[z]^2 + Log[-((1 + I*ep1x)*(1 - s23/q))]*
       (-24 - 48*Log[z] - 48*Log[z1]) + G[1, x]*(52 - 32*G[0, x] + 
        12*Log[-1 - I*ep1x] + 12*Log[-(((1 + I*ep1x)*s12)/q)] + 
        36*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 36*Log[z] - 36*Log[z1]) - 
      36*Log[z1]^2 + Log[-1 - I*ep1x]*
       (-78 + 24*Log[-(((1 + I*ep1x)*s12)/q)] - 
        36*Log[-((1 + I*ep1x)*(1 - s23/q))] + 8*Log[z] + 36*Log[z1]) + 
      Log[-(((1 + I*ep1x)*s12)/q)]*(12*Log[z] + 36*Log[z1]) + 
      G[0, x]*(52 + 40*Log[-1 - I*ep1x] + 40*Log[-(((1 + I*ep1x)*s12)/q)] - 
        72*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 40*Log[z] + 72*Log[z1]) + 
      Log[-(((1 + I*ep1x)*(q - s23))/q)]*(-210 + 12*Log[z] + 144*Log[z1]) + 
      Log[z1]*(234 - 24*Log[((1 + I*ep1x)*s12)/(q*z2)]) + 
      Log[z]*(-130 + 36*Log[z1] - 24*Log[((1 + I*ep1x)*s12)/(q*z2)]) - 
      12*Log[((1 + I*ep1x)*s12)/(q*z2)]^2) + G[q/s12, q/s12, x]*
     (-54 + 12*G[(s12 + s23)/s12, 1, 1 + I*ep1x] + 
      12*G[(s12 + s23)/s12, q/s12, 1 + I*ep1x] - 
      12*G[(s12 + s23)/s12, -z1^(-1), 1 + I*ep1x] + 
      12*G[1 - s23/q, 1, (1 + I*ep1x)^(-1)] + 
      12*G[1 - s23/q, s12/q, (1 + I*ep1x)^(-1)] - 
      72*G[1 - s23/q, 1 - s23/q, (1 + I*ep1x)^(-1)] - 
      12*G[-z1^(-1), 1, 1 + I*ep1x] - 12*G[-z1^(-1), q/s12, 1 + I*ep1x] + 
      72*G[-z1^(-1), -z1^(-1), 1 + I*ep1x] - 
      12*G[-(s12/(q*z2)), 1, (1 + I*ep1x)^(-1)] - 
      12*G[-(s12/(q*z2)), s12/q, (1 + I*ep1x)^(-1)] + 
      12*G[-(s12/(q*z2)), 1 - s23/q, (1 + I*ep1x)^(-1)] + 
      8*Log[-1 - I*ep1x]^2 + 4*Log[-(((1 + I*ep1x)*s12)/q)]^2 + 
      G[-z1^(-1), 1 + I*ep1x]*(12*Log[-1 - I*ep1x] + 
        12*Log[-(((1 + I*ep1x)*s12)/q)] - 
        72*Log[-(((1 + I*ep1x)*(q - s23))/q)]) - 
      6*Log[-(((1 + I*ep1x)*(q - s23))/q)]^2 + G[(s12 + s23)/s12, 1 + I*ep1x]*
       (-12*Log[-1 - I*ep1x] - 12*Log[-(((1 + I*ep1x)*s12)/q)] + 
        12*Log[-(((1 + I*ep1x)*(q - s23))/q)]) + 4*Log[-1 - I*ep1x]*Log[z] - 
      8*Log[z]^2 + G[1, x]*(13 - 20*G[0, x] + 
        24*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 12*Log[z] - 24*Log[z1]) - 
      30*Log[z1]^2 + G[0, x]*(52 + 8*Log[-1 - I*ep1x] + 
        8*Log[-(((1 + I*ep1x)*s12)/q)] - 
        24*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 8*Log[z] + 24*Log[z1]) + 
      Log[-(((1 + I*ep1x)*(q - s23))/q)]*(-156 - 12*Log[z] + 72*Log[z1]) + 
      Log[z1]*(156 - 12*Log[((1 + I*ep1x)*s12)/(q*z2)]) + 
      Log[z]*(-52 + 12*Log[z1] - 12*Log[((1 + I*ep1x)*s12)/(q*z2)]) - 
      6*Log[((1 + I*ep1x)*s12)/(q*z2)]^2) + 
    G[1, 1, x]*(-54 + 12*G[(s12 + s23)/s12, 1, 1 + I*ep1x] + 
      12*G[(s12 + s23)/s12, q/s12, 1 + I*ep1x] - 
      12*G[(s12 + s23)/s12, -z1^(-1), 1 + I*ep1x] + 
      12*G[1 - s23/q, 1, (1 + I*ep1x)^(-1)] + 
      12*G[1 - s23/q, s12/q, (1 + I*ep1x)^(-1)] - 
      72*G[1 - s23/q, 1 - s23/q, (1 + I*ep1x)^(-1)] - 
      12*G[-z1^(-1), 1, 1 + I*ep1x] - 12*G[-z1^(-1), q/s12, 1 + I*ep1x] + 
      72*G[-z1^(-1), -z1^(-1), 1 + I*ep1x] - 
      12*G[-(s12/(q*z2)), 1, (1 + I*ep1x)^(-1)] - 
      12*G[-(s12/(q*z2)), s12/q, (1 + I*ep1x)^(-1)] + 
      12*G[-(s12/(q*z2)), 1 - s23/q, (1 + I*ep1x)^(-1)] + 
      4*Log[-1 - I*ep1x]^2 + 8*Log[-(((1 + I*ep1x)*s12)/q)]^2 + 
      G[-z1^(-1), 1 + I*ep1x]*(12*Log[-1 - I*ep1x] + 
        12*Log[-(((1 + I*ep1x)*s12)/q)] - 
        72*Log[-(((1 + I*ep1x)*(q - s23))/q)]) - 
      6*Log[-(((1 + I*ep1x)*(q - s23))/q)]^2 + G[(s12 + s23)/s12, 1 + I*ep1x]*
       (-12*Log[-1 - I*ep1x] - 12*Log[-(((1 + I*ep1x)*s12)/q)] + 
        12*Log[-(((1 + I*ep1x)*(q - s23))/q)]) + G[-z1^(-1), x]*
       (-39 - 12*Log[-1 - I*ep1x] - 12*Log[-(((1 + I*ep1x)*s12)/q)] - 
        24*Log[z]) + 4*Log[-(((1 + I*ep1x)*s12)/q)]*Log[z] - 8*Log[z]^2 + 
      G[(s12 + s23)/s12, x]*(52 + 12*Log[-1 - I*ep1x] + 
        12*Log[-(((1 + I*ep1x)*s12)/q)] + 
        36*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 28*Log[z] - 36*Log[z1]) + 
      G[q/s12, x]*(13 + 24*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 12*Log[z] - 
        24*Log[z1]) - 30*Log[z1]^2 + G[0, x]*(52 - 20*G[q/s12, x] - 
        16*G[(s12 + s23)/s12, x] + 12*G[-z1^(-1), x] + 8*Log[-1 - I*ep1x] + 
        8*Log[-(((1 + I*ep1x)*s12)/q)] - 
        24*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 8*Log[z] + 24*Log[z1]) + 
      Log[-(((1 + I*ep1x)*(q - s23))/q)]*(-156 - 12*Log[z] + 72*Log[z1]) + 
      Log[z1]*(156 - 12*Log[((1 + I*ep1x)*s12)/(q*z2)]) + 
      Log[z]*(-52 + 12*Log[z1] - 12*Log[((1 + I*ep1x)*s12)/(q*z2)]) - 
      6*Log[((1 + I*ep1x)*s12)/(q*z2)]^2) + G[-z1^(-1), q/s12, x]*
     (27 - 72*G[-z1^(-1), -z1^(-1), 1 + I*ep1x] + 
      12*G[-(s12/(q*z2)), 1, (1 + I*ep1x)^(-1)] + 
      12*G[-(s12/(q*z2)), s12/q, (1 + I*ep1x)^(-1)] - 
      12*G[-(s12/(q*z2)), 1 - s23/q, (1 + I*ep1x)^(-1)] - 
      12*Log[-1 - I*ep1x]^2 + G[(s12 + s23)/s12, 1 + I*ep1x]*
       (12*Log[-1 - I*ep1x] + 12*Log[-(((1 + I*ep1x)*s12)/q)] - 
        12*Log[-(((1 + I*ep1x)*(q - s23))/q)]) + 
      6*Log[-(((1 + I*ep1x)*(q - s23))/q)]^2 + G[-z1^(-1), 1 + I*ep1x]*
       (-12*Log[-1 - I*ep1x] - 12*Log[-(((1 + I*ep1x)*s12)/q)] + 
        72*Log[-(((1 + I*ep1x)*(q - s23))/q)]) - 
      (16*s23*Log[-1 - I*ep1x]*Log[z])/(q - s12) + 
      (4*(3*q - 3*s12 - 4*s23)*Log[-(((1 + I*ep1x)*s12)/q)]*Log[z])/
       (q - s12) + (16*(q - s12 - s23)*Log[z]^2)/(q - s12) + 
      Log[-(((1 + I*ep1x)*(q - s23))/q)]*(156 + 12*Log[z] - 72*Log[z1]) + 
      G[0, x]*(-78 + (8*(-3*q + 3*s12 + 4*s23)*Log[-1 - I*ep1x])/(q - s12) + 
        (8*(-3*q + 3*s12 + 4*s23)*Log[-(((1 + I*ep1x)*s12)/q)])/(q - s12) + 
        24*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 
        (8*(-3*q + 3*s12 + 4*s23)*Log[z])/(q - s12) - 24*Log[z1]) + 
      30*Log[z1]^2 + G[1, x]*(-39 + 36*G[0, x] + 12*Log[-1 - I*ep1x] + 
        12*Log[-(((1 + I*ep1x)*s12)/q)] - 
        36*Log[-((1 + I*ep1x)*(1 - s23/q))] - 12*Log[z] + 36*Log[z1]) + 
      6*Log[((1 + I*ep1x)*s12)/(q*z2)]^2 + 
      Log[z1]*(-156 + 12*Log[((1 + I*ep1x)*s12)/(q*z2)]) + 
      Log[z]*(52 - 12*Log[z1] + 12*Log[((1 + I*ep1x)*s12)/(q*z2)])) + 
    G[-z1^(-1), (s12 + s23)/s12, x]*
     (54 - 96*G[-z1^(-1), -z1^(-1), 1 + I*ep1x] + 
      24*G[-(s12/(q*z2)), 1, (1 + I*ep1x)^(-1)] + 
      24*G[-(s12/(q*z2)), s12/q, (1 + I*ep1x)^(-1)] - 
      24*G[-(s12/(q*z2)), 1 - s23/q, (1 + I*ep1x)^(-1)] - 
      24*Log[-1 - I*ep1x]^2 - 12*Log[-(((1 + I*ep1x)*s12)/q)]^2 + 
      G[(s12 + s23)/s12, 1 + I*ep1x]*(24*Log[-1 - I*ep1x] + 
        24*Log[-(((1 + I*ep1x)*s12)/q)] - 
        24*Log[-(((1 + I*ep1x)*(q - s23))/q)]) + 
      12*Log[-(((1 + I*ep1x)*(q - s23))/q)]^2 + G[-z1^(-1), 1 + I*ep1x]*
       (-24*Log[-1 - I*ep1x] + 12*Log[-(((1 + I*ep1x)*s12)/q)] + 
        144*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 
        48*Log[-((1 + I*ep1x)*(1 - s23/q))]) + G[q/s12, 1 + I*ep1x]*
       (-24*Log[-(((1 + I*ep1x)*s12)/q)] + 
        36*Log[-((1 + I*ep1x)*(1 - s23/q))]) + 20*Log[z]^2 + 
      Log[-((s12 + I*ep1x*s12)/q)]*(78 + 12*Log[z]) + 
      Log[-(((1 + I*ep1x)*(q - s23))/q)]*(210 - 12*Log[z] - 144*Log[z1]) + 
      G[0, x]*(-52 - 32*Log[-1 - I*ep1x] - 32*Log[-(((1 + I*ep1x)*s12)/q)] + 
        72*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 32*Log[z] - 72*Log[z1]) + 
      G[1, x]*(-78 + 24*G[0, x] - 60*Log[-1 - I*ep1x] - 
        60*Log[-(((1 + I*ep1x)*s12)/q)] + 
        36*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 84*Log[z] - 36*Log[z1]) + 
      Log[-(((1 + I*ep1x)*s12)/q)]*(-20*Log[z] - 36*Log[z1]) + 
      Log[-1 - I*ep1x]*(78 - 24*Log[-(((1 + I*ep1x)*s12)/q)] + 
        36*Log[-((1 + I*ep1x)*(1 - s23/q))] - 8*Log[z] - 36*Log[z1]) + 
      36*Log[z1]^2 + Log[-((1 + I*ep1x)*(1 - s23/q))]*
       (24 + 48*Log[z] + 48*Log[z1]) + 12*Log[((1 + I*ep1x)*s12)/(q*z2)]^2 + 
      Log[z1]*(-234 + 24*Log[((1 + I*ep1x)*s12)/(q*z2)]) + 
      Log[z]*(130 - 36*Log[z1] + 24*Log[((1 + I*ep1x)*s12)/(q*z2)])) + 
    G[(s12 + s23)/s12, 1, x]*(54 - 24*G[(s12 + s23)/s12, q/s12, 1 + I*ep1x] + 
      24*G[(s12 + s23)/s12, -z1^(-1), 1 + I*ep1x] - 
      24*G[1 - s23/q, 1, (1 + I*ep1x)^(-1)] + 
      12*G[1 - s23/q, s12/q, (1 + I*ep1x)^(-1)] + 
      96*G[1 - s23/q, 1 - s23/q, (1 + I*ep1x)^(-1)] + 
      24*G[-z1^(-1), 1, 1 + I*ep1x] - 12*G[-z1^(-1), q/s12, 1 + I*ep1x] - 
      96*G[-z1^(-1), -z1^(-1), 1 + I*ep1x] + 
      24*G[-(s12/(q*z2)), 1, (1 + I*ep1x)^(-1)] + 
      24*G[-(s12/(q*z2)), s12/q, (1 + I*ep1x)^(-1)] - 
      24*G[-(s12/(q*z2)), 1 - s23/q, (1 + I*ep1x)^(-1)] - 
      20*Log[-1 - I*ep1x]^2 - 16*Log[-(((1 + I*ep1x)*s12)/q)]^2 + 
      G[(s12 + s23)/s12, 1 + I*ep1x]*(24*Log[-1 - I*ep1x] + 
        24*Log[-(((1 + I*ep1x)*s12)/q)] - 
        24*Log[-(((1 + I*ep1x)*(q - s23))/q)]) + 
      12*Log[-(((1 + I*ep1x)*(q - s23))/q)]^2 + G[-z1^(-1), 1 + I*ep1x]*
       (-24*Log[-1 - I*ep1x] + 12*Log[-(((1 + I*ep1x)*s12)/q)] + 
        144*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 
        48*Log[-((1 + I*ep1x)*(1 - s23/q))]) + G[q/s12, 1 + I*ep1x]*
       (-24*Log[-(((1 + I*ep1x)*s12)/q)] + 
        36*Log[-((1 + I*ep1x)*(1 - s23/q))]) + 24*Log[z]^2 + 
      Log[-((s12 + I*ep1x*s12)/q)]*(78 + 12*Log[z]) + 
      Log[-(((1 + I*ep1x)*(q - s23))/q)]*(210 - 12*Log[z] - 144*Log[z1]) + 
      G[0, x]*(-52 + 32*G[q/s12, x] + 16*G[(s12 + s23)/s12, x] - 
        24*G[-z1^(-1), x] - 40*Log[-1 - I*ep1x] - 
        40*Log[-(((1 + I*ep1x)*s12)/q)] + 
        72*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 40*Log[z] - 72*Log[z1]) + 
      Log[-1 - I*ep1x]*(78 - 24*Log[-(((1 + I*ep1x)*s12)/q)] + 
        36*Log[-((1 + I*ep1x)*(1 - s23/q))] - 36*Log[z1]) + 
      G[1, x]*(-24*Log[-1 - I*ep1x] - 24*Log[-(((1 + I*ep1x)*s12)/q)] + 
        36*Log[-((1 + I*ep1x)*(1 - s23/q))] - 24*Log[z] - 36*Log[z1]) + 
      Log[-(((1 + I*ep1x)*s12)/q)]*(-20*Log[z] - 36*Log[z1]) + 
      G[-z1^(-1), x]*(78 + 24*Log[-1 - I*ep1x] + 
        24*Log[-(((1 + I*ep1x)*s12)/q)] - 
        36*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 
        48*Log[-((1 + I*ep1x)*(1 - s23/q))] + 48*Log[z] - 12*Log[z1]) + 
      36*Log[z1]^2 + G[(s12 + s23)/s12, x]*(-52 - 48*Log[-1 - I*ep1x] - 
        48*Log[-(((1 + I*ep1x)*s12)/q)] - 
        48*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 64*Log[z] + 48*Log[z1]) + 
      Log[-((1 + I*ep1x)*(1 - s23/q))]*(24 + 48*Log[z] + 48*Log[z1]) + 
      G[q/s12, x]*(-52 + 12*Log[-1 - I*ep1x] + 
        12*Log[-(((1 + I*ep1x)*s12)/q)] - 
        36*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 
        36*Log[-((1 + I*ep1x)*(1 - s23/q))] - 12*Log[z] + 72*Log[z1]) + 
      12*Log[((1 + I*ep1x)*s12)/(q*z2)]^2 + 
      Log[z1]*(-234 + 24*Log[((1 + I*ep1x)*s12)/(q*z2)]) + 
      Log[z]*(130 - 36*Log[z1] + 24*Log[((1 + I*ep1x)*s12)/(q*z2)])) + 
    G[0, 1, x]*(54 - 24*G[0, (s12 + s23)/s12, 1 + I*ep1x] + 
      24*G[0, -z1^(-1), 1 + I*ep1x] - 8*G[1, 1, x] - 8*G[q/s12, 1, x] - 
      8*G[q/s12, q/s12, 1 + I*ep1x] + 8*G[q/s12, q/s12, x] - 
      4*G[q/s12, (s12 + s23)/s12, x] - 36*G[q/s12, -z1^(-1), 1 + I*ep1x] + 
      8*G[s12/q, s12/q, (1 + I*ep1x)^(-1)] + 
      36*G[s12/q, 1 - s23/q, (1 + I*ep1x)^(-1)] - 
      24*G[(s12 + s23)/s12, 1, 1 + I*ep1x] + 20*G[(s12 + s23)/s12, 1, x] - 
      24*G[(s12 + s23)/s12, q/s12, 1 + I*ep1x] + 
      24*G[(s12 + s23)/s12, -z1^(-1), 1 + I*ep1x] - 
      24*G[1 - s23/q, 1, (1 + I*ep1x)^(-1)] + 
      12*G[1 - s23/q, s12/q, (1 + I*ep1x)^(-1)] - 
      72*G[1 - s23/q, 1 - s23/q, (1 + I*ep1x)^(-1)] + 
      24*G[-z1^(-1), 1, 1 + I*ep1x] - 12*G[-z1^(-1), q/s12, 1 + I*ep1x] - 
      24*G[-z1^(-1), q/s12, x] + 12*G[-z1^(-1), (s12 + s23)/s12, x] + 
      72*G[-z1^(-1), -z1^(-1), 1 + I*ep1x] + 12*G[-z1^(-1), -z1^(-1), x] + 
      24*G[-(s12/(q*z2)), 1, (1 + I*ep1x)^(-1)] + 
      24*G[-(s12/(q*z2)), s12/q, (1 + I*ep1x)^(-1)] - 
      24*G[-(s12/(q*z2)), 1 - s23/q, (1 + I*ep1x)^(-1)] - 
      16*Log[-1 - I*ep1x]^2 - 28*Log[-(((1 + I*ep1x)*s12)/q)]^2 + 
      G[(s12 + s23)/s12, 1 + I*ep1x]*(24*Log[-1 - I*ep1x] + 
        24*Log[-(((1 + I*ep1x)*s12)/q)] - 
        24*Log[-(((1 + I*ep1x)*(q - s23))/q)]) + 
      12*Log[-(((1 + I*ep1x)*(q - s23))/q)]^2 + G[-z1^(-1), 1 + I*ep1x]*
       (-24*Log[-1 - I*ep1x] + 12*Log[-(((1 + I*ep1x)*s12)/q)] + 
        144*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 
        216*Log[-((1 + I*ep1x)*(1 - s23/q))]) + G[q/s12, 1 + I*ep1x]*
       (8*Log[-(((1 + I*ep1x)*s12)/q)] + 
        36*Log[-((1 + I*ep1x)*(1 - s23/q))]) + (16*(q - s12 - s23)*Log[z]^2)/
       (q - s12) + Log[-((s12 + I*ep1x*s12)/q)]*(52 + 8*Log[z]) + 
      Log[-(((1 + I*ep1x)*(q - s23))/q)]*(-300 - 192*Log[z] - 144*Log[z1]) + 
      G[0, x]*(52 - 32*G[q/s12, x] + 24*G[-z1^(-1), x] - 
        (32*(q - s12 - s23)*Log[-1 - I*ep1x])/(q - s12) - 
        (32*(q - s12 - s23)*Log[-(((1 + I*ep1x)*s12)/q)])/(q - s12) + 
        192*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 
        144*Log[-((1 + I*ep1x)*(1 - s23/q))] - (32*(q - s12 - s23)*Log[z])/
         (q - s12) - 48*Log[z1]) + G[q/s12, x]*(-26 - 20*Log[-1 - I*ep1x] - 
        20*Log[-(((1 + I*ep1x)*s12)/q)] + 
        36*Log[-((1 + I*ep1x)*(1 - s23/q))] - 8*Log[z] - 36*Log[z1]) + 
      G[1, x]*(26 - 16*G[0, x] + 4*G[q/s12, x] - 20*G[(s12 + s23)/s12, x] - 
        16*Log[-1 - I*ep1x] - 16*Log[-(((1 + I*ep1x)*s12)/q)] + 
        36*Log[-((1 + I*ep1x)*(1 - s23/q))] - 4*Log[z] - 36*Log[z1]) + 
      Log[-1 - I*ep1x]*(52 - 16*Log[-(((1 + I*ep1x)*s12)/q)] + 
        36*Log[-((1 + I*ep1x)*(1 - s23/q))] - (16*s23*Log[z])/(q - s12) - 
        36*Log[z1]) + Log[-(((1 + I*ep1x)*s12)/q)]*
       ((-16*(q - s12 + s23)*Log[z])/(q - s12) - 36*Log[z1]) - 48*Log[z1]^2 + 
      G[-z1^(-1), x]*((4*(-q + s12 + 8*s23)*Log[-1 - I*ep1x])/(q - s12) + 
        (4*(-q + s12 + 8*s23)*Log[-(((1 + I*ep1x)*s12)/q)])/(q - s12) - 
        36*Log[-((1 + I*ep1x)*(1 - s23/q))] - (16*(q - s12 - 2*s23)*Log[z])/
         (q - s12) + 36*Log[z1]) + Log[-((1 + I*ep1x)*(1 - s23/q))]*
       (144 + 180*Log[z] + 216*Log[z1]) + 12*Log[((1 + I*ep1x)*s12)/(q*z2)]^
        2 + Log[z1]*(156 + 24*Log[((1 + I*ep1x)*s12)/(q*z2)]) + 
      Log[z]*(52 + 12*Log[z1] + 24*Log[((1 + I*ep1x)*s12)/(q*z2)])) + 
    G[0, q/s12, x]*(54 - 24*G[0, (s12 + s23)/s12, 1 + I*ep1x] + 
      24*G[0, -z1^(-1), 1 + I*ep1x] + 8*G[1, 1, x] + 8*G[q/s12, 1, x] + 
      16*G[q/s12, q/s12, 1 + I*ep1x] - 8*G[q/s12, q/s12, x] - 
      20*G[q/s12, (s12 + s23)/s12, x] - 36*G[q/s12, -z1^(-1), 1 + I*ep1x] - 
      16*G[s12/q, s12/q, (1 + I*ep1x)^(-1)] + 
      36*G[s12/q, 1 - s23/q, (1 + I*ep1x)^(-1)] - 
      24*G[(s12 + s23)/s12, 1, 1 + I*ep1x] + 4*G[(s12 + s23)/s12, 1, x] - 
      24*G[(s12 + s23)/s12, q/s12, 1 + I*ep1x] + 
      24*G[(s12 + s23)/s12, -z1^(-1), 1 + I*ep1x] - 
      24*G[1 - s23/q, 1, (1 + I*ep1x)^(-1)] + 
      12*G[1 - s23/q, s12/q, (1 + I*ep1x)^(-1)] - 
      72*G[1 - s23/q, 1 - s23/q, (1 + I*ep1x)^(-1)] + 
      24*G[-z1^(-1), 1, 1 + I*ep1x] - 24*G[-z1^(-1), 1, x] - 
      12*G[-z1^(-1), q/s12, 1 + I*ep1x] + 12*G[-z1^(-1), (s12 + s23)/s12, 
        x] + 72*G[-z1^(-1), -z1^(-1), 1 + I*ep1x] + 
      12*G[-z1^(-1), -z1^(-1), x] + 24*G[-(s12/(q*z2)), 1, 
        (1 + I*ep1x)^(-1)] + 24*G[-(s12/(q*z2)), s12/q, (1 + I*ep1x)^(-1)] - 
      24*G[-(s12/(q*z2)), 1 - s23/q, (1 + I*ep1x)^(-1)] - 
      24*Log[-1 - I*ep1x]^2 - 8*Log[-(((1 + I*ep1x)*s12)/q)]^2 + 
      G[(s12 + s23)/s12, 1 + I*ep1x]*(24*Log[-1 - I*ep1x] + 
        24*Log[-(((1 + I*ep1x)*s12)/q)] - 
        24*Log[-(((1 + I*ep1x)*(q - s23))/q)]) + 
      12*Log[-(((1 + I*ep1x)*(q - s23))/q)]^2 + G[-z1^(-1), 1 + I*ep1x]*
       (-24*Log[-1 - I*ep1x] + 12*Log[-(((1 + I*ep1x)*s12)/q)] + 
        144*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 
        216*Log[-((1 + I*ep1x)*(1 - s23/q))]) + G[q/s12, 1 + I*ep1x]*
       (-16*Log[-(((1 + I*ep1x)*s12)/q)] + 
        36*Log[-((1 + I*ep1x)*(1 - s23/q))]) + (16*s23*Log[z]^2)/(q - s12) + 
      Log[-((s12 + I*ep1x*s12)/q)]*(52 + 8*Log[z]) + 
      Log[-(((1 + I*ep1x)*(q - s23))/q)]*(-300 - 192*Log[z] - 144*Log[z1]) + 
      G[0, x]*(52 - 16*G[q/s12, x] + 24*G[-z1^(-1), x] - 
        (32*s23*Log[-1 - I*ep1x])/(q - s12) - 
        (32*s23*Log[-(((1 + I*ep1x)*s12)/q)])/(q - s12) + 
        192*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 
        144*Log[-((1 + I*ep1x)*(1 - s23/q))] - (32*s23*Log[z])/(q - s12) - 
        48*Log[z1]) + G[1, x]*(-26 - 32*G[0, x] - 4*G[q/s12, x] - 
        4*G[(s12 + s23)/s12, x] - 20*Log[-1 - I*ep1x] - 
        20*Log[-(((1 + I*ep1x)*s12)/q)] + 
        36*Log[-((1 + I*ep1x)*(1 - s23/q))] - 8*Log[z] - 36*Log[z1]) + 
      G[q/s12, x]*(26 - 16*Log[-1 - I*ep1x] - 
        16*Log[-(((1 + I*ep1x)*s12)/q)] + 
        36*Log[-((1 + I*ep1x)*(1 - s23/q))] - 4*Log[z] - 36*Log[z1]) + 
      Log[-(((1 + I*ep1x)*s12)/q)]*((8*(-3*q + 3*s12 + 2*s23)*Log[z])/
         (q - s12) - 36*Log[z1]) + Log[-1 - I*ep1x]*
       (52 - 16*Log[-(((1 + I*ep1x)*s12)/q)] + 
        36*Log[-((1 + I*ep1x)*(1 - s23/q))] + (8*(-3*q + 3*s12 + 2*s23)*
          Log[z])/(q - s12) - 36*Log[z1]) - 48*Log[z1]^2 + 
      G[-z1^(-1), x]*((4*(7*q - 7*s12 - 8*s23)*Log[-1 - I*ep1x])/(q - s12) + 
        (4*(7*q - 7*s12 - 8*s23)*Log[-(((1 + I*ep1x)*s12)/q)])/(q - s12) - 
        36*Log[-((1 + I*ep1x)*(1 - s23/q))] + (16*(q - s12 - 2*s23)*Log[z])/
         (q - s12) + 36*Log[z1]) + Log[-((1 + I*ep1x)*(1 - s23/q))]*
       (144 + 180*Log[z] + 216*Log[z1]) + 12*Log[((1 + I*ep1x)*s12)/(q*z2)]^
        2 + Log[z1]*(156 + 24*Log[((1 + I*ep1x)*s12)/(q*z2)]) + 
      Log[z]*(52 + 12*Log[z1] + 24*Log[((1 + I*ep1x)*s12)/(q*z2)])) + 
    G[q/s12, -z1^(-1), x]*(81 - 24*G[s12/q, s12/q, (1 + I*ep1x)^(-1)] + 
      36*G[s12/q, 1 - s23/q, (1 + I*ep1x)^(-1)] - 
      36*G[(s12 + s23)/s12, 1, 1 + I*ep1x] - 
      36*G[(s12 + s23)/s12, q/s12, 1 + I*ep1x] + 
      36*G[(s12 + s23)/s12, -z1^(-1), 1 + I*ep1x] - 
      36*G[1 - s23/q, 1, (1 + I*ep1x)^(-1)] + 36*G[-z1^(-1), 1, 1 + I*ep1x] + 
      36*G[-(s12/(q*z2)), 1, (1 + I*ep1x)^(-1)] + 
      36*G[-(s12/(q*z2)), s12/q, (1 + I*ep1x)^(-1)] - 
      36*G[-(s12/(q*z2)), 1 - s23/q, (1 + I*ep1x)^(-1)] - 
      30*Log[-1 - I*ep1x]^2 - 18*Log[-(((1 + I*ep1x)*s12)/q)]^2 + 
      G[(s12 + s23)/s12, 1 + I*ep1x]*(36*Log[-1 - I*ep1x] + 
        36*Log[-(((1 + I*ep1x)*s12)/q)] - 
        36*Log[-(((1 + I*ep1x)*(q - s23))/q)]) + 
      18*Log[-(((1 + I*ep1x)*(q - s23))/q)]^2 + G[-z1^(-1), 1 + I*ep1x]*
       (-36*Log[-1 - I*ep1x] + 216*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 
        216*Log[-((1 + I*ep1x)*(1 - s23/q))]) + G[q/s12, 1 + I*ep1x]*
       (-24*Log[-(((1 + I*ep1x)*s12)/q)] + 
        36*Log[-((1 + I*ep1x)*(1 - s23/q))]) + 
      G[1, x]*(-39 + 12*G[0, x] - 12*Log[-1 - I*ep1x] - 
        12*Log[-(((1 + I*ep1x)*s12)/q)] - 24*Log[z]) + 24*Log[z]^2 + 
      Log[-((s12 + I*ep1x*s12)/q)]*(78 + 12*Log[z]) + 
      Log[-(((1 + I*ep1x)*(q - s23))/q)]*(-144 - 180*Log[z] - 216*Log[z1]) + 
      G[0, x]*(-78 - 36*Log[-1 - I*ep1x] - 36*Log[-(((1 + I*ep1x)*s12)/q)] + 
        216*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 
        144*Log[-((1 + I*ep1x)*(1 - s23/q))] - 36*Log[z] - 72*Log[z1]) + 
      Log[-(((1 + I*ep1x)*s12)/q)]*(-24*Log[z] - 36*Log[z1]) + 
      Log[-1 - I*ep1x]*(78 - 24*Log[-(((1 + I*ep1x)*s12)/q)] + 
        36*Log[-((1 + I*ep1x)*(1 - s23/q))] - 12*Log[z] - 36*Log[z1]) - 
      18*Log[z1]^2 + Log[-((1 + I*ep1x)*(1 - s23/q))]*
       (144 + 180*Log[z] + 216*Log[z1]) + 36*Log[z1]*
       Log[((1 + I*ep1x)*s12)/(q*z2)] + 18*Log[((1 + I*ep1x)*s12)/(q*z2)]^2 + 
      Log[z]*(156 + 36*Log[((1 + I*ep1x)*s12)/(q*z2)])) + 
    G[0, x]*(G[q/s12, x]*(-54 + 24*Log[-1 - I*ep1x]^2 + 
        8*Log[-(((1 + I*ep1x)*s12)/q)]^2 - 
        12*Log[-(((1 + I*ep1x)*(q - s23))/q)]^2 + 
        G[(s12 + s23)/s12, 1 + I*ep1x]*(-24*Log[-1 - I*ep1x] - 
          24*Log[-(((1 + I*ep1x)*s12)/q)] + 
          24*Log[-(((1 + I*ep1x)*(q - s23))/q)]) + G[q/s12, 1 + I*ep1x]*
         (16*Log[-(((1 + I*ep1x)*s12)/q)] - 
          36*Log[-((1 + I*ep1x)*(1 - s23/q))]) + G[-z1^(-1), 1 + I*ep1x]*
         (24*Log[-1 - I*ep1x] - 12*Log[-(((1 + I*ep1x)*s12)/q)] - 
          144*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 
          216*Log[-((1 + I*ep1x)*(1 - s23/q))]) + 
        Log[-((s12 + I*ep1x*s12)/q)]*(-52 - 8*Log[z]) - 8*Log[z]^2 + 
        Log[-((1 + I*ep1x)*(1 - s23/q))]*(-144 - 180*Log[z] - 216*Log[z1]) + 
        48*Log[z1]^2 + Log[-(((1 + I*ep1x)*s12)/q)]*(16*Log[z] + 
          36*Log[z1]) + Log[-1 - I*ep1x]*
         (-52 + 16*Log[-(((1 + I*ep1x)*s12)/q)] - 
          36*Log[-((1 + I*ep1x)*(1 - s23/q))] + 16*Log[z] + 36*Log[z1]) + 
        Log[-(((1 + I*ep1x)*(q - s23))/q)]*(300 + 192*Log[z] + 144*Log[z1]) + 
        Log[z1]*(-156 - 24*Log[((1 + I*ep1x)*s12)/(q*z2)]) + 
        Log[z]*(-52 - 12*Log[z1] - 24*Log[((1 + I*ep1x)*s12)/(q*z2)]) - 
        12*Log[((1 + I*ep1x)*s12)/(q*z2)]^2) + G[-z1^(-1), x]*
       (54 - 16*Log[-1 - I*ep1x]^2 + (8*(-5*q + 5*s12 + 4*s23)*
          Log[-(((1 + I*ep1x)*s12)/q)]^2)/(q - s12) + 
        G[(s12 + s23)/s12, 1 + I*ep1x]*(24*Log[-1 - I*ep1x] + 
          24*Log[-(((1 + I*ep1x)*s12)/q)] - 
          24*Log[-(((1 + I*ep1x)*(q - s23))/q)]) + 
        12*Log[-(((1 + I*ep1x)*(q - s23))/q)]^2 + G[-z1^(-1), 1 + I*ep1x]*
         (-24*Log[-1 - I*ep1x] + 12*Log[-(((1 + I*ep1x)*s12)/q)] + 
          144*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 
          216*Log[-((1 + I*ep1x)*(1 - s23/q))]) + G[q/s12, 1 + I*ep1x]*
         ((16*(3*q - 3*s12 - 4*s23)*Log[-(((1 + I*ep1x)*s12)/q)])/(q - s12) + 
          36*Log[-((1 + I*ep1x)*(1 - s23/q))]) + 4*Log[z]^2 + 
        Log[-((s12 + I*ep1x*s12)/q)]*(26 + 4*Log[z]) + 
        Log[-(((1 + I*ep1x)*(q - s23))/q)]*(-300 - 192*Log[z] - 
          144*Log[z1]) + Log[-(((1 + I*ep1x)*s12)/q)]*(-16*Log[z] - 
          36*Log[z1]) + Log[-1 - I*ep1x]*
         (26 - 8*Log[-(((1 + I*ep1x)*s12)/q)] + 
          36*Log[-((1 + I*ep1x)*(1 - s23/q))] - 12*Log[z] - 36*Log[z1]) - 
        48*Log[z1]^2 + Log[-((1 + I*ep1x)*(1 - s23/q))]*(144 + 180*Log[z] + 
          216*Log[z1]) + 12*Log[((1 + I*ep1x)*s12)/(q*z2)]^2 + 
        Log[z1]*(156 + 24*Log[((1 + I*ep1x)*s12)/(q*z2)]) + 
        Log[z]*(26 + 12*Log[z1] + 24*Log[((1 + I*ep1x)*s12)/(q*z2)]))) + 
    ((8*G[1, x] + 8*G[q/s12, x] - 8*G[-z1^(-1), x])*G[0, 0, x] + 
      (12*G[1, x] + 12*G[q/s12, x] - 12*G[-z1^(-1), x])*
       G[0, (s12 + s23)/s12, 1 + I*ep1x] + (-12*G[1, x] - 12*G[q/s12, x] + 
        12*G[-z1^(-1), x])*G[0, -z1^(-1), 1 + I*ep1x] + 
      (12*G[1, x] + 12*G[q/s12, x] - 12*G[-z1^(-1), x])*
       G[(s12 + s23)/s12, 1, 1 + I*ep1x] + (12*G[1, x] + 12*G[q/s12, x] - 
        12*G[-z1^(-1), x])*G[(s12 + s23)/s12, q/s12, 1 + I*ep1x] - 
      8*G[1, x]*G[(s12 + s23)/s12, q/s12, x] - 
      8*G[1, x]*G[(s12 + s23)/s12, (s12 + s23)/s12, x] + 
      (-12*G[1, x] - 12*G[q/s12, x] + 12*G[-z1^(-1), x])*
       G[(s12 + s23)/s12, -z1^(-1), 1 + I*ep1x] + 
      12*G[1, x]*G[(s12 + s23)/s12, -z1^(-1), x] + 
      (12*G[1, x] + 12*G[q/s12, x] - 12*G[-z1^(-1), x])*
       G[1 - s23/q, 1, (1 + I*ep1x)^(-1)] + 
      (12*G[1, x] + 12*G[q/s12, x] - 12*G[-z1^(-1), x])*
       G[1 - s23/q, s12/q, (1 + I*ep1x)^(-1)] + 
      (-72*G[1, x] - 72*G[q/s12, x] + 72*G[-z1^(-1), x])*
       G[1 - s23/q, 1 - s23/q, (1 + I*ep1x)^(-1)] + 
      (-12*G[1, x] - 12*G[q/s12, x] + 12*G[-z1^(-1), x])*
       G[-z1^(-1), 1, 1 + I*ep1x] + (-12*G[1, x] - 12*G[q/s12, x] + 
        12*G[-z1^(-1), x])*G[-z1^(-1), q/s12, 1 + I*ep1x] + 
      (72*G[1, x] + 72*G[q/s12, x] - 72*G[-z1^(-1), x])*
       G[-z1^(-1), -z1^(-1), 1 + I*ep1x] + (-12*G[1, x] - 12*G[q/s12, x] + 
        12*G[-z1^(-1), x])*G[-(s12/(q*z2)), 1, (1 + I*ep1x)^(-1)] + 
      (-12*G[1, x] - 12*G[q/s12, x] + 12*G[-z1^(-1), x])*
       G[-(s12/(q*z2)), s12/q, (1 + I*ep1x)^(-1)] + 
      (12*G[1, x] + 12*G[q/s12, x] - 12*G[-z1^(-1), x])*
       G[-(s12/(q*z2)), 1 - s23/q, (1 + I*ep1x)^(-1)] + 8*G[0, 0, 1, x] + 
      8*G[0, 0, q/s12, x] - 8*G[0, 0, -z1^(-1), x] + 16*G[0, 1, 1, x] + 
      8*G[0, 1, q/s12, x] + 8*G[0, 1, (s12 + s23)/s12, x] - 
      12*G[0, 1, -z1^(-1), x] + 8*G[0, q/s12, 1, x] + 
      16*G[0, q/s12, q/s12, x] + 8*G[0, q/s12, (s12 + s23)/s12, x] - 
      12*G[0, q/s12, -z1^(-1), x] - 12*G[0, -z1^(-1), 1, x] - 
      12*G[0, -z1^(-1), q/s12, x] - 8*G[0, -z1^(-1), (s12 + s23)/s12, x] + 
      8*G[0, -z1^(-1), -z1^(-1), x] - 2*G[1, 1, 1, x] - 
      2*G[q/s12, q/s12, q/s12, x] - 8*G[q/s12, q/s12, (s12 + s23)/s12, x] + 
      6*G[q/s12, q/s12, -z1^(-1), x] - 8*G[q/s12, (s12 + s23)/s12, 1, x] - 
      8*G[q/s12, (s12 + s23)/s12, q/s12, x] - 
      8*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x] + 
      12*G[q/s12, (s12 + s23)/s12, -z1^(-1), x] + 
      8*G[q/s12, -z1^(-1), 1, x] + 6*G[q/s12, -z1^(-1), q/s12, x] + 
      12*G[q/s12, -z1^(-1), (s12 + s23)/s12, x] - 
      12*G[q/s12, -z1^(-1), -z1^(-1), x] + 8*G[(s12 + s23)/s12, 1, 1, x] - 
      8*G[(s12 + s23)/s12, (s12 + s23)/s12, 1, x] + 
      8*G[(s12 + s23)/s12, -z1^(-1), 1, x] - 8*G[-z1^(-1), 1, 1, x] - 
      2*G[-z1^(-1), q/s12, q/s12, x] + 4*G[-z1^(-1), q/s12, (s12 + s23)/s12, 
        x] + 12*G[-z1^(-1), (s12 + s23)/s12, 1, x] + 
      4*G[-z1^(-1), (s12 + s23)/s12, q/s12, x] + 
      8*G[-z1^(-1), (s12 + s23)/s12, (s12 + s23)/s12, x] - 
      8*G[-z1^(-1), (s12 + s23)/s12, -z1^(-1), x] - 
      12*G[-z1^(-1), -z1^(-1), 1, x] - 8*G[-z1^(-1), -z1^(-1), 
        (s12 + s23)/s12, x] + 4*G[-z1^(-1), -z1^(-1), -z1^(-1), x] + 
      G[q/s12, -z1^(-1), x]*(-39 + 12*G[0, x] + 6*G[1, x] - 
        12*Log[-1 - I*ep1x] - 12*Log[-((s12 + I*ep1x*s12)/q)] - 24*Log[z]) + 
      G[-z1^(-1), -z1^(-1), x]*(26 - 16*G[0, x] - 12*G[1, x] + 
        12*Log[-1 - I*ep1x] + 12*Log[-((s12 + I*ep1x*s12)/q)] + 24*Log[z]) + 
      G[q/s12, (s12 + s23)/s12, x]*(26 - 8*G[0, x] - 8*G[1, x] + 
        12*Log[-1 - I*ep1x] + 12*Log[-((s12 + I*ep1x*s12)/q)] + 
        36*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 20*Log[z] - 36*Log[z1]) + 
      G[0, q/s12, x]*(-26 - 8*G[0, x] + 4*G[1, x] - 4*G[q/s12, x] - 
        8*Log[-1 - I*ep1x] - 8*Log[-((s12 + I*ep1x*s12)/q)] + 
        24*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 8*Log[z] - 24*Log[z1]) + 
      G[0, 1, x]*(-26 - 8*G[0, x] - 4*G[1, x] + 4*G[q/s12, x] - 
        8*Log[-1 - I*ep1x] - 8*Log[-((s12 + I*ep1x*s12)/q)] + 
        24*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 8*Log[z] - 24*Log[z1]) + 
      G[q/s12, q/s12, x]*(26 - 8*G[0, x] - 2*G[1, x] + 
        24*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 8*Log[z] - 24*Log[z1]) + 
      G[1, 1, x]*(26 - 8*G[0, x] - 2*G[q/s12, x] - 8*G[(s12 + s23)/s12, x] + 
        6*G[-z1^(-1), x] + 24*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 8*Log[z] - 
        24*Log[z1]) + G[-z1^(-1), q/s12, x]*(-13 + 12*G[0, x] + 6*G[1, x] - 
        24*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 8*Log[z] + 24*Log[z1]) + 
      G[0, -z1^(-1), x]*(26 + 8*G[0, x] + 4*G[-z1^(-1), x] + 
        4*Log[-1 - I*ep1x] + 4*Log[-((s12 + I*ep1x*s12)/q)] - 
        24*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 4*Log[z] + 24*Log[z1]) + 
      G[-z1^(-1), 1, x]*(26 - 8*G[q/s12, x] - 8*G[(s12 + s23)/s12, x] + 
        12*G[-z1^(-1), x] + 12*Log[-1 - I*ep1x] + 
        12*Log[-((s12 + I*ep1x*s12)/q)] - 
        24*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 16*Log[z] + 24*Log[z1]) + 
      G[-z1^(-1), (s12 + s23)/s12, x]*(-26 + 8*G[0, x] + 12*G[1, x] - 
        12*Log[-1 - I*ep1x] - 12*Log[-((s12 + I*ep1x*s12)/q)] - 
        36*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 20*Log[z] + 36*Log[z1]) + 
      G[(s12 + s23)/s12, 1, x]*(-26 + 8*G[0, x] + 8*G[q/s12, x] + 
        8*G[(s12 + s23)/s12, x] - 12*G[-z1^(-1), x] - 12*Log[-1 - I*ep1x] - 
        12*Log[-((s12 + I*ep1x*s12)/q)] - 
        36*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 20*Log[z] + 36*Log[z1]) + 
      G[0, x]*(G[-z1^(-1), x]*(-26 - 4*Log[-1 - I*ep1x] - 
          4*Log[-((s12 + I*ep1x*s12)/q)] + 
          24*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 4*Log[z] - 24*Log[z1]) + 
        G[q/s12, x]*(26 + 8*Log[-1 - I*ep1x] + 
          8*Log[-((s12 + I*ep1x*s12)/q)] - 
          24*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 8*Log[z] + 24*Log[z1])) + 
      G[q/s12, x]*(-27 + 8*Log[-1 - I*ep1x]^2 + 
        4*Log[-((s12 + I*ep1x*s12)/q)]^2 + G[-z1^(-1), 1 + I*ep1x]*
         (12*Log[-1 - I*ep1x] + 12*Log[-((s12 + I*ep1x*s12)/q)] - 
          72*Log[-(((1 + I*ep1x)*(q - s23))/q)]) - 
        6*Log[-(((1 + I*ep1x)*(q - s23))/q)]^2 + 
        G[(s12 + s23)/s12, 1 + I*ep1x]*(-12*Log[-1 - I*ep1x] - 
          12*Log[-((s12 + I*ep1x*s12)/q)] + 
          12*Log[-(((1 + I*ep1x)*(q - s23))/q)]) + 4*Log[-1 - I*ep1x]*
         Log[z] - 6*Log[z]^2 - 30*Log[z1]^2 + 
        Log[-(((1 + I*ep1x)*(q - s23))/q)]*(-156 - 12*Log[z] + 72*Log[z1]) + 
        Log[z1]*(156 - 12*Log[(s12 + I*ep1x*s12)/(q*z2)]) + 
        Log[z]*(-26 + 12*Log[z1] - 12*Log[(s12 + I*ep1x*s12)/(q*z2)]) - 
        6*Log[(s12 + I*ep1x*s12)/(q*z2)]^2) + 
      G[1, x]*(-27 + 4*Log[-1 - I*ep1x]^2 + 8*Log[-((s12 + I*ep1x*s12)/q)]^
          2 + G[-z1^(-1), 1 + I*ep1x]*(12*Log[-1 - I*ep1x] + 
          12*Log[-((s12 + I*ep1x*s12)/q)] - 
          72*Log[-(((1 + I*ep1x)*(q - s23))/q)]) - 
        6*Log[-(((1 + I*ep1x)*(q - s23))/q)]^2 + 
        G[(s12 + s23)/s12, 1 + I*ep1x]*(-12*Log[-1 - I*ep1x] - 
          12*Log[-((s12 + I*ep1x*s12)/q)] + 
          12*Log[-(((1 + I*ep1x)*(q - s23))/q)]) + G[-z1^(-1), x]*
         (-39 - 12*Log[-1 - I*ep1x] - 12*Log[-((s12 + I*ep1x*s12)/q)] - 
          24*Log[z]) + 4*Log[-((s12 + I*ep1x*s12)/q)]*Log[z] - 6*Log[z]^2 + 
        G[(s12 + s23)/s12, x]*(26 + 12*Log[-1 - I*ep1x] + 
          12*Log[-((s12 + I*ep1x*s12)/q)] + 
          36*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 20*Log[z] - 36*Log[z1]) + 
        G[q/s12, x]*(26 + 24*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 12*Log[z] - 
          24*Log[z1]) - 30*Log[z1]^2 + G[0, x]*(26 - 16*G[q/s12, x] - 
          8*G[(s12 + s23)/s12, x] + 12*G[-z1^(-1), x] + 8*Log[-1 - I*ep1x] + 
          8*Log[-((s12 + I*ep1x*s12)/q)] - 
          24*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 8*Log[z] + 24*Log[z1]) + 
        Log[-(((1 + I*ep1x)*(q - s23))/q)]*(-156 - 12*Log[z] + 72*Log[z1]) + 
        Log[z1]*(156 - 12*Log[(s12 + I*ep1x*s12)/(q*z2)]) + 
        Log[z]*(-26 + 12*Log[z1] - 12*Log[(s12 + I*ep1x*s12)/(q*z2)]) - 
        6*Log[(s12 + I*ep1x*s12)/(q*z2)]^2) + G[-z1^(-1), x]*
       (((81 + Pi^2)*s23 - q*(81 + Pi^2*(1 + z1)))/(3*q*z1) - 
        6*Log[-1 - I*ep1x]^2 - 6*Log[-((s12 + I*ep1x*s12)/q)]^2 + 
        G[(s12 + s23)/s12, 1 + I*ep1x]*(12*Log[-1 - I*ep1x] + 
          12*Log[-((s12 + I*ep1x*s12)/q)] - 
          12*Log[-(((1 + I*ep1x)*(q - s23))/q)]) + 
        6*Log[-(((1 + I*ep1x)*(q - s23))/q)]^2 + G[-z1^(-1), 1 + I*ep1x]*
         (-12*Log[-1 - I*ep1x] - 12*Log[-((s12 + I*ep1x*s12)/q)] + 
          72*Log[-(((1 + I*ep1x)*(q - s23))/q)]) - 4*Log[-1 - I*ep1x]*
         Log[z] - 4*Log[-((s12 + I*ep1x*s12)/q)]*Log[z] + 
        ((s23 + q*(-1 + 3*z1))*Log[z]^2)/(q*z1) + 
        Log[-(((1 + I*ep1x)*(q - s23))/q)]*(156 + 12*Log[z] - 72*Log[z1]) + 
        30*Log[z1]^2 + 6*Log[(s12 + I*ep1x*s12)/(q*z2)]^2 + 
        Log[z1]*(-156 + 12*Log[(s12 + I*ep1x*s12)/(q*z2)]) + 
        Log[z]*((13*(s23 + q*(-1 + z1)))/(q*z1) - 12*Log[z1] + 
          12*Log[(s12 + I*ep1x*s12)/(q*z2)])))/eps + 
    G[q/s12, x]*(18 + 6*Log[-1 - I*ep1x]^3 - 
      (10*Pi^2*Log[-(((1 + I*ep1x)*s12)/q)])/3 + 
      6*Pi^2*Log[-((1 + I*ep1x)*(1 - s23/q))] + G[-z1^(-1), 1 + I*ep1x]^2*
       (36*Log[-1 - I*ep1x] - 36*Log[-(((1 + I*ep1x)*s12)/q)] + 
        216*Log[-((1 + I*ep1x)*(1 - s23/q))]) + 
      Log[-((s12 + I*ep1x*s12)/q)]^2*(-26 - 4*Log[z]) + 
      4*G[q/s12, 1 + I*ep1x]*Log[-1 - I*ep1x]*Log[z] + (14*Log[z]^3)/3 + 
      Log[-(((1 + I*ep1x)*(q - s23))/q)]^2*(51 + 36*Log[z]) + 
      Log[-1 - I*ep1x]*((-4*Pi^2)/3 - 6*Log[-(((1 + I*ep1x)*s12)/q)]^2 - 
        26*Log[z] - 4*Log[-(((1 + I*ep1x)*s12)/q)]*Log[z] - 4*Log[z]^2) + 
      Log[-((1 + I*ep1x)*(1 - s23/q))]^2*(-12 - 24*Log[z] - 24*Log[z1]) - 
      28*Log[z1]^3 + Log[-1 - I*ep1x]^2*(-52 - 2*Log[z] + 18*Log[z1]) + 
      Log[-(((1 + I*ep1x)*s12)/q)]^2*(4*Log[z] + 18*Log[z1]) + 
      Log[-(((1 + I*ep1x)*(q - s23))/q)]*(324 + 12*Log[z]^2 + 
        Log[z]*(78 - 36*Log[z1]) - 468*Log[z1] + 108*Log[z1]^2) + 
      G[-z1^(-1), 1 + I*ep1x]*(12*Log[-1 - I*ep1x]^2 + G[q/s12, 1 + I*ep1x]*
         (-24*Log[-1 - I*ep1x] + 24*Log[-(((1 + I*ep1x)*s12)/q)] - 
          36*Log[-((1 + I*ep1x)*(1 - s23/q))]) + Log[-((s12 + I*ep1x*s12)/q)]*
         (-78 - 12*Log[z]) + Log[-(((1 + I*ep1x)*(q - s23))/q)]*
         (612 + 216*Log[z]) + Log[-((1 + I*ep1x)*(1 - s23/q))]*
         (-144 - 180*Log[z] - 216*Log[z1]) + Log[-1 - I*ep1x]*
         (-78 + 24*Log[-(((1 + I*ep1x)*s12)/q)] - 
          36*Log[-((1 + I*ep1x)*(1 - s23/q))] + 12*Log[z] + 36*Log[z1]) + 
        Log[-(((1 + I*ep1x)*s12)/q)]*(24*Log[z] + 36*Log[z1])) + 
      G[(s12 + s23)/s12, 1 + I*ep1x]*(-12*Log[-1 - I*ep1x]^2 + 
        G[-z1^(-1), 1 + I*ep1x]*(-36*Log[-1 - I*ep1x] + 
          36*Log[-(((1 + I*ep1x)*s12)/q)] - 
          48*Log[-((1 + I*ep1x)*(1 - s23/q))]) + G[q/s12, 1 + I*ep1x]*
         (24*Log[-1 - I*ep1x] - 24*Log[-(((1 + I*ep1x)*s12)/q)] + 
          36*Log[-((1 + I*ep1x)*(1 - s23/q))]) + 
        Log[-(((1 + I*ep1x)*(q - s23))/q)]*(-102 - 36*Log[z]) + 
        Log[-((s12 + I*ep1x*s12)/q)]*(78 + 12*Log[z]) + 
        Log[-1 - I*ep1x]*(78 - 24*Log[-(((1 + I*ep1x)*s12)/q)] + 
          36*Log[-((1 + I*ep1x)*(1 - s23/q))] - 36*Log[z1]) + 
        Log[-(((1 + I*ep1x)*s12)/q)]*(-12*Log[z] - 36*Log[z1]) + 
        Log[-((1 + I*ep1x)*(1 - s23/q))]*(24 + 48*Log[z] + 48*Log[z1])) + 
      Log[z1]^2*(195 - 24*Log[((1 + I*ep1x)*s12)/(q*z2)]) + 
      39*Log[(s12 + I*ep1x*s12)/(q*z2)]^2 + 
      Log[z]^2*(39 - 12*Log[z1] + 12*Log[(s12 + I*ep1x*s12)/(q*z2)]) + 
      Log[z1]*(-324 - 12*Log[((1 + I*ep1x)*s12)/(q*z2)]^2 + 
        78*Log[(s12 + I*ep1x*s12)/(q*z2)]) + 
      Log[z]*(54 + (4*Pi^2)/3 + 6*Log[z1]^2 + 
        78*Log[(s12 + I*ep1x*s12)/(q*z2)] + 6*Log[(s12 + I*ep1x*s12)/(q*z2)]^
          2 + Log[z1]*(-78 - 24*Log[((1 + I*ep1x)*s12)/(q*z2)] + 
          12*Log[(s12 + I*ep1x*s12)/(q*z2)])) - 32*Zeta[3]) + 
    G[1, x]*(18 - (8*Pi^2*Log[-1 - I*ep1x])/3 - 
      (14*Pi^2*Log[-(((1 + I*ep1x)*s12)/q)])/3 + 
      6*Log[-(((1 + I*ep1x)*s12)/q)]^3 + 
      6*Pi^2*Log[-((1 + I*ep1x)*(1 - s23/q))] + G[-z1^(-1), 1 + I*ep1x]^2*
       (36*Log[-1 - I*ep1x] - 36*Log[-(((1 + I*ep1x)*s12)/q)] + 
        216*Log[-((1 + I*ep1x)*(1 - s23/q))]) + 
      Log[-((s12 + I*ep1x*s12)/q)]^2*(-52 - 8*Log[z]) + (14*Log[z]^3)/3 + 
      Log[-(((1 + I*ep1x)*(q - s23))/q)]^2*(51 + 36*Log[z]) + 
      G[q/s12, 1 + I*ep1x]*(-4*Log[-1 - I*ep1x]*Log[z] + 
        8*Log[-(((1 + I*ep1x)*s12)/q)]*Log[z]) + Log[-((s12 + I*ep1x*s12)/q)]*
       (-26*Log[z] - 4*Log[z]^2) + Log[-((1 + I*ep1x)*(1 - s23/q))]^2*
       (-12 - 24*Log[z] - 24*Log[z1]) - 28*Log[z1]^3 + 
      Log[-1 - I*ep1x]^2*(-26 - 6*Log[-(((1 + I*ep1x)*s12)/q)] + 
        18*Log[z1]) + Log[-(((1 + I*ep1x)*s12)/q)]^2*
       (2*Log[z] + 18*Log[z1]) + Log[-(((1 + I*ep1x)*(q - s23))/q)]*
       (324 + 12*Log[z]^2 + Log[z]*(78 - 36*Log[z1]) - 468*Log[z1] + 
        108*Log[z1]^2) + G[-z1^(-1), 1 + I*ep1x]*(12*Log[-1 - I*ep1x]^2 + 
        G[q/s12, 1 + I*ep1x]*(-24*Log[-1 - I*ep1x] + 
          24*Log[-(((1 + I*ep1x)*s12)/q)] - 
          36*Log[-((1 + I*ep1x)*(1 - s23/q))]) + Log[-((s12 + I*ep1x*s12)/q)]*
         (-78 - 12*Log[z]) + Log[-(((1 + I*ep1x)*(q - s23))/q)]*
         (612 + 216*Log[z]) + Log[-((1 + I*ep1x)*(1 - s23/q))]*
         (-144 - 180*Log[z] - 216*Log[z1]) + Log[-1 - I*ep1x]*
         (-78 + 24*Log[-(((1 + I*ep1x)*s12)/q)] - 
          36*Log[-((1 + I*ep1x)*(1 - s23/q))] + 12*Log[z] + 36*Log[z1]) + 
        Log[-(((1 + I*ep1x)*s12)/q)]*(24*Log[z] + 36*Log[z1])) + 
      G[(s12 + s23)/s12, 1 + I*ep1x]*(-12*Log[-1 - I*ep1x]^2 + 
        G[-z1^(-1), 1 + I*ep1x]*(-36*Log[-1 - I*ep1x] + 
          36*Log[-(((1 + I*ep1x)*s12)/q)] - 
          48*Log[-((1 + I*ep1x)*(1 - s23/q))]) + G[q/s12, 1 + I*ep1x]*
         (24*Log[-1 - I*ep1x] - 24*Log[-(((1 + I*ep1x)*s12)/q)] + 
          36*Log[-((1 + I*ep1x)*(1 - s23/q))]) + 
        Log[-(((1 + I*ep1x)*(q - s23))/q)]*(-102 - 36*Log[z]) + 
        Log[-((s12 + I*ep1x*s12)/q)]*(78 + 12*Log[z]) + 
        Log[-1 - I*ep1x]*(78 - 24*Log[-(((1 + I*ep1x)*s12)/q)] + 
          36*Log[-((1 + I*ep1x)*(1 - s23/q))] - 36*Log[z1]) + 
        Log[-(((1 + I*ep1x)*s12)/q)]*(-12*Log[z] - 36*Log[z1]) + 
        Log[-((1 + I*ep1x)*(1 - s23/q))]*(24 + 48*Log[z] + 48*Log[z1])) + 
      Log[z1]^2*(195 - 24*Log[((1 + I*ep1x)*s12)/(q*z2)]) + 
      G[0, x]*(-54 + 16*Log[-1 - I*ep1x]^2 + 28*Log[-(((1 + I*ep1x)*s12)/q)]^
          2 - 12*Log[-(((1 + I*ep1x)*(q - s23))/q)]^2 + 
        G[(s12 + s23)/s12, 1 + I*ep1x]*(-24*Log[-1 - I*ep1x] - 
          24*Log[-(((1 + I*ep1x)*s12)/q)] + 
          24*Log[-(((1 + I*ep1x)*(q - s23))/q)]) + G[q/s12, 1 + I*ep1x]*
         (-8*Log[-(((1 + I*ep1x)*s12)/q)] - 
          36*Log[-((1 + I*ep1x)*(1 - s23/q))]) + G[-z1^(-1), 1 + I*ep1x]*
         (24*Log[-1 - I*ep1x] - 12*Log[-(((1 + I*ep1x)*s12)/q)] - 
          144*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 
          216*Log[-((1 + I*ep1x)*(1 - s23/q))]) + 
        Log[-((s12 + I*ep1x*s12)/q)]*(-52 - 8*Log[z]) - 8*Log[z]^2 + 
        Log[-((1 + I*ep1x)*(1 - s23/q))]*(-144 - 180*Log[z] - 216*Log[z1]) + 
        G[-z1^(-1), x]*(-78 - 36*Log[-1 - I*ep1x] - 
          36*Log[-(((1 + I*ep1x)*s12)/q)] + 
          216*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 
          144*Log[-((1 + I*ep1x)*(1 - s23/q))] - 36*Log[z] - 72*Log[z1]) + 
        48*Log[z1]^2 + G[q/s12, x]*(104 + 12*Log[-1 - I*ep1x] + 
          12*Log[-(((1 + I*ep1x)*s12)/q)] - 
          24*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 12*Log[z] + 24*Log[z1]) + 
        Log[-1 - I*ep1x]*(-52 + 16*Log[-(((1 + I*ep1x)*s12)/q)] - 
          36*Log[-((1 + I*ep1x)*(1 - s23/q))] + 8*Log[z] + 36*Log[z1]) + 
        Log[-(((1 + I*ep1x)*s12)/q)]*(24*Log[z] + 36*Log[z1]) + 
        G[(s12 + s23)/s12, x]*(52 + 40*Log[-1 - I*ep1x] + 
          40*Log[-(((1 + I*ep1x)*s12)/q)] - 
          72*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 40*Log[z] + 72*Log[z1]) + 
        Log[-(((1 + I*ep1x)*(q - s23))/q)]*(300 + 192*Log[z] + 144*Log[z1]) + 
        Log[z1]*(-156 - 24*Log[((1 + I*ep1x)*s12)/(q*z2)]) + 
        Log[z]*(-52 - 12*Log[z1] - 24*Log[((1 + I*ep1x)*s12)/(q*z2)]) - 
        12*Log[((1 + I*ep1x)*s12)/(q*z2)]^2) + G[(s12 + s23)/s12, x]*
       (-54 + 20*Log[-1 - I*ep1x]^2 + 16*Log[-(((1 + I*ep1x)*s12)/q)]^2 - 
        12*Log[-(((1 + I*ep1x)*(q - s23))/q)]^2 + 
        G[(s12 + s23)/s12, 1 + I*ep1x]*(-24*Log[-1 - I*ep1x] - 
          24*Log[-(((1 + I*ep1x)*s12)/q)] + 
          24*Log[-(((1 + I*ep1x)*(q - s23))/q)]) + G[q/s12, 1 + I*ep1x]*
         (24*Log[-(((1 + I*ep1x)*s12)/q)] - 
          36*Log[-((1 + I*ep1x)*(1 - s23/q))]) + G[-z1^(-1), 1 + I*ep1x]*
         (24*Log[-1 - I*ep1x] - 12*Log[-(((1 + I*ep1x)*s12)/q)] - 
          144*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 
          48*Log[-((1 + I*ep1x)*(1 - s23/q))]) + Log[-((s12 + I*ep1x*s12)/q)]*
         (-78 - 12*Log[z]) - 24*Log[z]^2 + Log[-((1 + I*ep1x)*(1 - s23/q))]*
         (-24 - 48*Log[z] - 48*Log[z1]) - 36*Log[z1]^2 + 
        Log[-1 - I*ep1x]*(-78 + 24*Log[-(((1 + I*ep1x)*s12)/q)] - 
          36*Log[-((1 + I*ep1x)*(1 - s23/q))] + 36*Log[z1]) + 
        Log[-(((1 + I*ep1x)*s12)/q)]*(20*Log[z] + 36*Log[z1]) + 
        Log[-(((1 + I*ep1x)*(q - s23))/q)]*(-210 + 12*Log[z] + 144*Log[z1]) + 
        Log[z1]*(234 - 24*Log[((1 + I*ep1x)*s12)/(q*z2)]) + 
        Log[z]*(-130 + 36*Log[z1] - 24*Log[((1 + I*ep1x)*s12)/(q*z2)]) - 
        12*Log[((1 + I*ep1x)*s12)/(q*z2)]^2) + 
      G[q/s12, x]*(-54 + 10*Log[-1 - I*ep1x]^2 + 
        2*Log[-(((1 + I*ep1x)*s12)/q)]^2 + G[-z1^(-1), 1 + I*ep1x]*
         (12*Log[-1 - I*ep1x] + 12*Log[-(((1 + I*ep1x)*s12)/q)] - 
          72*Log[-(((1 + I*ep1x)*(q - s23))/q)]) - 
        6*Log[-(((1 + I*ep1x)*(q - s23))/q)]^2 + 
        G[(s12 + s23)/s12, 1 + I*ep1x]*(-12*Log[-1 - I*ep1x] - 
          12*Log[-(((1 + I*ep1x)*s12)/q)] + 
          12*Log[-(((1 + I*ep1x)*(q - s23))/q)]) + 4*Log[-1 - I*ep1x]*
         Log[z] - 4*Log[-(((1 + I*ep1x)*s12)/q)]*Log[z] - 12*Log[z]^2 - 
        30*Log[z1]^2 + Log[-(((1 + I*ep1x)*(q - s23))/q)]*
         (-156 - 12*Log[z] + 72*Log[z1]) + 
        Log[z1]*(156 - 12*Log[((1 + I*ep1x)*s12)/(q*z2)]) + 
        Log[z]*(-78 + 12*Log[z1] - 12*Log[((1 + I*ep1x)*s12)/(q*z2)]) - 
        6*Log[((1 + I*ep1x)*s12)/(q*z2)]^2) + G[-z1^(-1), x]*
       (81 - 30*Log[-1 - I*ep1x]^2 - 18*Log[-(((1 + I*ep1x)*s12)/q)]^2 + 
        G[(s12 + s23)/s12, 1 + I*ep1x]*(36*Log[-1 - I*ep1x] + 
          36*Log[-(((1 + I*ep1x)*s12)/q)] - 
          36*Log[-(((1 + I*ep1x)*(q - s23))/q)]) + 
        18*Log[-(((1 + I*ep1x)*(q - s23))/q)]^2 + G[-z1^(-1), 1 + I*ep1x]*
         (-36*Log[-1 - I*ep1x] + 216*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 
          216*Log[-((1 + I*ep1x)*(1 - s23/q))]) + G[q/s12, 1 + I*ep1x]*
         (-24*Log[-(((1 + I*ep1x)*s12)/q)] + 
          36*Log[-((1 + I*ep1x)*(1 - s23/q))]) + 24*Log[z]^2 + 
        Log[-((s12 + I*ep1x*s12)/q)]*(78 + 12*Log[z]) + 
        Log[-(((1 + I*ep1x)*(q - s23))/q)]*(-144 - 180*Log[z] - 
          216*Log[z1]) + Log[-(((1 + I*ep1x)*s12)/q)]*(-24*Log[z] - 
          36*Log[z1]) + Log[-1 - I*ep1x]*
         (78 - 24*Log[-(((1 + I*ep1x)*s12)/q)] + 
          36*Log[-((1 + I*ep1x)*(1 - s23/q))] - 12*Log[z] - 36*Log[z1]) - 
        18*Log[z1]^2 + Log[-((1 + I*ep1x)*(1 - s23/q))]*(144 + 180*Log[z] + 
          216*Log[z1]) + 36*Log[z1]*Log[((1 + I*ep1x)*s12)/(q*z2)] + 
        18*Log[((1 + I*ep1x)*s12)/(q*z2)]^2 + 
        Log[z]*(156 + 36*Log[((1 + I*ep1x)*s12)/(q*z2)])) + 
      39*Log[(s12 + I*ep1x*s12)/(q*z2)]^2 + 
      Log[z]^2*(39 - 12*Log[z1] + 12*Log[(s12 + I*ep1x*s12)/(q*z2)]) + 
      Log[z1]*(-324 - 12*Log[((1 + I*ep1x)*s12)/(q*z2)]^2 + 
        78*Log[(s12 + I*ep1x*s12)/(q*z2)]) + 
      Log[z]*(54 + (8*Pi^2)/3 + 6*Log[z1]^2 + 
        78*Log[(s12 + I*ep1x*s12)/(q*z2)] + 6*Log[(s12 + I*ep1x*s12)/(q*z2)]^
          2 + Log[z1]*(-78 - 24*Log[((1 + I*ep1x)*s12)/(q*z2)] + 
          12*Log[(s12 + I*ep1x*s12)/(q*z2)])) - 16*Zeta[3]) + 
    G[-z1^(-1), x]*((2*(q - s12 - 8*s23)*Log[-1 - I*ep1x]^3)/(q - s12) + 
      (2*(-7*q + 7*s12 + 8*s23)*Log[-(((1 + I*ep1x)*s12)/q)]^3)/(q - s12) + 
      G[-z1^(-1), 1 + I*ep1x]^2*(-36*Log[-1 - I*ep1x] + 
        36*Log[-(((1 + I*ep1x)*s12)/q)] - 
        216*Log[-((1 + I*ep1x)*(1 - s23/q))]) - 
      6*Pi^2*Log[-((1 + I*ep1x)*(1 - s23/q))] + 
      Log[-(((1 + I*ep1x)*(q - s23))/q)]^2*(-51 - 36*Log[z]) + 
      (8*(-3*q + 3*s12 + 4*s23)*G[q/s12, 1 + I*ep1x]*
        Log[-(((1 + I*ep1x)*s12)/q)]*Log[z])/(q - s12) + 
      ((q - s23 - 7*q*z1)*Log[z]^3)/(3*q*z1) + Log[-((s12 + I*ep1x*s12)/q)]^2*
       (39 + 6*Log[z]) + Log[-((s12 + I*ep1x*s12)/q)]*
       (26*Log[z] + 4*Log[z]^2) + Log[-1 - I*ep1x]*
       ((2*(-q + s12 + 8*s23)*Log[-(((1 + I*ep1x)*s12)/q)]^2)/(q - s12) + 
        26*Log[z] + 4*Log[-(((1 + I*ep1x)*s12)/q)]*Log[z] + 
        (4*(3*q - 3*s12 - 4*s23)*Log[z]^2)/(q - s12)) + 
      Log[-(((1 + I*ep1x)*s12)/q)]*(4*Pi^2 + (8*(-q + s12 + 2*s23)*Log[z]^2)/
         (q - s12)) + Log[-1 - I*ep1x]^2*
       (39 + (2*(7*q - 7*s12 - 8*s23)*Log[-(((1 + I*ep1x)*s12)/q)])/
         (q - s12) + (2*(9*q - 9*s12 - 16*s23)*Log[z])/(q - s12) - 
        18*Log[z1]) + Log[-(((1 + I*ep1x)*s12)/q)]^2*
       ((8*(-q + s12 + 2*s23)*Log[z])/(q - s12) - 18*Log[z1]) + 
      28*Log[z1]^3 + Log[-((1 + I*ep1x)*(1 - s23/q))]^2*
       (12 + 24*Log[z] + 24*Log[z1]) + Log[-(((1 + I*ep1x)*(q - s23))/q)]*
       (-324 - 12*Log[z]^2 + 468*Log[z1] - 108*Log[z1]^2 + 
        Log[z]*(-78 + 36*Log[z1])) + G[(s12 + s23)/s12, 1 + I*ep1x]*
       (12*Log[-1 - I*ep1x]^2 + G[q/s12, 1 + I*ep1x]*(-24*Log[-1 - I*ep1x] + 
          24*Log[-(((1 + I*ep1x)*s12)/q)] - 
          36*Log[-((1 + I*ep1x)*(1 - s23/q))]) + G[-z1^(-1), 1 + I*ep1x]*
         (36*Log[-1 - I*ep1x] - 36*Log[-(((1 + I*ep1x)*s12)/q)] + 
          48*Log[-((1 + I*ep1x)*(1 - s23/q))]) + Log[-((s12 + I*ep1x*s12)/q)]*
         (-78 - 12*Log[z]) + Log[-(((1 + I*ep1x)*(q - s23))/q)]*
         (102 + 36*Log[z]) + Log[-((1 + I*ep1x)*(1 - s23/q))]*
         (-24 - 48*Log[z] - 48*Log[z1]) + Log[-1 - I*ep1x]*
         (-78 + 24*Log[-(((1 + I*ep1x)*s12)/q)] - 
          36*Log[-((1 + I*ep1x)*(1 - s23/q))] + 36*Log[z1]) + 
        Log[-(((1 + I*ep1x)*s12)/q)]*(12*Log[z] + 36*Log[z1])) + 
      G[-z1^(-1), 1 + I*ep1x]*(-12*Log[-1 - I*ep1x]^2 + 
        G[q/s12, 1 + I*ep1x]*(24*Log[-1 - I*ep1x] - 
          24*Log[-(((1 + I*ep1x)*s12)/q)] + 
          36*Log[-((1 + I*ep1x)*(1 - s23/q))]) + 
        Log[-(((1 + I*ep1x)*(q - s23))/q)]*(-612 - 216*Log[z]) + 
        Log[-((s12 + I*ep1x*s12)/q)]*(78 + 12*Log[z]) + 
        Log[-(((1 + I*ep1x)*s12)/q)]*(-24*Log[z] - 36*Log[z1]) + 
        Log[-1 - I*ep1x]*(78 - 24*Log[-(((1 + I*ep1x)*s12)/q)] + 
          36*Log[-((1 + I*ep1x)*(1 - s23/q))] - 12*Log[z] - 36*Log[z1]) + 
        Log[-((1 + I*ep1x)*(1 - s23/q))]*(144 + 180*Log[z] + 216*Log[z1])) + 
      Log[z1]^2*(-195 + 24*Log[((1 + I*ep1x)*s12)/(q*z2)]) + 
      Log[z1]*(324 + 12*Log[((1 + I*ep1x)*s12)/(q*z2)]^2 - 
        78*Log[(s12 + I*ep1x*s12)/(q*z2)]) + 
      Log[z]^2*((-13*(s23 + q*(-1 + 3*z1)))/(2*q*z1) + 12*Log[z1] - 
        12*Log[(s12 + I*ep1x*s12)/(q*z2)]) - 
      39*Log[(s12 + I*ep1x*s12)/(q*z2)]^2 + 
      Log[z]*((-((81 + Pi^2)*s23) + q*(-81*(-1 + z1) + Pi^2*(1 + z1)))/
         (3*q*z1) - 6*Log[z1]^2 + Log[z1]*
         (78 + 24*Log[((1 + I*ep1x)*s12)/(q*z2)] - 
          12*Log[(s12 + I*ep1x*s12)/(q*z2)]) - 
        78*Log[(s12 + I*ep1x*s12)/(q*z2)] - 6*Log[(s12 + I*ep1x*s12)/(q*z2)]^
          2) + (s23*(-108 - 13*Pi^2 + 128*Zeta[3]) + 
        q*(13*Pi^2*(1 + z1) + 4*(27 - 32*Zeta[3] + 22*z1*Zeta[3])))/
       (6*q*z1)))/(s12*(s12 + s23))};
P12G111010011= {x^(3 + 2*eps), 0, 
  ((-2*G[q/(q - s23), x])/eps^3 + G[s12/q, 1 - s23/q, (1 + I*ep1x)^(-1)]*
     (G[q/(q - s23), x]*(-36*G[0, x] - 36*G[q/(q - s23), 1 + I*ep1x] + 
        36*G[(s12 + s23)/s12, 1 + I*ep1x]) + 
      36*G[q/(q - s23), q/(q - s23), x] - 36*G[q/(q - s23), (s12 + s23)/s12, 
        x]) + G[q/s12, q/s12, 1 + I*ep1x]*
     (G[q/(q - s23), x]*(-24*G[q/(q - s23), 1 + I*ep1x] + 
        24*G[(s12 + s23)/s12, 1 + I*ep1x]) + 
      24*G[q/(q - s23), q/(q - s23), x] - 24*G[q/(q - s23), (s12 + s23)/s12, 
        x]) + G[s12/q, s12/q, (1 + I*ep1x)^(-1)]*
     (G[q/(q - s23), x]*(24*G[q/(q - s23), 1 + I*ep1x] - 
        24*G[(s12 + s23)/s12, 1 + I*ep1x]) - 
      24*G[q/(q - s23), q/(q - s23), x] + 24*G[q/(q - s23), (s12 + s23)/s12, 
        x]) - 16*G[q/(q - s23), x]*G[0, 0, 0, x] + 
    32*G[q/(q - s23), x]*G[0, 0, 1, x] + 24*G[q/(q - s23), x]*
     G[0, 0, q/s12, 1 + I*ep1x] + 32*G[q/(q - s23), x]*G[0, 0, q/s12, x] + 
    12*G[q/(q - s23), x]*G[0, 0, s12/q, (1 + I*ep1x)^(-1)] - 
    48*G[q/(q - s23), x]*G[0, 0, q/(q - s23), 1 + I*ep1x] - 
    48*G[q/(q - s23), x]*G[0, 0, 1 - s23/q, (1 + I*ep1x)^(-1)] + 
    16*G[q/(q - s23), x]*G[0, 1, 1, x] - 24*G[q/(q - s23), x]*
     G[0, 1, q/s12, 1 + I*ep1x] - 8*G[q/(q - s23), x]*G[0, 1, q/s12, x] - 
    24*G[q/(q - s23), x]*G[0, 1, s12/q, (1 + I*ep1x)^(-1)] + 
    36*G[q/(q - s23), x]*G[0, 1, q/(q - s23), 1 + I*ep1x] - 
    8*G[q/(q - s23), x]*G[0, 1, (s12 + s23)/s12, x] + 
    36*G[q/(q - s23), x]*G[0, 1, 1 - s23/q, (1 + I*ep1x)^(-1)] - 
    24*G[q/(q - s23), x]*G[0, q/s12, 1, 1 + I*ep1x] - 
    8*G[q/(q - s23), x]*G[0, q/s12, 1, x] + 16*G[q/(q - s23), x]*
     G[0, q/s12, q/s12, x] + 36*G[q/(q - s23), x]*G[0, q/s12, q/(q - s23), 
      1 + I*ep1x] - 8*G[q/(q - s23), x]*G[0, q/s12, (s12 + s23)/s12, x] - 
    24*G[q/(q - s23), x]*G[0, s12/q, 1, (1 + I*ep1x)^(-1)] + 
    36*G[q/(q - s23), x]*G[0, s12/q, 1 - s23/q, (1 + I*ep1x)^(-1)] + 
    12*G[q/(q - s23), x]*G[0, q/(q - s23), 1, 1 + I*ep1x] + 
    12*G[q/(q - s23), x]*G[0, q/(q - s23), q/s12, 1 + I*ep1x] - 
    72*G[q/(q - s23), x]*G[0, q/(q - s23), q/(q - s23), 1 + I*ep1x] + 
    12*G[q/(q - s23), x]*G[0, s12/(s12 + s23), 1, (1 + I*ep1x)^(-1)] + 
    12*G[q/(q - s23), x]*G[0, s12/(s12 + s23), s12/q, (1 + I*ep1x)^(-1)] - 
    24*G[q/(q - s23), x]*G[0, s12/(s12 + s23), 1 - s23/q, 
      (1 + I*ep1x)^(-1)] - 48*G[q/(q - s23), x]*G[0, 1 - s23/q, 1 - s23/q, 
      (1 + I*ep1x)^(-1)] - 24*G[q/(q - s23), x]*G[q/s12, q/(q - s23), 1, 
      1 + I*ep1x] + 24*G[q/(q - s23), x]*G[q/s12, (s12 + s23)/s12, 1, 
      1 + I*ep1x] - 24*G[q/(q - s23), x]*G[s12/q, s12/(s12 + s23), 1, 
      (1 + I*ep1x)^(-1)] + 24*G[q/(q - s23), x]*G[s12/q, 1 - s23/q, 1, 
      (1 + I*ep1x)^(-1)] + 24*G[q/(q - s23), x]*G[q/(q - s23), 1, 1, 
      1 + I*ep1x] + 24*G[q/(q - s23), x]*G[q/(q - s23), q/s12, q/s12, 
      1 + I*ep1x] - 36*G[q/(q - s23), x]*G[q/(q - s23), q/s12, q/(q - s23), 
      1 + I*ep1x] + 36*G[q/(q - s23), x]*G[q/(q - s23), q/(q - s23), 1, 
      1 + I*ep1x] - 36*G[q/(q - s23), x]*G[q/(q - s23), q/(q - s23), q/s12, 
      1 + I*ep1x] + 216*G[q/(q - s23), x]*G[q/(q - s23), q/(q - s23), 
      q/(q - s23), 1 + I*ep1x] - 36*G[q/(q - s23), x]*
     G[q/(q - s23), (s12 + s23)/s12, 1, 1 + I*ep1x] + 
    24*G[q/(q - s23), x]*G[s12/(s12 + s23), 1, 1, (1 + I*ep1x)^(-1)] + 
    24*G[q/(q - s23), x]*G[s12/(s12 + s23), s12/q, s12/q, 
      (1 + I*ep1x)^(-1)] - 36*G[q/(q - s23), x]*G[s12/(s12 + s23), s12/q, 
      1 - s23/q, (1 + I*ep1x)^(-1)] - 36*G[q/(q - s23), x]*
     G[s12/(s12 + s23), 1 - s23/q, s12/q, (1 + I*ep1x)^(-1)] + 
    48*G[q/(q - s23), x]*G[s12/(s12 + s23), 1 - s23/q, 1 - s23/q, 
      (1 + I*ep1x)^(-1)] - 24*G[q/(q - s23), x]*G[(s12 + s23)/s12, 1, 1, 
      1 + I*ep1x] - 24*G[q/(q - s23), x]*G[(s12 + s23)/s12, q/s12, q/s12, 
      1 + I*ep1x] + 36*G[q/(q - s23), x]*G[(s12 + s23)/s12, q/s12, 
      q/(q - s23), 1 + I*ep1x] + 36*G[q/(q - s23), x]*
     G[(s12 + s23)/s12, q/(q - s23), q/s12, 1 + I*ep1x] - 
    48*G[q/(q - s23), x]*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), 
      1 + I*ep1x] - 24*G[q/(q - s23), x]*G[1 - s23/q, 1, 1, 
      (1 + I*ep1x)^(-1)] - 24*G[q/(q - s23), x]*G[1 - s23/q, s12/q, s12/q, 
      (1 + I*ep1x)^(-1)] + 36*G[q/(q - s23), x]*G[1 - s23/q, s12/q, 
      1 - s23/q, (1 + I*ep1x)^(-1)] + 36*G[q/(q - s23), x]*
     G[1 - s23/q, s12/(s12 + s23), 1, (1 + I*ep1x)^(-1)] - 
    36*G[q/(q - s23), x]*G[1 - s23/q, 1 - s23/q, 1, (1 + I*ep1x)^(-1)] + 
    36*G[q/(q - s23), x]*G[1 - s23/q, 1 - s23/q, s12/q, (1 + I*ep1x)^(-1)] - 
    216*G[q/(q - s23), x]*G[1 - s23/q, 1 - s23/q, 1 - s23/q, 
      (1 + I*ep1x)^(-1)] + 16*G[0, 0, 0, q/(q - s23), x] - 
    32*G[0, 0, 1, q/(q - s23), x] - 32*G[0, 0, q/s12, q/(q - s23), x] - 
    16*G[0, 0, q/(q - s23), 1, x] - 16*G[0, 0, q/(q - s23), q/s12, x] + 
    56*G[0, 0, q/(q - s23), q/(q - s23), x] - 16*G[0, 1, 1, q/(q - s23), x] + 
    8*G[0, 1, q/s12, q/(q - s23), x] - 4*G[0, 1, q/(q - s23), 1, x] - 
    4*G[0, 1, q/(q - s23), q/s12, x] - 28*G[0, 1, q/(q - s23), q/(q - s23), 
      x] + 8*G[0, 1, (s12 + s23)/s12, q/(q - s23), x] + 
    8*G[0, q/s12, 1, q/(q - s23), x] - 16*G[0, q/s12, q/s12, q/(q - s23), 
      x] - 4*G[0, q/s12, q/(q - s23), 1, x] - 
    4*G[0, q/s12, q/(q - s23), q/s12, x] - 
    28*G[0, q/s12, q/(q - s23), q/(q - s23), x] + 
    8*G[0, q/s12, (s12 + s23)/s12, q/(q - s23), x] - 
    12*G[0, q/(q - s23), 0, q/(q - s23), x] - 8*G[0, q/(q - s23), 1, 1, x] - 
    8*G[0, q/(q - s23), 1, q/s12, x] + 4*G[0, q/(q - s23), 1, q/(q - s23), 
      x] - 8*G[0, q/(q - s23), q/s12, 1, x] - 
    8*G[0, q/(q - s23), q/s12, q/s12, x] + 
    4*G[0, q/(q - s23), q/s12, q/(q - s23), x] + 
    4*G[0, q/(q - s23), q/(q - s23), 1, x] + 
    4*G[0, q/(q - s23), q/(q - s23), q/s12, x] + 
    64*G[0, q/(q - s23), q/(q - s23), q/(q - s23), x] - 
    8*G[0, q/(q - s23), (s12 + s23)/s12, q/(q - s23), x] + 
    8*G[q/(q - s23), q/(q - s23), 1, 1, x] + 
    8*G[q/(q - s23), q/(q - s23), 1, q/s12, x] + 
    8*G[q/(q - s23), q/(q - s23), q/s12, 1, x] + 
    8*G[q/(q - s23), q/(q - s23), q/s12, q/s12, x] + 
    28*G[q/(q - s23), q/(q - s23), q/(q - s23), 1, x] + 
    28*G[q/(q - s23), q/(q - s23), q/(q - s23), q/s12, x] - 
    20*G[q/(q - s23), q/(q - s23), q/(q - s23), q/(q - s23), x] - 
    28*G[q/(q - s23), q/(q - s23), (s12 + s23)/s12, 1, x] - 
    28*G[q/(q - s23), q/(q - s23), (s12 + s23)/s12, q/s12, x] + 
    28*G[q/(q - s23), q/(q - s23), (s12 + s23)/s12, q/(q - s23), x] - 
    8*G[q/(q - s23), (s12 + s23)/s12, 1, 1, x] - 
    8*G[q/(q - s23), (s12 + s23)/s12, 1, q/s12, x] - 
    8*G[q/(q - s23), (s12 + s23)/s12, q/s12, 1, x] - 
    8*G[q/(q - s23), (s12 + s23)/s12, q/s12, q/s12, x] - 
    8*G[q/(q - s23), (s12 + s23)/s12, q/(q - s23), 1, x] - 
    8*G[q/(q - s23), (s12 + s23)/s12, q/(q - s23), q/s12, x] + 
    16*G[q/(q - s23), (s12 + s23)/s12, q/(q - s23), q/(q - s23), x] + 
    8*G[q/(q - s23), (s12 + s23)/s12, (s12 + s23)/s12, 1, x] + 
    8*G[q/(q - s23), (s12 + s23)/s12, (s12 + s23)/s12, q/s12, x] - 
    8*G[q/(q - s23), (s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x] - 
    24*G[q/(q - s23), x]*G[q/s12, (s12 + s23)/s12, 1 + I*ep1x]*
     Log[-1 - I*ep1x] + 36*G[q/(q - s23), x]*G[q/(q - s23), (s12 + s23)/s12, 
      1 + I*ep1x]*Log[-1 - I*ep1x] + G[q/s12, q/(q - s23), 1 + I*ep1x]*
     (-36*G[q/(q - s23), q/(q - s23), x] + 36*G[q/(q - s23), (s12 + s23)/s12, 
        x] + G[q/(q - s23), x]*(36*G[0, x] + 36*G[q/(q - s23), 1 + I*ep1x] - 
        36*G[(s12 + s23)/s12, 1 + I*ep1x] + 24*Log[-1 - I*ep1x])) + 
    G[q/(q - s23), q/s12, x]*(52*G[0, x] + 6*Log[-1 - I*ep1x]^2 - 
      6*Log[-((s12 + I*ep1x*s12)/q)]^2 - 26*Log[z]) + 
    G[q/(q - s23), 1, 1, x]*(16*G[0, x] - 8*Log[z]) + 
    G[q/(q - s23), q/s12, q/s12, x]*(16*G[0, x] - 8*Log[z]) + 
    G[q/s12, q/(q - s23), 1, x]*(8*G[0, x] - 4*Log[z]) + 
    G[q/(q - s23), x]*G[0, q/s12, 1 + I*ep1x]*(24*Log[-1 - I*ep1x] - 
      36*Log[-((1 + I*ep1x)*(1 - s23/q))] + 12*Log[z]) + 
    G[q/(q - s23), q/(q - s23), q/(q - s23), x]*(26 - 64*G[0, x] + 
      36*Log[-1 - I*ep1x] + 36*Log[-((s12 + I*ep1x*s12)/q)] + 72*Log[z]) + 
    G[q/(q - s23), 1, x]*(G[0, x]*(52 - 8*G[q/s12, x]) - 
      6*Log[-1 - I*ep1x]^2 + 6*Log[-((s12 + I*ep1x*s12)/q)]^2 - 26*Log[z] + 
      4*G[q/s12, x]*Log[z]) + 
    (G[0, q/s12, q/(q - s23), x]*(4*(7*q - 7*s12 - 8*s23)*Log[-1 - I*ep1x] + 
        4*(7*q - 7*s12 - 8*s23)*Log[-((s12 + I*ep1x*s12)/q)]) + 
      G[0, 1, q/(q - s23), x]*(4*(-q + s12 + 8*s23)*Log[-1 - I*ep1x] + 
        4*(-q + s12 + 8*s23)*Log[-((s12 + I*ep1x*s12)/q)]) + 
      G[0, q/(q - s23), x]*((-48*q + 48*s12 + 64*s23)*G[q/s12, q/s12, 
          1 + I*ep1x] + 16*(3*q - 3*s12 - 4*s23)*G[s12/q, s12/q, 
          (1 + I*ep1x)^(-1)] + 16*(3*q - 3*s12 - 4*s23)*G[q/s12, 1 + I*ep1x]*
         Log[-((s12 + I*ep1x*s12)/q)] + 8*(-5*q + 5*s12 + 4*s23)*
         Log[-((s12 + I*ep1x*s12)/q)]^2) + G[q/(q - s23), x]*
       G[s12/q, s12/q, (1 + I*ep1x)^(-1)]*((-48*q + 48*s12 + 64*s23)*
         G[0, x] + 8*(3*q - 3*s12 - 4*s23)*Log[z]) + 
      G[0, 0, q/s12, x]*(64*(q - s23)*Log[-1 - I*ep1x] + 
        64*(q - s23)*Log[-((s12 + I*ep1x*s12)/q)] + 64*(q - s23)*Log[z]) + 
      G[0, 0, 1, x]*(64*(-q + s23)*Log[-1 - I*ep1x] + 
        64*(-q + s23)*Log[-((s12 + I*ep1x*s12)/q)] + 64*(-q + s23)*Log[z]) + 
      G[q/(q - s23), x]*G[q/s12, q/s12, 1 + I*ep1x]*
       (16*(3*q - 3*s12 - 4*s23)*G[0, x] + 8*(-3*q + 3*s12 + 4*s23)*Log[z]) + 
      G[q/(q - s23), x]*(2*(-7*q + 7*s12 + 8*s23)*Log[-1 - I*ep1x]^2*
         Log[-((s12 + I*ep1x*s12)/q)] + 2*(7*q - 7*s12 - 8*s23)*
         Log[-((s12 + I*ep1x*s12)/q)]^3 + 
        G[0, x]*((-48*q + 48*s12 + 64*s23)*G[q/s12, 1 + I*ep1x]*
           Log[-((s12 + I*ep1x*s12)/q)] + 8*(5*q - 5*s12 - 4*s23)*
           Log[-((s12 + I*ep1x*s12)/q)]^2) + 8*(3*q - 3*s12 - 4*s23)*
         G[q/s12, 1 + I*ep1x]*Log[-((s12 + I*ep1x*s12)/q)]*Log[z]) + 
      G[q/(q - s23), q/s12, x]*(4*(-q + s12 + 4*s23)*Log[-1 - I*ep1x]*
         Log[z] - 16*(q - s12 - s23)*Log[-((s12 + I*ep1x*s12)/q)]*Log[z] + 
        4*(-3*q + 3*s12 + 4*s23)*Log[z]^2 + 
        G[0, x]*(4*(5*q - 5*s12 - 8*s23)*Log[-1 - I*ep1x] + 
          4*(5*q - 5*s12 - 8*s23)*Log[-((s12 + I*ep1x*s12)/q)] + 
          4*(5*q - 5*s12 - 8*s23)*Log[z])) + 
      G[0, 1, x]*(G[q/(q - s23), x]*(4*(q - s12 - 8*s23)*Log[-1 - I*ep1x] + 
          4*(q - s12 - 8*s23)*Log[-((s12 + I*ep1x*s12)/q)]) + 
        16*(-q + s23)*Log[-1 - I*ep1x]*Log[z] + 16*(-q + s23)*
         Log[-((s12 + I*ep1x*s12)/q)]*Log[z] + 16*(-q + s23)*Log[z]^2 + 
        G[0, x]*(32*(q - s23)*Log[-1 - I*ep1x] + 32*(q - s23)*
           Log[-((s12 + I*ep1x*s12)/q)] + 32*(q - s23)*Log[z])) + 
      G[0, q/s12, x]*(G[q/(q - s23), x]*(4*(-7*q + 7*s12 + 8*s23)*
           Log[-1 - I*ep1x] + 4*(-7*q + 7*s12 + 8*s23)*
           Log[-((s12 + I*ep1x*s12)/q)]) + 16*(q - s23)*Log[-1 - I*ep1x]*
         Log[z] + 16*(q - s23)*Log[-((s12 + I*ep1x*s12)/q)]*Log[z] + 
        16*(q - s23)*Log[z]^2 + G[0, x]*(32*(-q + s23)*Log[-1 - I*ep1x] + 
          32*(-q + s23)*Log[-((s12 + I*ep1x*s12)/q)] + 32*(-q + s23)*
           Log[z])) + G[q/(q - s23), 1, x]*(-16*s23*Log[-1 - I*ep1x]*Log[z] + 
        4*(3*q - 3*s12 - 4*s23)*Log[-((s12 + I*ep1x*s12)/q)]*Log[z] + 
        4*(q - s12 - 4*s23)*Log[z]^2 + G[0, x]*(4*(-3*q + 3*s12 + 8*s23)*
           Log[-1 - I*ep1x] + 4*(-3*q + 3*s12 + 8*s23)*
           Log[-((s12 + I*ep1x*s12)/q)] + 4*(-3*q + 3*s12 + 8*s23)*Log[z])))/
     (q - s12) + G[q/(q - s23), q/s12, 1 + I*ep1x]*
     (36*G[q/(q - s23), (s12 + s23)/s12, x] + G[q/(q - s23), x]*
       (78 + 12*G[0, x] + 36*G[q/(q - s23), 1 + I*ep1x] - 
        36*G[(s12 + s23)/s12, 1 + I*ep1x] - 24*Log[-((s12 + I*ep1x*s12)/q)] + 
        36*Log[-((1 + I*ep1x)*(1 - s23/q))] - 12*Log[z] - 36*Log[z1])) + 
    G[q/(q - s23), 1, 1 + I*ep1x]*(36*G[q/(q - s23), q/(q - s23), x] + 
      G[q/(q - s23), x]*(78 - 24*G[0, x] + 24*G[q/s12, 1 + I*ep1x] - 
        36*G[q/(q - s23), 1 + I*ep1x] - 24*Log[-1 - I*ep1x] - 
        24*Log[-((s12 + I*ep1x*s12)/q)] + 
        36*Log[-((1 + I*ep1x)*(1 - s23/q))] - 12*Log[z] - 36*Log[z1])) + 
    G[0, q/s12, x]*(12*G[q/(q - s23), 1, x] - 12*G[q/(q - s23), q/s12, x] - 
      28*G[q/(q - s23), q/(q - s23), x] + 8*G[q/(q - s23), (s12 + s23)/s12, 
        x] + G[q/(q - s23), x]*(-26 - 32*G[0, x] + 
        36*Log[-((1 + I*ep1x)*(1 - s23/q))] - (16*(q - s12 - 2*s23)*Log[z])/
         (q - s12) - 36*Log[z1])) + G[0, 1, x]*(-12*G[q/(q - s23), 1, x] + 
      12*G[q/(q - s23), q/s12, x] - 28*G[q/(q - s23), q/(q - s23), x] + 
      8*G[q/(q - s23), (s12 + s23)/s12, x] + G[q/(q - s23), x]*
       (-26 - 32*G[0, x] + 36*Log[-((1 + I*ep1x)*(1 - s23/q))] + 
        (16*(q - s12 - 2*s23)*Log[z])/(q - s12) - 36*Log[z1])) + 
    G[0, q/(q - s23), 1 + I*ep1x]*(24*G[0, q/(q - s23), x] + 
      36*G[q/(q - s23), q/(q - s23), x] + G[q/(q - s23), x]*
       (78 - 24*G[0, x] - 12*Log[-1 - I*ep1x] - 
        12*Log[-((s12 + I*ep1x*s12)/q)] + 
        72*Log[-((1 + I*ep1x)*(1 - s23/q))] - 12*Log[z] - 24*Log[z1])) + 
    (4*G[0, q/(q - s23), x] + 4*G[q/(q - s23), q/(q - s23), x] + 
      G[q/(q - s23), x]*(13 - 4*G[0, x] + 
        24*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 4*Log[z] - 24*Log[z1]))/
     eps^2 + G[q/(q - s23), x]*G[1 - s23/q, 1 - s23/q, (1 + I*ep1x)^(-1)]*
     (468 + 72*G[0, x] + 216*G[q/(q - s23), 1 + I*ep1x] - 
      48*G[(s12 + s23)/s12, 1 + I*ep1x] + 36*Log[z] - 216*Log[z1]) + 
    G[0, q/(q - s23), q/(q - s23), x]*(52 - 80*G[0, x] - 
      40*G[q/(q - s23), x] + 12*Log[-1 - I*ep1x] + 
      12*Log[-((s12 + I*ep1x*s12)/q)] + 
      72*Log[((-I)*(-I + ep1x)*(q - s23))/q] + 60*Log[z] - 72*Log[z1]) + 
    G[q/(q - s23), x]*G[(s12 + s23)/s12, q/(q - s23), 1 + I*ep1x]*
     (78 - 24*G[0, x] - 36*Log[-((s12 + I*ep1x*s12)/q)] + 
      48*Log[-((1 + I*ep1x)*(1 - s23/q))] - 12*Log[z] - 48*Log[z1]) + 
    G[q/(q - s23), x]*G[s12/(s12 + s23), s12/q, (1 + I*ep1x)^(-1)]*
     (78 - 24*G[0, x] - 36*Log[z1]) + G[q/(q - s23), x]*
     G[s12/(s12 + s23), 1, (1 + I*ep1x)^(-1)]*(78 - 24*G[0, x] + 
      24*G[q/s12, 1 + I*ep1x] - 36*G[q/(q - s23), 1 + I*ep1x] - 
      24*Log[-((s12 + I*ep1x*s12)/q)] + 36*Log[-((1 + I*ep1x)*(1 - s23/q))] - 
      36*Log[z1]) + G[q/(q - s23), q/(q - s23), (s12 + s23)/s12, x]*
     (-36*Log[-1 - I*ep1x] - 36*Log[-((s12 + I*ep1x*s12)/q)] + 
      36*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 36*Log[z] - 36*Log[z1]) + 
    G[q/(q - s23), (s12 + s23)/s12, 1, x]*(-26 - 8*G[0, x] - 
      24*Log[-1 - I*ep1x] - 24*Log[-((s12 + I*ep1x*s12)/q)] + 
      36*Log[-((1 + I*ep1x)*(1 - s23/q))] - 24*Log[z] - 36*Log[z1]) + 
    G[q/(q - s23), (s12 + s23)/s12, q/s12, x]*(-26 - 8*G[0, x] - 
      24*Log[-1 - I*ep1x] - 24*Log[-((s12 + I*ep1x*s12)/q)] + 
      36*Log[-((1 + I*ep1x)*(1 - s23/q))] - 24*Log[z] - 36*Log[z1]) + 
    G[0, q/(q - s23), (s12 + s23)/s12, x]*(8*G[q/(q - s23), x] - 
      24*Log[-1 - I*ep1x] - 24*Log[-((s12 + I*ep1x*s12)/q)] + 
      24*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 24*Log[z] - 24*Log[z1]) + 
    G[q/(q - s23), (s12 + s23)/s12, q/(q - s23), x]*
     (26 + 8*G[0, x] - 12*Log[((-I)*(-I + ep1x)*(q - s23))/q] + 12*Log[z1]) + 
    G[q/(q - s23), x]*G[(s12 + s23)/s12, q/s12, 1 + I*ep1x]*
     (-78 + 24*G[0, x] + 24*Log[-((s12 + I*ep1x*s12)/q)] - 
      36*Log[-((1 + I*ep1x)*(1 - s23/q))] + 36*Log[z1]) + 
    G[q/(q - s23), x]*G[(s12 + s23)/s12, 1, 1 + I*ep1x]*
     (-78 + 24*G[0, x] - 24*G[q/s12, 1 + I*ep1x] + 
      36*G[q/(q - s23), 1 + I*ep1x] + 24*Log[-1 - I*ep1x] + 
      24*Log[-((s12 + I*ep1x*s12)/q)] - 36*Log[-((1 + I*ep1x)*(1 - s23/q))] + 
      36*Log[z1]) + G[0, q/(q - s23), 1, x]*(-26 + 16*G[0, x] - 
      4*G[q/(q - s23), x] + 8*Log[-1 - I*ep1x] + 
      8*Log[-((s12 + I*ep1x*s12)/q)] - 36*Log[-((1 + I*ep1x)*(1 - s23/q))] - 
      4*Log[z] + 36*Log[z1]) + G[0, q/(q - s23), q/s12, x]*
     (-26 + 16*G[0, x] - 4*G[q/(q - s23), x] + 8*Log[-1 - I*ep1x] + 
      8*Log[-((s12 + I*ep1x*s12)/q)] - 36*Log[-((1 + I*ep1x)*(1 - s23/q))] - 
      4*Log[z] + 36*Log[z1]) + G[q/(q - s23), x]*G[1 - s23/q, s12/q, 
      (1 + I*ep1x)^(-1)]*(-78 - 12*G[0, x] - 36*G[q/(q - s23), 1 + I*ep1x] + 
      36*G[(s12 + s23)/s12, 1 + I*ep1x] + 12*Log[z] + 36*Log[z1]) + 
    G[q/(q - s23), x]*G[1 - s23/q, 1, (1 + I*ep1x)^(-1)]*
     (-78 + 24*G[0, x] - 24*G[q/s12, 1 + I*ep1x] + 
      36*G[q/(q - s23), 1 + I*ep1x] + 24*Log[-((s12 + I*ep1x*s12)/q)] - 
      36*Log[-((1 + I*ep1x)*(1 - s23/q))] + 12*Log[z] + 36*Log[z1]) + 
    G[q/(q - s23), q/(q - s23), 1, x]*(26 + 32*G[0, x] + 
      24*Log[-1 - I*ep1x] + 24*Log[-((s12 + I*ep1x*s12)/q)] - 
      36*Log[-((1 + I*ep1x)*(1 - s23/q))] + 12*Log[z] + 36*Log[z1]) + 
    G[q/(q - s23), q/(q - s23), q/s12, x]*(26 + 32*G[0, x] + 
      24*Log[-1 - I*ep1x] + 24*Log[-((s12 + I*ep1x*s12)/q)] - 
      36*Log[-((1 + I*ep1x)*(1 - s23/q))] + 12*Log[z] + 36*Log[z1]) + 
    G[0, 1, q/(q - s23), x]*(26 + 32*G[0, x] + 28*G[q/(q - s23), x] - 
      36*Log[-((1 + I*ep1x)*(1 - s23/q))] - (16*(q - s12 - 2*s23)*Log[z])/
       (q - s12) + 36*Log[z1]) + G[0, q/s12, q/(q - s23), x]*
     (26 + 32*G[0, x] + 28*G[q/(q - s23), x] - 
      36*Log[-((1 + I*ep1x)*(1 - s23/q))] + (16*(q - s12 - 2*s23)*Log[z])/
       (q - s12) + 36*Log[z1]) + G[0, 0, q/(q - s23), x]*
     (-52 - 16*G[0, x] - 44*G[q/(q - s23), x] + 8*Log[-1 - I*ep1x] + 
      8*Log[-((s12 + I*ep1x*s12)/q)] - 
      48*Log[((-I)*(-I + ep1x)*(q - s23))/q] + 8*Log[z] + 48*Log[z1]) + 
    G[q/(q - s23), x]*G[s12/(s12 + s23), 1 - s23/q, (1 + I*ep1x)^(-1)]*
     (-78 + 24*G[0, x] + 12*Log[z] + 48*Log[z1]) + 
    G[0, (s12 + s23)/s12, 1 + I*ep1x]*(-36*G[q/(q - s23), q/(q - s23), x] + 
      G[q/(q - s23), x]*(-78 + 24*G[0, x] - 12*Log[z] + 24*Log[z1])) + 
    G[q/(q - s23), (s12 + s23)/s12, x]*
     (-36*G[1 - s23/q, s12/q, (1 + I*ep1x)^(-1)] + 
      48*G[1 - s23/q, 1 - s23/q, (1 + I*ep1x)^(-1)] + 12*Log[-1 - I*ep1x]^2 + 
      (78 - 24*Log[-s12])*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 
      24*Log[-s12]*Log[((-I)*(-I + ep1x)*(q - s23))/q] + 
      G[q/s12, 1 + I*ep1x]*(24*Log[-((s12 + I*ep1x*s12)/q)] - 
        36*Log[-((1 + I*ep1x)*(1 - s23/q))]) + G[q/(q - s23), 1 + I*ep1x]*
       (-36*Log[-((s12 + I*ep1x*s12)/q)] + 
        48*Log[-((1 + I*ep1x)*(1 - s23/q))]) - 12*Log[z]^2 + 
      Log[((-I)*(-I + ep1x)*(q - s23))/q]*(-12*Log[z] - 48*Log[z1]) - 
      78*Log[z1] + 24*Log[z1]^2 + Log[z]*(-78 + 12*Log[z1]) + 
      G[0, x]*(24*Log[-1 - I*ep1x] + 24*Log[-((s12 + I*ep1x*s12)/q)] - 
        24*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 24*Log[z] + 24*Log[z1]) + 
      Log[-((s12 + I*ep1x*s12)/q)]*(-78 + 36*Log[z1]) + 
      Log[-1 - I*ep1x]*(-78 + 24*Log[-((s12 + I*ep1x*s12)/q)] - 
        36*Log[((-I)*(-I + ep1x)*(q - s23))/q] + 36*Log[z1])) + 
    G[q/(q - s23), q/(q - s23), x]*
     (54 + 36*G[s12/(s12 + s23), 1, (1 + I*ep1x)^(-1)] + 
      36*G[s12/(s12 + s23), s12/q, (1 + I*ep1x)^(-1)] - 
      36*G[s12/(s12 + s23), 1 - s23/q, (1 + I*ep1x)^(-1)] - 
      36*G[(s12 + s23)/s12, 1, 1 + I*ep1x] - 
      36*G[(s12 + s23)/s12, q/s12, 1 + I*ep1x] + 
      36*G[(s12 + s23)/s12, q/(q - s23), 1 + I*ep1x] - 
      36*G[1 - s23/q, 1, (1 + I*ep1x)^(-1)] - 36*G[q/(q - s23), 1 + I*ep1x]*
       Log[-1 - I*ep1x] - 30*Log[-1 - I*ep1x]^2 - 
      18*Log[-((s12 + I*ep1x*s12)/q)]^2 + G[(s12 + s23)/s12, 1 + I*ep1x]*
       (36*Log[-1 - I*ep1x] + 36*Log[-((s12 + I*ep1x*s12)/q)] - 
        36*Log[-(((1 + I*ep1x)*(q - s23))/q)]) + 
      18*Log[((-I)*(-I + ep1x)*(q - s23))/q]^2 + 
      18*Log[-((s12 + I*ep1x*s12)/(s12 + s23))]^2 + G[q/s12, 1 + I*ep1x]*
       (-24*Log[-((s12 + I*ep1x*s12)/q)] + 
        36*Log[-((1 + I*ep1x)*(1 - s23/q))]) + 156*Log[z] + 24*Log[z]^2 + 
      G[0, x]*(-104 - 36*Log[-1 - I*ep1x] - 36*Log[-((s12 + I*ep1x*s12)/q)] + 
        72*Log[((-I)*(-I + ep1x)*(q - s23))/q] - 36*Log[z] - 72*Log[z1]) + 
      Log[-((s12 + I*ep1x*s12)/q)]*(78 - 12*Log[z] - 36*Log[z1]) + 
      Log[-1 - I*ep1x]*(78 - 24*Log[-((s12 + I*ep1x*s12)/q)] + 
        36*Log[((-I)*(-I + ep1x)*(q - s23))/q] - 12*Log[z] - 36*Log[z1]) - 
      18*Log[z1]^2 + Log[-((s12 + I*ep1x*s12)/(s12 + s23))]*
       (36*Log[z] + 36*Log[z1])) + G[0, 0, x]*(16*G[0, q/(q - s23), x] + 
      16*G[q/(q - s23), 1, x] + 16*G[q/(q - s23), q/s12, x] - 
      32*G[q/(q - s23), q/(q - s23), x] + G[q/(q - s23), x]*
       (-52 + 8*Log[-1 - I*ep1x] + 8*Log[-((s12 + I*ep1x*s12)/q)] - 
        48*Log[((-I)*(-I + ep1x)*(q - s23))/q] + 8*Log[z] + 48*Log[z1])) + 
    G[0, q/(q - s23), x]*(54 - 24*G[0, (s12 + s23)/s12, 1 + I*ep1x] - 
      36*G[q/s12, q/(q - s23), 1 + I*ep1x] + 
      36*G[s12/q, 1 - s23/q, (1 + I*ep1x)^(-1)] + 
      24*G[q/(q - s23), 1, 1 + I*ep1x] - 12*G[q/(q - s23), q/s12, 
        1 + I*ep1x] + 72*G[q/(q - s23), q/(q - s23), 1 + I*ep1x] + 
      40*G[q/(q - s23), q/(q - s23), x] - 8*G[q/(q - s23), (s12 + s23)/s12, 
        x] + 24*G[s12/(s12 + s23), 1, (1 + I*ep1x)^(-1)] + 
      24*G[s12/(s12 + s23), s12/q, (1 + I*ep1x)^(-1)] - 
      24*G[s12/(s12 + s23), 1 - s23/q, (1 + I*ep1x)^(-1)] - 
      24*G[(s12 + s23)/s12, 1, 1 + I*ep1x] - 
      24*G[(s12 + s23)/s12, q/s12, 1 + I*ep1x] + 
      24*G[(s12 + s23)/s12, q/(q - s23), 1 + I*ep1x] - 
      24*G[1 - s23/q, 1, (1 + I*ep1x)^(-1)] + 
      12*G[1 - s23/q, s12/q, (1 + I*ep1x)^(-1)] - 
      72*G[1 - s23/q, 1 - s23/q, (1 + I*ep1x)^(-1)] - 16*Log[-1 - I*ep1x]^2 + 
      G[(s12 + s23)/s12, 1 + I*ep1x]*(24*Log[-1 - I*ep1x] + 
        24*Log[-((s12 + I*ep1x*s12)/q)] - 
        24*Log[-(((1 + I*ep1x)*(q - s23))/q)]) + (-156 + 48*Log[-s12])*
       Log[-(((1 + I*ep1x)*(q - s23))/q)] + G[q/(q - s23), 1 + I*ep1x]*
       (-24*Log[-1 - I*ep1x] + 12*Log[-((s12 + I*ep1x*s12)/q)] - 
        72*Log[((-I)*(-I + ep1x)*(q - s23))/q]) - 
      48*Log[-s12]*Log[((-I)*(-I + ep1x)*(q - s23))/q] + 
      12*Log[((-I)*(-I + ep1x)*(q - s23))/q]^2 + 
      12*Log[-((s12 + I*ep1x*s12)/(s12 + s23))]^2 + 36*G[q/s12, 1 + I*ep1x]*
       Log[-((1 + I*ep1x)*(1 - s23/q))] + 4*Log[z]^2 + 
      G[0, x]*(52 - 8*Log[-1 - I*ep1x] - 8*Log[-((s12 + I*ep1x*s12)/q)] + 
        48*Log[((-I)*(-I + ep1x)*(q - s23))/q] - 8*Log[z] - 48*Log[z1]) + 
      Log[-((s12 + I*ep1x*s12)/q)]*(26 - 12*Log[z] - 36*Log[z1]) + 
      Log[-1 - I*ep1x]*(26 - 8*Log[-((s12 + I*ep1x*s12)/q)] + 
        36*Log[((-I)*(-I + ep1x)*(q - s23))/q] - 12*Log[z] - 36*Log[z1]) + 
      156*Log[z1] - 48*Log[z1]^2 + Log[z]*(26 + 12*Log[z1]) + 
      Log[-((s12 + I*ep1x*s12)/(s12 + s23))]*(24*Log[z] + 24*Log[z1]) + 
      Log[((-I)*(-I + ep1x)*(q - s23))/q]*(-12*Log[z] + 72*Log[z1]) + 
      G[q/(q - s23), x]*(26 + 56*G[0, x] + 12*Log[-1 - I*ep1x] + 
        12*Log[-((s12 + I*ep1x*s12)/q)] - 
        72*Log[-((1 + I*ep1x)*(1 - s23/q))] - 12*Log[z] + 72*Log[z1])) + 
    G[q/(q - s23), q/(q - s23), 1 + I*ep1x]*
     (-48*G[q/(q - s23), (s12 + s23)/s12, x] + G[q/(q - s23), x]*
       (-468 - 72*G[0, x] - 216*G[q/(q - s23), 1 + I*ep1x] + 
        48*G[(s12 + s23)/s12, 1 + I*ep1x] - 36*Log[-1 - I*ep1x] + 
        36*Log[-((s12 + I*ep1x*s12)/q)] - 
        216*Log[-((1 + I*ep1x)*(1 - s23/q))] - 36*Log[z] + 216*Log[z1])) + 
    (8*G[q/(q - s23), x]*G[0, 0, x] + 4*G[q/(q - s23), x]*G[0, 1, x] + 
      4*G[q/(q - s23), x]*G[0, q/s12, x] - 12*G[q/(q - s23), x]*
       G[0, q/(q - s23), 1 + I*ep1x] + 12*G[q/(q - s23), x]*
       G[0, (s12 + s23)/s12, 1 + I*ep1x] - 12*G[q/(q - s23), x]*
       G[q/(q - s23), 1, 1 + I*ep1x] - 12*G[q/(q - s23), x]*
       G[q/(q - s23), q/s12, 1 + I*ep1x] + 72*G[q/(q - s23), x]*
       G[q/(q - s23), q/(q - s23), 1 + I*ep1x] - 12*G[q/(q - s23), x]*
       G[s12/(s12 + s23), 1, (1 + I*ep1x)^(-1)] - 12*G[q/(q - s23), x]*
       G[s12/(s12 + s23), s12/q, (1 + I*ep1x)^(-1)] + 
      12*G[q/(q - s23), x]*G[s12/(s12 + s23), 1 - s23/q, (1 + I*ep1x)^(-1)] + 
      12*G[q/(q - s23), x]*G[(s12 + s23)/s12, 1, 1 + I*ep1x] + 
      12*G[q/(q - s23), x]*G[(s12 + s23)/s12, q/s12, 1 + I*ep1x] - 
      12*G[q/(q - s23), x]*G[(s12 + s23)/s12, q/(q - s23), 1 + I*ep1x] + 
      12*G[q/(q - s23), x]*G[1 - s23/q, 1, (1 + I*ep1x)^(-1)] + 
      12*G[q/(q - s23), x]*G[1 - s23/q, s12/q, (1 + I*ep1x)^(-1)] - 
      72*G[q/(q - s23), x]*G[1 - s23/q, 1 - s23/q, (1 + I*ep1x)^(-1)] + 
      8*G[0, 0, q/(q - s23), x] - 4*G[0, 1, q/(q - s23), x] - 
      4*G[0, q/s12, q/(q - s23), x] + 4*G[0, q/(q - s23), 1, x] + 
      4*G[0, q/(q - s23), q/s12, x] - 8*G[0, q/(q - s23), q/(q - s23), x] - 
      4*G[q/(q - s23), q/(q - s23), 1, x] - 
      4*G[q/(q - s23), q/(q - s23), q/s12, x] - 
      4*G[q/(q - s23), q/(q - s23), q/(q - s23), x] + 
      4*G[q/(q - s23), (s12 + s23)/s12, 1, x] + 
      4*G[q/(q - s23), (s12 + s23)/s12, q/s12, x] - 
      4*G[q/(q - s23), (s12 + s23)/s12, q/(q - s23), x] + 
      G[q/(q - s23), q/(q - s23), x]*(-26 + 16*G[0, x] - 
        12*Log[-1 - I*ep1x] - 12*Log[-((s12 + I*ep1x*s12)/q)] - 24*Log[z]) + 
      G[q/(q - s23), 1, x]*(-8*G[0, x] + 4*Log[z]) + G[q/(q - s23), q/s12, x]*
       (-8*G[0, x] + 4*Log[z]) + G[0, q/(q - s23), x]*
       (-26 - 8*G[0, x] - 4*G[q/(q - s23), x] - 4*Log[-1 - I*ep1x] - 
        4*Log[-((s12 + I*ep1x*s12)/q)] + 
        24*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 4*Log[z] - 24*Log[z1]) + 
      G[q/(q - s23), (s12 + s23)/s12, x]*(12*Log[-1 - I*ep1x] + 
        12*Log[-((s12 + I*ep1x*s12)/q)] - 
        12*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 12*Log[z] + 12*Log[z1]) + 
      G[q/(q - s23), x]*(-27 + 6*Log[-1 - I*ep1x]^2 + 
        6*Log[-((s12 + I*ep1x*s12)/q)]^2 + G[q/(q - s23), 1 + I*ep1x]*
         (12*Log[-1 - I*ep1x] + 12*Log[-((s12 + I*ep1x*s12)/q)] - 
          72*Log[-(((1 + I*ep1x)*(q - s23))/q)]) - 
        6*Log[-(((1 + I*ep1x)*(q - s23))/q)]^2 + 
        G[(s12 + s23)/s12, 1 + I*ep1x]*(-12*Log[-1 - I*ep1x] - 
          12*Log[-((s12 + I*ep1x*s12)/q)] + 
          12*Log[-(((1 + I*ep1x)*(q - s23))/q)]) - 
        6*Log[-((s12 + I*ep1x*s12)/(s12 + s23))]^2 + 4*Log[-1 - I*ep1x]*
         Log[z] + 4*Log[-((s12 + I*ep1x*s12)/q)]*Log[z] - 4*Log[z]^2 + 
        Log[-((s12 + I*ep1x*s12)/(s12 + s23))]*(-12*Log[z] - 12*Log[z1]) + 
        156*Log[z1] - 30*Log[z1]^2 + Log[z]*(-26 + 12*Log[z1]) + 
        G[0, x]*(26 + 4*Log[-1 - I*ep1x] + 4*Log[-((s12 + I*ep1x*s12)/q)] - 
          24*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 4*Log[z] + 24*Log[z1]) + 
        Log[-(((1 + I*ep1x)*(q - s23))/q)]*(-156 - 12*Log[z] + 72*Log[z1])))/
     eps + G[q/(q - s23), x]*(18 + (2*(-q + s12 + 8*s23)*Log[-1 - I*ep1x]^3)/
       (q - s12) + (39 - 12*Log[-s12])*Log[-(((1 + I*ep1x)*(q - s23))/q)]^2 + 
      48*Log[-s12]^2*Log[((-I)*(-I + ep1x)*(q - s23))/q] + 
      G[q/(q - s23), 1 + I*ep1x]^2*(36*Log[-1 - I*ep1x] - 
        36*Log[-((s12 + I*ep1x*s12)/q)] + 
        216*Log[-((1 + I*ep1x)*(1 - s23/q))]) + (8*Log[z]^3)/3 + 
      Log[-((s12 + I*ep1x*s12)/q)]*(-4*Pi^2 - 26*Log[z] + 
        (4*(q - s12 - 4*s23)*Log[z]^2)/(q - s12)) + 
      Log[-1 - I*ep1x]*((2*(q - s12 - 8*s23)*Log[-((s12 + I*ep1x*s12)/q)]^2)/
         (q - s12) - 26*Log[z] - 4*Log[-((s12 + I*ep1x*s12)/q)]*Log[z] + 
        (4*(-3*q + 3*s12 + 4*s23)*Log[z]^2)/(q - s12)) + 
      Log[-s12]*(12*Log[((-I)*(-I + ep1x)*(q - s23))/q]^2 + 
        Log[((-I)*(-I + ep1x)*(q - s23))/q]*(24*Log[z] - 144*Log[z1])) + 
      Log[((-I)*(-I + ep1x)*(q - s23))/q]^2*(12*Log[z] - 24*Log[z1]) + 
      Log[z]^2*(26 - 12*Log[z1]) + Log[-((s12 + I*ep1x*s12)/(s12 + s23))]^2*
       (39 + 6*Log[z] - 12*Log[z1]) - 324*Log[z1] + 195*Log[z1]^2 - 
      28*Log[z1]^3 + Log[-((s12 + I*ep1x*s12)/q)]^2*
       (-39 + (2*(q - s12 - 8*s23)*Log[z])/(q - s12) + 18*Log[z1]) + 
      Log[-1 - I*ep1x]^2*(-39 + ((-18*q + 18*s12 + 32*s23)*Log[z])/
         (q - s12) + 18*Log[z1]) + Log[-((s12 + I*ep1x*s12)/(s12 + s23))]*
       (12*Log[z]^2 + Log[z]*(78 - 12*Log[z1]) + 78*Log[z1] - 24*Log[z1]^2) + 
      Log[z]*(54 - 78*Log[z1] + 6*Log[z1]^2) + 
      Log[((-I)*(-I + ep1x)*(q - s23))/q]*(2*Pi^2 + 12*Log[z]^2 - 
        36*Log[z]*Log[z1] + 108*Log[z1]^2) + 
      G[0, x]*(-54 + 16*Log[-1 - I*ep1x]^2 + (156 - 48*Log[-s12])*
         Log[-(((1 + I*ep1x)*(q - s23))/q)] + G[(s12 + s23)/s12, 1 + I*ep1x]*
         (-24*Log[-1 - I*ep1x] - 24*Log[-((s12 + I*ep1x*s12)/q)] + 
          24*Log[-(((1 + I*ep1x)*(q - s23))/q)]) + 48*Log[-s12]*
         Log[((-I)*(-I + ep1x)*(q - s23))/q] - 
        12*Log[((-I)*(-I + ep1x)*(q - s23))/q]^2 + G[q/(q - s23), 1 + I*ep1x]*
         (24*Log[-1 - I*ep1x] - 12*Log[-((s12 + I*ep1x*s12)/q)] + 
          72*Log[((-I)*(-I + ep1x)*(q - s23))/q]) - 
        12*Log[-((s12 + I*ep1x*s12)/(s12 + s23))]^2 - 36*G[q/s12, 1 + I*ep1x]*
         Log[-((1 + I*ep1x)*(1 - s23/q))] - 4*Log[z]^2 + 
        Log[((-I)*(-I + ep1x)*(q - s23))/q]*(12*Log[z] - 72*Log[z1]) + 
        Log[-((s12 + I*ep1x*s12)/(s12 + s23))]*(-24*Log[z] - 24*Log[z1]) + 
        Log[z]*(-26 - 12*Log[z1]) - 156*Log[z1] + 48*Log[z1]^2 + 
        Log[-((s12 + I*ep1x*s12)/q)]*(-26 + 12*Log[z] + 36*Log[z1]) + 
        Log[-1 - I*ep1x]*(-26 + 8*Log[-((s12 + I*ep1x*s12)/q)] - 
          36*Log[((-I)*(-I + ep1x)*(q - s23))/q] + 12*Log[z] + 36*Log[z1])) + 
      G[q/(q - s23), 1 + I*ep1x]*(12*Log[-1 - I*ep1x]^2 + 
        (468 - 144*Log[-s12])*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 
        144*Log[-s12]*Log[((-I)*(-I + ep1x)*(q - s23))/q] + 
        G[(s12 + s23)/s12, 1 + I*ep1x]*(-36*Log[-1 - I*ep1x] + 
          36*Log[-((s12 + I*ep1x*s12)/q)] - 
          48*Log[-((1 + I*ep1x)*(1 - s23/q))]) + G[q/s12, 1 + I*ep1x]*
         (-24*Log[-1 - I*ep1x] + 24*Log[-((s12 + I*ep1x*s12)/q)] - 
          36*Log[-((1 + I*ep1x)*(1 - s23/q))]) + 
        Log[((-I)*(-I + ep1x)*(q - s23))/q]*(36*Log[z] - 216*Log[z1]) + 
        Log[-((s12 + I*ep1x*s12)/q)]*(-78 + 12*Log[z] + 36*Log[z1]) + 
        Log[-1 - I*ep1x]*(-78 + 24*Log[-((s12 + I*ep1x*s12)/q)] - 
          36*Log[((-I)*(-I + ep1x)*(q - s23))/q] + 12*Log[z] + 36*Log[z1])) + 
      G[(s12 + s23)/s12, 1 + I*ep1x]*(-12*Log[-1 - I*ep1x]^2 + 
        (-78 + 24*Log[-s12])*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 
        24*Log[-s12]*Log[((-I)*(-I + ep1x)*(q - s23))/q] + 
        G[q/s12, 1 + I*ep1x]*(24*Log[-1 - I*ep1x] - 
          24*Log[-((s12 + I*ep1x*s12)/q)] + 
          36*Log[-((1 + I*ep1x)*(1 - s23/q))]) + Log[-((s12 + I*ep1x*s12)/q)]*
         (78 - 36*Log[z1]) + Log[-1 - I*ep1x]*
         (78 - 24*Log[-((s12 + I*ep1x*s12)/q)] + 
          36*Log[((-I)*(-I + ep1x)*(q - s23))/q] - 36*Log[z1]) + 
        Log[((-I)*(-I + ep1x)*(q - s23))/q]*(12*Log[z] + 48*Log[z1])) + 
      Log[-(((1 + I*ep1x)*(q - s23))/q)]*(4*(81 + Pi^2) - 48*Log[-s12]^2 + 
        78*Log[z] - 468*Log[z1] + Log[-s12]*(-24*Log[z] + 144*Log[z1])) - 
      36*Zeta[3]))/(q*s12 - s12*s23)};
P12G111010111= {x^4*(1 - ((q - s23)*x)/q)^(1 + 4*eps), 
  (-eps^(-4) - (27*Pi^2)/2 - (7*Pi^4)/10 - 4*(27 + 2*Pi^2)*G[0, x]^2 - 
    (208*G[0, x]^3)/3 - (32*G[0, x]^4)/3 + (13/2 + 4*G[0, x])/eps^3 + 
    (-27 - 2*Pi^2 - 52*G[0, x] - 16*G[0, x]^2)/(2*eps^2) - 
    2*G[0, x]*(18 + 13*Pi^2 - 60*Zeta[3]) + 
    (9 + (13*Pi^2)/2 + (54 + 4*Pi^2)*G[0, x] + 52*G[0, x]^2 + 
      (32*G[0, x]^3)/3 - 30*Zeta[3])/eps + 195*Zeta[3])/(s12^3*z), 
  ((-2*G[1, x] - 2*G[q/s12, x])/eps^3 + 128*G[0, -z1^(-1), x]^2 + 
    G[(s12 + s23)/s12, q/s12, 1 + I*ep1x]*(-24*G[1, x]*G[q/s12, x] + 
      24*G[(s12 + s23)/s12, q/s12, x] - 24*G[(s12 + s23)/s12, -z1^(-1), x]) + 
    G[0, (s12 + s23)/s12, 1 + I*ep1x]*(-24*G[1, x]*G[q/s12, x] + 
      24*G[(s12 + s23)/s12, 1, x] + 24*G[(s12 + s23)/s12, q/s12, x] - 
      24*G[(s12 + s23)/s12, -z1^(-1), x]) + G[(s12 + s23)/s12, 1, 1 + I*ep1x]*
     (-24*G[1, x]*G[q/s12, x] + 24*G[(s12 + s23)/s12, 1, x] + 
      24*G[(s12 + s23)/s12, q/s12, x] - 24*G[(s12 + s23)/s12, -z1^(-1), x]) + 
    G[(s12 + s23)/s12, -z1^(-1), 1 + I*ep1x]*(24*G[1, x]*G[q/s12, x] + 
      24*G[(s12 + s23)/s12, -z1^(-1), x]) + G[0, -z1^(-1), 1 + I*ep1x]*
     (24*G[1, x]*G[q/s12, x] - 24*G[(s12 + s23)/s12, 1, x] - 
      24*G[(s12 + s23)/s12, q/s12, x] + 24*G[(s12 + s23)/s12, -z1^(-1), x]) - 
    24*G[1, x]*G[q/s12, x]*G[1 - s23/q, 1, (1 + I*ep1x)^(-1)] - 
    24*G[1, x]*G[q/s12, x]*G[1 - s23/q, s12/q, (1 + I*ep1x)^(-1)] + 
    144*G[1, x]*G[q/s12, x]*G[1 - s23/q, 1 - s23/q, (1 + I*ep1x)^(-1)] + 
    24*G[1, x]*G[q/s12, x]*G[-z1^(-1), 1, 1 + I*ep1x] + 
    (13*G[q/s12, x] + 8*G[0, x]*G[q/s12, x] + 
      G[1, x]*(13 + 8*G[0, x] - 4*G[-z1^(-1), x]) - 4*G[0, 1, x] - 
      4*G[0, q/s12, x] + 8*G[0, -z1^(-1), x] - 4*G[q/s12, -z1^(-1), x] - 
      4*G[(s12 + s23)/s12, 1, x] - 4*G[(s12 + s23)/s12, q/s12, x] + 
      4*G[(s12 + s23)/s12, -z1^(-1), x] + 4*G[-z1^(-1), 1, x])/eps^2 + 
    G[0, 0, x]*(208*G[q/s12, x] + G[1, x]*(208 - 96*G[q/s12, x] - 
        64*G[-z1^(-1), x]) - 64*G[0, 1, x] - 64*G[0, q/s12, x] + 
      128*G[0, -z1^(-1), x] - 64*G[q/s12, -z1^(-1), x] + 
      32*G[(s12 + s23)/s12, 1, x] + 32*G[(s12 + s23)/s12, q/s12, x] - 
      32*G[(s12 + s23)/s12, -z1^(-1), x] + 64*G[-z1^(-1), 1, x]) + 
    24*G[1, x]*G[q/s12, x]*G[-z1^(-1), q/s12, 1 + I*ep1x] - 
    144*G[1, x]*G[q/s12, x]*G[-z1^(-1), -z1^(-1), 1 + I*ep1x] + 
    (104 + 64*G[0, x])*G[1, x]*G[-z1^(-1), -z1^(-1), x] + 
    24*G[1, x]*G[q/s12, x]*G[-(s12/(q*z2)), 1, (1 + I*ep1x)^(-1)] + 
    24*G[1, x]*G[q/s12, x]*G[-(s12/(q*z2)), s12/q, (1 + I*ep1x)^(-1)] - 
    24*G[1, x]*G[q/s12, x]*G[-(s12/(q*z2)), 1 - s23/q, (1 + I*ep1x)^(-1)] + 
    (128*G[1, x] + 128*G[q/s12, x])*G[0, 0, 0, x] + 
    (52 + 32*G[0, x] - 20*G[1, x] - 52*G[q/s12, x] + 
      16*G[(s12 + s23)/s12, x] + 20*G[-z1^(-1), x])*G[0, 0, 1, x] + 
    (16*G[1, x] - 16*G[q/s12, x])*G[0, 0, q/s12, 1 + I*ep1x] + 
    (52 + 32*G[0, x] - 52*G[1, x] - 20*G[q/s12, x] + 
      16*G[(s12 + s23)/s12, x] + 20*G[-z1^(-1), x])*G[0, 0, q/s12, x] + 
    (16*G[1, x] - 16*G[q/s12, x])*G[0, 0, s12/q, (1 + I*ep1x)^(-1)] + 
    (-104 - 64*G[0, x] + 36*G[1, x] + 36*G[q/s12, x] - 
      16*G[(s12 + s23)/s12, x] - 40*G[-z1^(-1), x])*G[0, 0, -z1^(-1), x] + 
    (-8*G[1, x] + 8*G[q/s12, x])*G[0, 1, q/s12, 1 + I*ep1x] + 
    (-8*G[1, x] + 8*G[q/s12, x])*G[0, 1, s12/q, (1 + I*ep1x)^(-1)] + 
    (156 + 96*G[0, x] - 32*G[1, x] - 16*G[q/s12, x] - 
      24*G[(s12 + s23)/s12, x] + 16*G[-z1^(-1), x])*G[0, 1, -z1^(-1), x] + 
    (8*G[1, x] - 8*G[q/s12, x])*G[0, q/s12, 1, 1 + I*ep1x] + 
    (8*G[1, x] - 8*G[q/s12, x])*G[0, q/s12, q/s12, 1 + I*ep1x] + 
    (156 + 96*G[0, x] - 16*G[1, x] - 32*G[q/s12, x] - 
      24*G[(s12 + s23)/s12, x] + 16*G[-z1^(-1), x])*
     G[0, q/s12, -z1^(-1), x] + (8*G[1, x] - 8*G[q/s12, x])*
     G[0, s12/q, 1, (1 + I*ep1x)^(-1)] + (8*G[1, x] - 8*G[q/s12, x])*
     G[0, s12/q, s12/q, (1 + I*ep1x)^(-1)] + 
    (104 + 64*G[0, x] + 4*G[1, x] - 12*G[q/s12, x] - 
      24*G[(s12 + s23)/s12, x] - 4*G[-z1^(-1), x])*G[0, -z1^(-1), 1, x] + 
    (104 + 64*G[0, x] - 12*G[1, x] + 4*G[q/s12, x] - 
      24*G[(s12 + s23)/s12, x] - 4*G[-z1^(-1), x])*G[0, -z1^(-1), q/s12, x] + 
    (-312 - 192*G[0, x] + 64*G[1, x] + 64*G[q/s12, x] + 
      16*G[(s12 + s23)/s12, x] - 32*G[-z1^(-1), x])*
     G[0, -z1^(-1), -z1^(-1), x] + (-26 - 16*G[0, x])*G[1, 1, 1, x] + 
    (-26 - 16*G[0, x])*G[q/s12, q/s12, q/s12, x] + 
    (26 + 16*G[0, x])*G[q/s12, q/s12, -z1^(-1), x] + 
    (-52 - 32*G[0, x])*G[q/s12, -z1^(-1), q/s12, x] + 
    (104 + 64*G[0, x])*G[q/s12, -z1^(-1), -z1^(-1), x] + 
    (156 + 96*G[0, x])*G[-z1^(-1), 1, 1, x] + (26 + 16*G[0, x])*
     G[-z1^(-1), q/s12, q/s12, x] + (-26 - 16*G[0, x])*
     G[-z1^(-1), q/s12, -z1^(-1), x] + (-26 - 16*G[0, x])*
     G[-z1^(-1), (s12 + s23)/s12, q/s12, x] + (26 + 16*G[0, x])*
     G[-z1^(-1), (s12 + s23)/s12, -z1^(-1), x] + 
    (156 + 96*G[0, x])*G[-z1^(-1), -z1^(-1), 1, x] - 16*G[0, 0, 0, 1, x] - 
    16*G[0, 0, 0, q/s12, x] + 32*G[0, 0, 0, -z1^(-1), x] + 
    40*G[0, 0, 1, 1, x] - 56*G[0, 0, 1, q/s12, x] - 
    16*G[0, 0, 1, (s12 + s23)/s12, x] - 136*G[0, 0, 1, -z1^(-1), x] - 
    56*G[0, 0, q/s12, 1, x] + 40*G[0, 0, q/s12, q/s12, x] - 
    16*G[0, 0, q/s12, (s12 + s23)/s12, x] - 136*G[0, 0, q/s12, -z1^(-1), x] - 
    120*G[0, 0, -z1^(-1), 1, x] - 120*G[0, 0, -z1^(-1), q/s12, x] + 
    16*G[0, 0, -z1^(-1), (s12 + s23)/s12, x] - 
    368*G[0, 0, -z1^(-1), -z1^(-1), x] + 12*G[0, 1, 0, 1, x] - 
    52*G[0, 1, 0, q/s12, x] - 44*G[0, 1, 0, -z1^(-1), x] - 
    16*G[0, 1, 1, 1, x] - 32*G[0, 1, 1, (s12 + s23)/s12, x] + 
    32*G[0, 1, 1, -z1^(-1), x] - 48*G[0, 1, q/s12, 1, x] - 
    16*G[0, 1, q/s12, (s12 + s23)/s12, x] + 80*G[0, 1, q/s12, -z1^(-1), x] - 
    8*G[0, 1, (s12 + s23)/s12, 1, x] - 8*G[0, 1, (s12 + s23)/s12, q/s12, x] - 
    16*G[0, 1, (s12 + s23)/s12, (s12 + s23)/s12, x] + 
    48*G[0, 1, -z1^(-1), 1, x] + 32*G[0, 1, -z1^(-1), q/s12, x] + 
    24*G[0, 1, -z1^(-1), (s12 + s23)/s12, x] - 
    112*G[0, 1, -z1^(-1), -z1^(-1), x] - 52*G[0, q/s12, 0, 1, x] + 
    12*G[0, q/s12, 0, q/s12, x] - 44*G[0, q/s12, 0, -z1^(-1), x] - 
    48*G[0, q/s12, 1, q/s12, x] - 16*G[0, q/s12, 1, (s12 + s23)/s12, x] + 
    80*G[0, q/s12, 1, -z1^(-1), x] - 16*G[0, q/s12, q/s12, q/s12, x] - 
    32*G[0, q/s12, q/s12, (s12 + s23)/s12, x] + 
    32*G[0, q/s12, q/s12, -z1^(-1), x] - 
    8*G[0, q/s12, (s12 + s23)/s12, 1, x] - 
    8*G[0, q/s12, (s12 + s23)/s12, q/s12, x] - 
    16*G[0, q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x] + 
    32*G[0, q/s12, -z1^(-1), 1, x] + 48*G[0, q/s12, -z1^(-1), q/s12, x] + 
    24*G[0, q/s12, -z1^(-1), (s12 + s23)/s12, x] - 
    112*G[0, q/s12, -z1^(-1), -z1^(-1), x] - 44*G[0, -z1^(-1), 0, 1, x] - 
    44*G[0, -z1^(-1), 0, q/s12, x] - 232*G[0, -z1^(-1), 0, -z1^(-1), x] + 
    16*G[0, -z1^(-1), 1, 1, x] + 32*G[0, -z1^(-1), 1, q/s12, x] + 
    24*G[0, -z1^(-1), 1, (s12 + s23)/s12, x] - 
    64*G[0, -z1^(-1), 1, -z1^(-1), x] + 32*G[0, -z1^(-1), q/s12, 1, x] + 
    16*G[0, -z1^(-1), q/s12, q/s12, x] + 
    24*G[0, -z1^(-1), q/s12, (s12 + s23)/s12, x] - 
    64*G[0, -z1^(-1), q/s12, -z1^(-1), x] + 
    8*G[0, -z1^(-1), (s12 + s23)/s12, 1, x] + 
    8*G[0, -z1^(-1), (s12 + s23)/s12, q/s12, x] + 
    16*G[0, -z1^(-1), (s12 + s23)/s12, (s12 + s23)/s12, x] - 
    64*G[0, -z1^(-1), -z1^(-1), 1, x] - 
    64*G[0, -z1^(-1), -z1^(-1), q/s12, x] - 
    16*G[0, -z1^(-1), -z1^(-1), (s12 + s23)/s12, x] + 
    224*G[0, -z1^(-1), -z1^(-1), -z1^(-1), x] - 12*G[1, 1, 1, 1, x] - 
    12*G[1, 1, 1, q/s12, x] + 20*G[1, 1, 1, -z1^(-1), x] - 
    12*G[1, 1, q/s12, 1, x] - 12*G[1, 1, q/s12, q/s12, x] + 
    20*G[1, 1, q/s12, -z1^(-1), x] + 12*G[1, 1, (s12 + s23)/s12, 1, x] + 
    12*G[1, 1, (s12 + s23)/s12, q/s12, x] - 
    12*G[1, 1, (s12 + s23)/s12, -z1^(-1), x] + 8*G[1, 1, -z1^(-1), 1, x] + 
    8*G[1, 1, -z1^(-1), q/s12, x] - 16*G[1, 1, -z1^(-1), -z1^(-1), x] - 
    12*G[1, q/s12, 1, 1, x] - 12*G[1, q/s12, 1, q/s12, x] + 
    20*G[1, q/s12, 1, -z1^(-1), x] - 12*G[1, q/s12, q/s12, 1, x] - 
    12*G[1, q/s12, q/s12, q/s12, x] + 20*G[1, q/s12, q/s12, -z1^(-1), x] - 
    4*G[1, q/s12, (s12 + s23)/s12, 1, x] - 
    4*G[1, q/s12, (s12 + s23)/s12, q/s12, x] + 
    4*G[1, q/s12, (s12 + s23)/s12, -z1^(-1), x] + 
    24*G[1, q/s12, -z1^(-1), 1, x] + 24*G[1, q/s12, -z1^(-1), q/s12, x] - 
    32*G[1, q/s12, -z1^(-1), -z1^(-1), x] + 
    20*G[1, (s12 + s23)/s12, 1, 1, x] + 
    20*G[1, (s12 + s23)/s12, 1, q/s12, x] - 
    44*G[1, (s12 + s23)/s12, 1, -z1^(-1), x] + 
    20*G[1, (s12 + s23)/s12, q/s12, 1, x] + 
    20*G[1, (s12 + s23)/s12, q/s12, q/s12, x] - 
    44*G[1, (s12 + s23)/s12, q/s12, -z1^(-1), x] - 
    4*G[1, (s12 + s23)/s12, (s12 + s23)/s12, 1, x] - 
    4*G[1, (s12 + s23)/s12, (s12 + s23)/s12, q/s12, x] + 
    4*G[1, (s12 + s23)/s12, (s12 + s23)/s12, -z1^(-1), x] - 
    40*G[1, (s12 + s23)/s12, -z1^(-1), 1, x] - 
    40*G[1, (s12 + s23)/s12, -z1^(-1), q/s12, x] + 
    64*G[1, (s12 + s23)/s12, -z1^(-1), -z1^(-1), x] + 
    16*G[1, -z1^(-1), 1, -z1^(-1), x] + 
    16*G[1, -z1^(-1), q/s12, -z1^(-1), x] - 
    16*G[1, -z1^(-1), (s12 + s23)/s12, 1, x] - 
    16*G[1, -z1^(-1), (s12 + s23)/s12, q/s12, x] + 
    16*G[1, -z1^(-1), (s12 + s23)/s12, -z1^(-1), x] + 
    32*G[1, -z1^(-1), -z1^(-1), 1, x] + 
    32*G[1, -z1^(-1), -z1^(-1), q/s12, x] - 
    64*G[1, -z1^(-1), -z1^(-1), -z1^(-1), x] - 12*G[q/s12, 1, 1, 1, x] - 
    12*G[q/s12, 1, 1, q/s12, x] + 20*G[q/s12, 1, 1, -z1^(-1), x] - 
    12*G[q/s12, 1, q/s12, 1, x] - 12*G[q/s12, 1, q/s12, q/s12, x] + 
    20*G[q/s12, 1, q/s12, -z1^(-1), x] - 
    4*G[q/s12, 1, (s12 + s23)/s12, 1, x] - 
    4*G[q/s12, 1, (s12 + s23)/s12, q/s12, x] + 
    4*G[q/s12, 1, (s12 + s23)/s12, -z1^(-1), x] + 
    24*G[q/s12, 1, -z1^(-1), 1, x] + 24*G[q/s12, 1, -z1^(-1), q/s12, x] - 
    32*G[q/s12, 1, -z1^(-1), -z1^(-1), x] - 12*G[q/s12, q/s12, 1, 1, x] - 
    12*G[q/s12, q/s12, 1, q/s12, x] + 20*G[q/s12, q/s12, 1, -z1^(-1), x] - 
    12*G[q/s12, q/s12, q/s12, 1, x] - 12*G[q/s12, q/s12, q/s12, q/s12, x] + 
    20*G[q/s12, q/s12, q/s12, -z1^(-1), x] + 
    12*G[q/s12, q/s12, (s12 + s23)/s12, 1, x] + 
    12*G[q/s12, q/s12, (s12 + s23)/s12, q/s12, x] - 
    12*G[q/s12, q/s12, (s12 + s23)/s12, -z1^(-1), x] + 
    8*G[q/s12, q/s12, -z1^(-1), 1, x] + 
    8*G[q/s12, q/s12, -z1^(-1), q/s12, x] - 
    16*G[q/s12, q/s12, -z1^(-1), -z1^(-1), x] + 
    20*G[q/s12, (s12 + s23)/s12, 1, 1, x] + 
    20*G[q/s12, (s12 + s23)/s12, 1, q/s12, x] - 
    44*G[q/s12, (s12 + s23)/s12, 1, -z1^(-1), x] + 
    20*G[q/s12, (s12 + s23)/s12, q/s12, 1, x] + 
    20*G[q/s12, (s12 + s23)/s12, q/s12, q/s12, x] - 
    44*G[q/s12, (s12 + s23)/s12, q/s12, -z1^(-1), x] - 
    4*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, 1, x] - 
    4*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, q/s12, x] + 
    4*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, -z1^(-1), x] - 
    40*G[q/s12, (s12 + s23)/s12, -z1^(-1), 1, x] - 
    40*G[q/s12, (s12 + s23)/s12, -z1^(-1), q/s12, x] + 
    64*G[q/s12, (s12 + s23)/s12, -z1^(-1), -z1^(-1), x] + 
    16*G[q/s12, -z1^(-1), 1, -z1^(-1), x] + 
    16*G[q/s12, -z1^(-1), q/s12, -z1^(-1), x] - 
    16*G[q/s12, -z1^(-1), (s12 + s23)/s12, 1, x] - 
    16*G[q/s12, -z1^(-1), (s12 + s23)/s12, q/s12, x] + 
    16*G[q/s12, -z1^(-1), (s12 + s23)/s12, -z1^(-1), x] + 
    32*G[q/s12, -z1^(-1), -z1^(-1), 1, x] + 
    32*G[q/s12, -z1^(-1), -z1^(-1), q/s12, x] - 
    64*G[q/s12, -z1^(-1), -z1^(-1), -z1^(-1), x] + 
    8*G[(s12 + s23)/s12, 1, 1, 1, x] + 8*G[(s12 + s23)/s12, 1, 1, q/s12, x] - 
    8*G[(s12 + s23)/s12, 1, 1, -z1^(-1), x] + 
    8*G[(s12 + s23)/s12, 1, q/s12, 1, x] + 
    8*G[(s12 + s23)/s12, 1, q/s12, q/s12, x] - 
    8*G[(s12 + s23)/s12, 1, q/s12, -z1^(-1), x] - 
    8*G[(s12 + s23)/s12, 1, (s12 + s23)/s12, 1, x] - 
    8*G[(s12 + s23)/s12, 1, (s12 + s23)/s12, q/s12, x] + 
    8*G[(s12 + s23)/s12, 1, (s12 + s23)/s12, -z1^(-1), x] - 
    16*G[(s12 + s23)/s12, 1, -z1^(-1), -z1^(-1), x] + 
    8*G[(s12 + s23)/s12, q/s12, 1, 1, x] + 
    8*G[(s12 + s23)/s12, q/s12, 1, q/s12, x] - 
    8*G[(s12 + s23)/s12, q/s12, 1, -z1^(-1), x] + 
    8*G[(s12 + s23)/s12, q/s12, q/s12, 1, x] + 
    8*G[(s12 + s23)/s12, q/s12, q/s12, q/s12, x] - 
    8*G[(s12 + s23)/s12, q/s12, q/s12, -z1^(-1), x] - 
    8*G[(s12 + s23)/s12, q/s12, (s12 + s23)/s12, 1, x] - 
    8*G[(s12 + s23)/s12, q/s12, (s12 + s23)/s12, q/s12, x] + 
    8*G[(s12 + s23)/s12, q/s12, (s12 + s23)/s12, -z1^(-1), x] - 
    16*G[(s12 + s23)/s12, q/s12, -z1^(-1), -z1^(-1), x] + 
    16*G[(s12 + s23)/s12, (s12 + s23)/s12, 1, -z1^(-1), x] + 
    16*G[(s12 + s23)/s12, (s12 + s23)/s12, q/s12, -z1^(-1), x] - 
    16*G[(s12 + s23)/s12, (s12 + s23)/s12, (s12 + s23)/s12, 1, x] - 
    16*G[(s12 + s23)/s12, (s12 + s23)/s12, (s12 + s23)/s12, q/s12, x] + 
    16*G[(s12 + s23)/s12, (s12 + s23)/s12, (s12 + s23)/s12, -z1^(-1), x] + 
    32*G[(s12 + s23)/s12, (s12 + s23)/s12, -z1^(-1), 1, x] + 
    32*G[(s12 + s23)/s12, (s12 + s23)/s12, -z1^(-1), q/s12, x] - 
    48*G[(s12 + s23)/s12, (s12 + s23)/s12, -z1^(-1), -z1^(-1), x] - 
    8*G[(s12 + s23)/s12, -z1^(-1), 1, 1, x] - 
    8*G[(s12 + s23)/s12, -z1^(-1), 1, q/s12, x] - 
    24*G[(s12 + s23)/s12, -z1^(-1), 1, -z1^(-1), x] - 
    8*G[(s12 + s23)/s12, -z1^(-1), q/s12, 1, x] - 
    8*G[(s12 + s23)/s12, -z1^(-1), q/s12, q/s12, x] - 
    24*G[(s12 + s23)/s12, -z1^(-1), q/s12, -z1^(-1), x] + 
    32*G[(s12 + s23)/s12, -z1^(-1), (s12 + s23)/s12, 1, x] + 
    32*G[(s12 + s23)/s12, -z1^(-1), (s12 + s23)/s12, q/s12, x] - 
    32*G[(s12 + s23)/s12, -z1^(-1), (s12 + s23)/s12, -z1^(-1), x] - 
    56*G[(s12 + s23)/s12, -z1^(-1), -z1^(-1), 1, x] - 
    56*G[(s12 + s23)/s12, -z1^(-1), -z1^(-1), q/s12, x] + 
    104*G[(s12 + s23)/s12, -z1^(-1), -z1^(-1), -z1^(-1), x] + 
    12*G[-z1^(-1), 1, 1, 1, x] + 12*G[-z1^(-1), 1, 1, q/s12, x] - 
    20*G[-z1^(-1), 1, 1, -z1^(-1), x] + 12*G[-z1^(-1), 1, q/s12, 1, x] + 
    12*G[-z1^(-1), 1, q/s12, q/s12, x] - 
    20*G[-z1^(-1), 1, q/s12, -z1^(-1), x] - 
    12*G[-z1^(-1), 1, (s12 + s23)/s12, 1, x] - 
    12*G[-z1^(-1), 1, (s12 + s23)/s12, q/s12, x] + 
    12*G[-z1^(-1), 1, (s12 + s23)/s12, -z1^(-1), x] - 
    8*G[-z1^(-1), 1, -z1^(-1), 1, x] - 8*G[-z1^(-1), 1, -z1^(-1), q/s12, x] + 
    16*G[-z1^(-1), 1, -z1^(-1), -z1^(-1), x] + 
    12*G[-z1^(-1), q/s12, 1, 1, x] + 12*G[-z1^(-1), q/s12, 1, q/s12, x] - 
    20*G[-z1^(-1), q/s12, 1, -z1^(-1), x] + 
    12*G[-z1^(-1), q/s12, q/s12, 1, x] + 
    12*G[-z1^(-1), q/s12, q/s12, q/s12, x] - 
    20*G[-z1^(-1), q/s12, q/s12, -z1^(-1), x] - 
    12*G[-z1^(-1), q/s12, (s12 + s23)/s12, 1, x] - 
    12*G[-z1^(-1), q/s12, (s12 + s23)/s12, q/s12, x] + 
    12*G[-z1^(-1), q/s12, (s12 + s23)/s12, -z1^(-1), x] - 
    8*G[-z1^(-1), q/s12, -z1^(-1), 1, x] - 
    8*G[-z1^(-1), q/s12, -z1^(-1), q/s12, x] + 
    16*G[-z1^(-1), q/s12, -z1^(-1), -z1^(-1), x] - 
    20*G[-z1^(-1), (s12 + s23)/s12, 1, 1, x] - 
    20*G[-z1^(-1), (s12 + s23)/s12, 1, q/s12, x] + 
    28*G[-z1^(-1), (s12 + s23)/s12, 1, -z1^(-1), x] - 
    20*G[-z1^(-1), (s12 + s23)/s12, q/s12, 1, x] - 
    20*G[-z1^(-1), (s12 + s23)/s12, q/s12, q/s12, x] + 
    28*G[-z1^(-1), (s12 + s23)/s12, q/s12, -z1^(-1), x] + 
    20*G[-z1^(-1), (s12 + s23)/s12, (s12 + s23)/s12, 1, x] + 
    20*G[-z1^(-1), (s12 + s23)/s12, (s12 + s23)/s12, q/s12, x] - 
    20*G[-z1^(-1), (s12 + s23)/s12, (s12 + s23)/s12, -z1^(-1), x] + 
    8*G[-z1^(-1), (s12 + s23)/s12, -z1^(-1), 1, x] + 
    8*G[-z1^(-1), (s12 + s23)/s12, -z1^(-1), q/s12, x] - 
    16*G[-z1^(-1), (s12 + s23)/s12, -z1^(-1), -z1^(-1), x] + 
    G[0, x]*((16*Pi^2*G[-z1^(-1), x])/3 + G[q/s12, x]*((4*(81 + 4*Pi^2))/3 - 
        8*G[q/s12, 1 + I*ep1x]*Log[-((s12 + I*ep1x*s12)/q)] + 
        4*Log[-((s12 + I*ep1x*s12)/q)]^2)) + 
    G[0, 1, 1, x]*(-52 - 32*G[0, x] - 4*G[1, x] - 20*G[q/s12, x] + 
      32*G[(s12 + s23)/s12, x] + 4*G[-z1^(-1), x] + 12*Log[-1 - I*ep1x] + 
      12*Log[-((s12 + I*ep1x*s12)/q)] + 12*Log[z]) + 
    G[0, q/s12, q/s12, x]*(-52 - 32*G[0, x] - 20*G[1, x] - 4*G[q/s12, x] + 
      32*G[(s12 + s23)/s12, x] + 4*G[-z1^(-1), x] + 12*Log[-1 - I*ep1x] + 
      12*Log[-((s12 + I*ep1x*s12)/q)] + 12*Log[z]) + 
    G[q/s12, 1, 1 + I*ep1x]*(8*G[1, x]*Log[z] - 8*G[q/s12, x]*Log[z]) + 
    G[s12/q, s12/q, (1 + I*ep1x)^(-1)]*(-8*G[0, x]*G[q/s12, x] + 
      G[1, x]*(8*G[0, x] - 8*Log[z]) + 8*G[q/s12, x]*Log[z]) + 
    G[s12/q, 1, (1 + I*ep1x)^(-1)]*(-8*G[1, x]*Log[z] + 
      8*G[q/s12, x]*Log[z]) + G[q/s12, q/s12, 1 + I*ep1x]*
     (8*G[0, x]*G[q/s12, x] - 8*G[q/s12, x]*Log[z] + 
      G[1, x]*(-8*G[0, x] + 8*Log[z])) + G[0, q/s12, 1 + I*ep1x]*
     (G[q/s12, x]*(8*Log[-1 - I*ep1x] + 8*Log[-((s12 + I*ep1x*s12)/q)] - 
        8*Log[z]) + G[1, x]*(-8*Log[-1 - I*ep1x] - 
        8*Log[-((s12 + I*ep1x*s12)/q)] + 8*Log[z])) + 
    G[-z1^(-1), 1, x]*(54 + (8*Pi^2)/3 + (-78 - 48*G[0, x])*G[1, x] + 
      G[0, x]*(104 - 16*G[q/s12, x] - 80*G[-z1^(-1), x]) - 
      130*G[-z1^(-1), x] + 16*Log[-1 - I*ep1x]^2 - 
      16*Log[-((s12 + I*ep1x*s12)/q)]^2 + 16*Log[-1 - I*ep1x]*Log[z] - 
      16*Log[-((s12 + I*ep1x*s12)/q)]*Log[z] + 
      G[q/s12, x]*(78 + 192*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 32*Log[z] - 
        192*Log[z1])) + G[1, 1, x]*((4*Pi^2)/3 + 26*G[-z1^(-1), x] + 
      10*Log[-1 - I*ep1x]^2 - 10*Log[-((s12 + I*ep1x*s12)/q)]^2 + 
      4*Log[-1 - I*ep1x]*Log[z] - 16*Log[-((s12 + I*ep1x*s12)/q)]*Log[z] - 
      6*Log[z]^2 + G[0, x]*(-16*G[q/s12, x] + 16*G[-z1^(-1), x] + 
        12*Log[-1 - I*ep1x] + 12*Log[-((s12 + I*ep1x*s12)/q)] + 12*Log[z]) + 
      G[q/s12, x]*(-26 + 48*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 
        48*Log[z1])) + G[q/s12, q/s12, x]*((4*Pi^2)/3 - 
      10*Log[-1 - I*ep1x]^2 + 10*Log[-((s12 + I*ep1x*s12)/q)]^2 - 
      16*Log[-1 - I*ep1x]*Log[z] + 4*Log[-((s12 + I*ep1x*s12)/q)]*Log[z] - 
      6*Log[z]^2 + G[0, x]*(12*Log[-1 - I*ep1x] + 
        12*Log[-((s12 + I*ep1x*s12)/q)] + 12*Log[z]) + 
      G[1, x]*(-26 - 16*G[0, x] + 48*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 
        48*Log[z1])) + G[(s12 + s23)/s12, q/s12, -z1^(-1), x]*
     (52 - 24*Log[-1 - I*ep1x] - 24*Log[-((s12 + I*ep1x*s12)/q)] + 
      240*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 8*Log[z] - 240*Log[z1]) + 
    G[q/s12, (s12 + s23)/s12, 1, x]*(156 + 48*G[0, x] + 24*Log[-1 - I*ep1x] + 
      24*Log[-((s12 + I*ep1x*s12)/q)] + 
      216*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 48*Log[z] - 216*Log[z1]) + 
    G[(s12 + s23)/s12, -z1^(-1), q/s12, x]*(104 + 16*G[0, x] + 
      192*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 24*Log[z] - 192*Log[z1]) + 
    G[(s12 + s23)/s12, (s12 + s23)/s12, -z1^(-1), x]*
     (52 + 96*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 16*Log[z] - 96*Log[z1]) + 
    G[q/s12, (s12 + s23)/s12, q/s12, x]*(78 + 16*G[0, x] + 
      96*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 16*Log[z] - 96*Log[z1]) + 
    G[q/s12, 1, 1, x]*(-96*G[0, x] + 96*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 
      48*Log[z] - 96*Log[z1]) + G[q/s12, q/s12, 1, x]*
     (-96*G[0, x] + 96*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 48*Log[z] - 
      96*Log[z1]) + G[0, -z1^(-1), (s12 + s23)/s12, x]*
     (-52 - 32*G[0, x] - 4*G[1, x] - 4*G[q/s12, x] - 
      16*G[(s12 + s23)/s12, x] + 20*G[-z1^(-1), x] - 8*Log[-1 - I*ep1x] - 
      8*Log[-((s12 + I*ep1x*s12)/q)] + 
      48*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 8*Log[z] - 48*Log[z1]) + 
    G[1, x]*G[q/s12, (s12 + s23)/s12, x]*(-24*Log[-1 - I*ep1x] - 
      24*Log[-((s12 + I*ep1x*s12)/q)] + 
      24*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 24*Log[z] - 24*Log[z1]) + 
    G[(s12 + s23)/s12, -z1^(-1), (s12 + s23)/s12, x]*
     (-24*Log[-1 - I*ep1x] - 24*Log[-((s12 + I*ep1x*s12)/q)] + 
      24*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 24*Log[z] - 24*Log[z1]) + 
    G[(s12 + s23)/s12, q/s12, (s12 + s23)/s12, x]*(24*Log[-1 - I*ep1x] + 
      24*Log[-((s12 + I*ep1x*s12)/q)] - 
      24*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 24*Log[z] + 24*Log[z1]) + 
    G[(s12 + s23)/s12, q/s12, q/s12, x]*
     (-48*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 48*Log[z1]) + 
    G[(s12 + s23)/s12, (s12 + s23)/s12, 1, x]*(-52 - 48*Log[-1 - I*ep1x] - 
      48*Log[-((s12 + I*ep1x*s12)/q)] - 
      48*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 64*Log[z] + 48*Log[z1]) + 
    G[0, 1, q/s12, x]*(-156 - 96*G[0, x] + 36*G[1, x] - 12*G[q/s12, x] + 
      16*G[(s12 + s23)/s12, x] + 4*G[-z1^(-1), x] - 28*Log[-1 - I*ep1x] - 
      28*Log[-((s12 + I*ep1x*s12)/q)] - 
      48*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 28*Log[z] + 48*Log[z1]) + 
    G[0, q/s12, 1, x]*(-156 - 96*G[0, x] - 12*G[1, x] + 36*G[q/s12, x] + 
      16*G[(s12 + s23)/s12, x] + 4*G[-z1^(-1), x] - 28*Log[-1 - I*ep1x] - 
      28*Log[-((s12 + I*ep1x*s12)/q)] - 
      48*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 28*Log[z] + 48*Log[z1]) + 
    G[0, 1, (s12 + s23)/s12, x]*(52 + 32*G[0, x] + 4*G[1, x] + 
      4*G[q/s12, x] + 16*G[(s12 + s23)/s12, x] - 20*G[-z1^(-1), x] + 
      16*Log[-1 - I*ep1x] + 16*Log[-((s12 + I*ep1x*s12)/q)] - 
      48*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 16*Log[z] + 48*Log[z1]) + 
    G[0, q/s12, (s12 + s23)/s12, x]*(52 + 32*G[0, x] + 4*G[1, x] + 
      4*G[q/s12, x] + 16*G[(s12 + s23)/s12, x] - 20*G[-z1^(-1), x] + 
      16*Log[-1 - I*ep1x] + 16*Log[-((s12 + I*ep1x*s12)/q)] - 
      48*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 16*Log[z] + 48*Log[z1]) + 
    G[(s12 + s23)/s12, -z1^(-1), 1, x]*(52 + 16*G[0, x] + 
      24*Log[-1 - I*ep1x] + 24*Log[-((s12 + I*ep1x*s12)/q)] - 
      48*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 32*Log[z] + 48*Log[z1]) + 
    G[(s12 + s23)/s12, (s12 + s23)/s12, q/s12, x]*
     (-52 - 96*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 16*Log[z] + 96*Log[z1]) + 
    G[q/s12, (s12 + s23)/s12, -z1^(-1), x]*(-78 - 16*G[0, x] - 
      96*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 16*Log[z] + 96*Log[z1]) + 
    G[q/s12, -z1^(-1), 1, x]*(-156 - 24*Log[-1 - I*ep1x] - 
      24*Log[-((s12 + I*ep1x*s12)/q)] - 
      144*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 72*Log[z] + 144*Log[z1]) + 
    G[(s12 + s23)/s12, 1, 1, x]*(-156 - 32*G[0, x] - 
      240*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 32*Log[z] + 240*Log[z1]) + 
    G[-z1^(-1), (s12 + s23)/s12, 1, x]*(-156 - 32*G[0, x] + 
      24*Log[-1 - I*ep1x] + 24*Log[-((s12 + I*ep1x*s12)/q)] - 
      336*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 8*Log[z] + 336*Log[z1]) + 
    G[(s12 + s23)/s12, -z1^(-1), -z1^(-1), x]*(-156 - 16*G[0, x] + 
      24*Log[-1 - I*ep1x] + 24*Log[-((s12 + I*ep1x*s12)/q)] - 
      384*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 16*Log[z] + 384*Log[z1]) + 
    G[q/s12, 1, x]*(48*G[0, x]*G[q/s12, x] - 12*Log[-1 - I*ep1x]^2 + 
      12*Log[-((s12 + I*ep1x*s12)/q)]^2 - 12*Log[-1 - I*ep1x]*Log[z] + 
      12*Log[-((s12 + I*ep1x*s12)/q)]*Log[z] + 
      G[q/s12, x]*(-48*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 24*Log[z] + 
        48*Log[z1]) + G[1, x]*(48*G[0, x] - 
        48*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 24*Log[z] + 48*Log[z1])) + 
    G[0, -z1^(-1), x]*((4*(81 + 4*Pi^2))/3 - 78*G[q/s12, x] + 
      G[1, x]*(-78 - 48*G[0, x] + 4*G[q/s12, x] + 4*G[(s12 + s23)/s12, x] - 
        8*G[-z1^(-1), x]) + 52*G[-z1^(-1), x] + 
      G[0, x]*(208 - 48*G[q/s12, x] + 32*G[(s12 + s23)/s12, x] + 
        32*G[-z1^(-1), x]) - 12*G[1, 1, x] - 12*G[q/s12, q/s12, x] + 
      4*G[q/s12, (s12 + s23)/s12, x] - 8*G[q/s12, -z1^(-1), x] + 
      4*G[(s12 + s23)/s12, 1, x] + 8*G[(s12 + s23)/s12, q/s12, x] + 
      16*G[(s12 + s23)/s12, (s12 + s23)/s12, x] - 
      24*G[(s12 + s23)/s12, -z1^(-1), x] + 12*G[-z1^(-1), 1, x] + 
      4*G[-z1^(-1), q/s12, x] - 20*G[-z1^(-1), (s12 + s23)/s12, x] + 
      G[(s12 + s23)/s12, x]*(52 + 8*Log[-1 - I*ep1x] + 
        8*Log[-((s12 + I*ep1x*s12)/q)] - 
        48*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 8*Log[z] + 48*Log[z1])) + 
    G[0, 1, x]*(-54 - (8*Pi^2)/3 + G[0, x]*(-104 + 80*G[q/s12, x] - 
        32*G[(s12 + s23)/s12, x] - 16*G[-z1^(-1), x]) - 26*G[-z1^(-1), x] + 
      64*G[0, q/s12, x] + 32*G[0, -z1^(-1), x] + 12*G[1, 1, x] + 
      48*G[q/s12, 1, x] + 8*G[q/s12, q/s12, 1 + I*ep1x] + 
      12*G[q/s12, q/s12, x] - 4*G[q/s12, (s12 + s23)/s12, x] - 
      48*G[q/s12, -z1^(-1), x] - 8*G[s12/q, s12/q, (1 + I*ep1x)^(-1)] - 
      12*G[(s12 + s23)/s12, 1, x] - 16*G[(s12 + s23)/s12, (s12 + s23)/s12, 
        x] + 32*G[(s12 + s23)/s12, -z1^(-1), x] - 28*G[-z1^(-1), 1, x] - 
      12*G[-z1^(-1), q/s12, x] + 20*G[-z1^(-1), (s12 + s23)/s12, x] - 
      8*G[q/s12, 1 + I*ep1x]*Log[-((s12 + I*ep1x*s12)/q)] + 
      4*Log[-((s12 + I*ep1x*s12)/q)]^2 + G[1, x]*(26 + 16*G[0, x] - 
        28*G[q/s12, x] - 4*G[(s12 + s23)/s12, x] + 16*G[-z1^(-1), x] - 
        12*Log[-1 - I*ep1x] - 12*Log[-((s12 + I*ep1x*s12)/q)] - 12*Log[z]) + 
      G[(s12 + s23)/s12, x]*(-52 - 16*Log[-1 - I*ep1x] - 
        16*Log[-((s12 + I*ep1x*s12)/q)] + 
        48*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 16*Log[z] - 48*Log[z1]) + 
      G[q/s12, x]*(130 + 28*Log[-1 - I*ep1x] + 
        28*Log[-((s12 + I*ep1x*s12)/q)] - 
        48*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 28*Log[z] + 48*Log[z1])) + 
    G[0, q/s12, x]*(-54 - (8*Pi^2)/3 + G[0, x]*(-104 + 16*G[q/s12, x] - 
        32*G[(s12 + s23)/s12, x] - 16*G[-z1^(-1), x]) - 26*G[-z1^(-1), x] + 
      32*G[0, -z1^(-1), x] + 12*G[1, 1, x] - 48*G[q/s12, 1, x] - 
      8*G[q/s12, q/s12, 1 + I*ep1x] + 12*G[q/s12, q/s12, x] - 
      4*G[q/s12, (s12 + s23)/s12, x] + 16*G[q/s12, -z1^(-1), x] + 
      8*G[s12/q, s12/q, (1 + I*ep1x)^(-1)] + 4*G[(s12 + s23)/s12, 1, x] - 
      16*G[(s12 + s23)/s12, q/s12, x] - 
      16*G[(s12 + s23)/s12, (s12 + s23)/s12, x] + 
      32*G[(s12 + s23)/s12, -z1^(-1), x] + 36*G[-z1^(-1), 1, x] - 
      12*G[-z1^(-1), q/s12, x] + 20*G[-z1^(-1), (s12 + s23)/s12, x] + 
      8*G[q/s12, 1 + I*ep1x]*Log[-((s12 + I*ep1x*s12)/q)] - 
      4*Log[-((s12 + I*ep1x*s12)/q)]^2 + G[q/s12, x]*
       (26 - 12*Log[-1 - I*ep1x] - 12*Log[-((s12 + I*ep1x*s12)/q)] - 
        12*Log[z]) + G[(s12 + s23)/s12, x]*(-52 - 16*Log[-1 - I*ep1x] - 
        16*Log[-((s12 + I*ep1x*s12)/q)] + 
        48*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 16*Log[z] - 48*Log[z1]) + 
      G[1, x]*(130 + 80*G[0, x] + 20*G[q/s12, x] - 4*G[(s12 + s23)/s12, x] - 
        48*G[-z1^(-1), x] + 28*Log[-1 - I*ep1x] + 
        28*Log[-((s12 + I*ep1x*s12)/q)] - 
        48*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 28*Log[z] + 48*Log[z1])) + 
    G[-z1^(-1), q/s12, x]*((-8*Pi^2)/3 + G[1, x]*(-52 + 32*G[0, x] - 
        192*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 32*Log[z] + 192*Log[z1])) + 
    G[q/s12, -z1^(-1), x]*((-2*(81 + 8*Pi^2))/3 - 104*G[0, x] + 
      16*Log[-1 - I*ep1x]^2 - 16*Log[-((s12 + I*ep1x*s12)/q)]^2 + 
      16*Log[-1 - I*ep1x]*Log[z] - 16*Log[-((s12 + I*ep1x*s12)/q)]*Log[z] + 
      G[1, x]*(26 + 48*G[0, x] + 24*Log[-1 - I*ep1x] + 
        24*Log[-((s12 + I*ep1x*s12)/q)] - 
        240*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 8*Log[z] + 240*Log[z1])) + 
    (-52*G[0, x]*G[q/s12, x] - (4*Pi^2*G[-z1^(-1), x])/3 + 
      (-32*G[1, x] - 32*G[q/s12, x])*G[0, 0, x] + 
      (26 + 16*G[0, x] - 4*G[1, x] - 20*G[q/s12, x] + 
        8*G[(s12 + s23)/s12, x] + 4*G[-z1^(-1), x])*G[0, 1, x] + 
      (26 + 16*G[0, x] - 20*G[1, x] - 4*G[q/s12, x] + 
        8*G[(s12 + s23)/s12, x] + 4*G[-z1^(-1), x])*G[0, q/s12, x] + 
      (-52 - 32*G[0, x] + 12*G[1, x] + 12*G[q/s12, x] - 
        8*G[(s12 + s23)/s12, x] - 8*G[-z1^(-1), x])*G[0, -z1^(-1), x] + 
      (4*G[q/s12, x] - 4*G[-z1^(-1), x])*G[1, 1, x] + 
      4*G[1, x]*G[q/s12, q/s12, x] + (26 + 16*G[0, x] - 4*G[1, x])*
       G[q/s12, -z1^(-1), x] + (-26 - 16*G[0, x] + 12*G[1, x] - 
        12*G[q/s12, x] + 20*G[-z1^(-1), x])*G[-z1^(-1), 1, x] + 
      8*G[1, x]*G[-z1^(-1), q/s12, x] - 16*G[1, x]*G[-z1^(-1), -z1^(-1), x] - 
      8*G[0, 0, 1, x] - 8*G[0, 0, q/s12, x] + 16*G[0, 0, -z1^(-1), x] + 
      8*G[0, 1, 1, x] + 24*G[0, 1, q/s12, x] - 
      8*G[0, 1, (s12 + s23)/s12, x] - 24*G[0, 1, -z1^(-1), x] + 
      24*G[0, q/s12, 1, x] + 8*G[0, q/s12, q/s12, x] - 
      8*G[0, q/s12, (s12 + s23)/s12, x] - 24*G[0, q/s12, -z1^(-1), x] - 
      16*G[0, -z1^(-1), 1, x] - 16*G[0, -z1^(-1), q/s12, x] + 
      8*G[0, -z1^(-1), (s12 + s23)/s12, x] + 48*G[0, -z1^(-1), -z1^(-1), x] + 
      4*G[1, 1, 1, x] + 4*G[q/s12, q/s12, q/s12, x] - 
      4*G[q/s12, q/s12, -z1^(-1), x] - 24*G[q/s12, (s12 + s23)/s12, 1, x] - 
      12*G[q/s12, (s12 + s23)/s12, q/s12, x] + 
      12*G[q/s12, (s12 + s23)/s12, -z1^(-1), x] + 
      24*G[q/s12, -z1^(-1), 1, x] + 8*G[q/s12, -z1^(-1), q/s12, x] - 
      16*G[q/s12, -z1^(-1), -z1^(-1), x] + 24*G[(s12 + s23)/s12, 1, 1, x] - 
      8*G[(s12 + s23)/s12, q/s12, -z1^(-1), x] + 
      8*G[(s12 + s23)/s12, (s12 + s23)/s12, 1, x] + 
      8*G[(s12 + s23)/s12, (s12 + s23)/s12, q/s12, x] - 
      8*G[(s12 + s23)/s12, (s12 + s23)/s12, -z1^(-1), x] - 
      8*G[(s12 + s23)/s12, -z1^(-1), 1, x] - 
      16*G[(s12 + s23)/s12, -z1^(-1), q/s12, x] + 
      24*G[(s12 + s23)/s12, -z1^(-1), -z1^(-1), x] - 
      24*G[-z1^(-1), 1, 1, x] - 4*G[-z1^(-1), q/s12, q/s12, x] + 
      4*G[-z1^(-1), q/s12, -z1^(-1), x] + 24*G[-z1^(-1), (s12 + s23)/s12, 1, 
        x] + 4*G[-z1^(-1), (s12 + s23)/s12, q/s12, x] - 
      4*G[-z1^(-1), (s12 + s23)/s12, -z1^(-1), x] - 
      24*G[-z1^(-1), -z1^(-1), 1, x] + G[q/s12, x]*(-27 - (4*Pi^2)/3 + 
        4*Log[-1 - I*ep1x]^2 - 4*Log[-((s12 + I*ep1x*s12)/q)]^2 + 
        4*Log[-1 - I*ep1x]*Log[z] - 4*Log[-((s12 + I*ep1x*s12)/q)]*Log[z]) + 
      G[(s12 + s23)/s12, q/s12, x]*(26 - 12*G[1, x] + 
        48*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 8*Log[z] - 48*Log[z1]) + 
      G[(s12 + s23)/s12, 1, x]*(26 - 12*G[1, x] + 12*G[q/s12, x] - 
        20*G[-z1^(-1), x] + 48*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 
        8*Log[z] - 48*Log[z1]) + G[(s12 + s23)/s12, -z1^(-1), x]*
       (-26 + 12*G[1, x] - 48*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 8*Log[z] + 
        48*Log[z1]) + G[1, x]*(-27 - (4*Pi^2)/3 + 26*G[-z1^(-1), x] + 
        G[0, x]*(-52 + 16*G[q/s12, x] + 16*G[-z1^(-1), x]) - 
        4*Log[-1 - I*ep1x]^2 + 4*Log[-((s12 + I*ep1x*s12)/q)]^2 - 
        4*Log[-1 - I*ep1x]*Log[z] + 4*Log[-((s12 + I*ep1x*s12)/q)]*Log[z] + 
        G[q/s12, x]*(-48*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 8*Log[z] + 
          48*Log[z1])))/eps + G[(s12 + s23)/s12, q/s12, x]*
     (-54 - 24*G[(s12 + s23)/s12, -z1^(-1), 1 + I*ep1x] + 
      24*G[1 - s23/q, 1, (1 + I*ep1x)^(-1)] + 
      24*G[1 - s23/q, s12/q, (1 + I*ep1x)^(-1)] - 
      144*G[1 - s23/q, 1 - s23/q, (1 + I*ep1x)^(-1)] - 
      24*G[-z1^(-1), 1, 1 + I*ep1x] - 24*G[-z1^(-1), q/s12, 1 + I*ep1x] + 
      144*G[-z1^(-1), -z1^(-1), 1 + I*ep1x] - 
      24*G[-(s12/(q*z2)), 1, (1 + I*ep1x)^(-1)] - 
      24*G[-(s12/(q*z2)), s12/q, (1 + I*ep1x)^(-1)] + 
      24*G[-(s12/(q*z2)), 1 - s23/q, (1 + I*ep1x)^(-1)] + 
      16*Log[-1 - I*ep1x]^2 + 8*Log[-((s12 + I*ep1x*s12)/q)]^2 + 
      G[-z1^(-1), 1 + I*ep1x]*(24*Log[-1 - I*ep1x] + 
        24*Log[-((s12 + I*ep1x*s12)/q)] - 
        144*Log[-(((1 + I*ep1x)*(q - s23))/q)]) - 
      12*Log[-(((1 + I*ep1x)*(q - s23))/q)]^2 + 
      G[(s12 + s23)/s12, 1 + I*ep1x]*(-24*Log[-1 - I*ep1x] - 
        24*Log[-((s12 + I*ep1x*s12)/q)] + 
        24*Log[-(((1 + I*ep1x)*(q - s23))/q)]) + 8*Log[-1 - I*ep1x]*Log[z] - 
      12*Log[z]^2 + G[1, x]*(78 + 16*G[0, x] + 
        96*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 16*Log[z] - 96*Log[z1]) - 
      60*Log[z1]^2 + G[0, x]*(16*Log[-1 - I*ep1x] + 
        16*Log[-((s12 + I*ep1x*s12)/q)] - 
        144*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 144*Log[z1]) + 
      Log[-(((1 + I*ep1x)*(q - s23))/q)]*(-312 - 24*Log[z] + 144*Log[z1]) + 
      Log[z1]*(312 - 24*Log[(s12 + I*ep1x*s12)/(q*z2)]) + 
      Log[z]*(-52 + 24*Log[z1] - 24*Log[(s12 + I*ep1x*s12)/(q*z2)]) - 
      12*Log[(s12 + I*ep1x*s12)/(q*z2)]^2) + G[(s12 + s23)/s12, 1, x]*
     (-54 + 24*G[(s12 + s23)/s12, q/s12, 1 + I*ep1x] - 
      24*G[(s12 + s23)/s12, -z1^(-1), 1 + I*ep1x] + 
      24*G[1 - s23/q, 1, (1 + I*ep1x)^(-1)] + 
      24*G[1 - s23/q, s12/q, (1 + I*ep1x)^(-1)] - 
      144*G[1 - s23/q, 1 - s23/q, (1 + I*ep1x)^(-1)] - 
      24*G[-z1^(-1), 1, 1 + I*ep1x] - 24*G[-z1^(-1), q/s12, 1 + I*ep1x] + 
      144*G[-z1^(-1), -z1^(-1), 1 + I*ep1x] - 
      24*G[-(s12/(q*z2)), 1, (1 + I*ep1x)^(-1)] - 
      24*G[-(s12/(q*z2)), s12/q, (1 + I*ep1x)^(-1)] + 
      24*G[-(s12/(q*z2)), 1 - s23/q, (1 + I*ep1x)^(-1)] + 
      8*Log[-1 - I*ep1x]^2 + 16*Log[-((s12 + I*ep1x*s12)/q)]^2 + 
      G[-z1^(-1), 1 + I*ep1x]*(24*Log[-1 - I*ep1x] + 
        24*Log[-((s12 + I*ep1x*s12)/q)] - 
        144*Log[-(((1 + I*ep1x)*(q - s23))/q)]) - 
      12*Log[-(((1 + I*ep1x)*(q - s23))/q)]^2 + 
      G[(s12 + s23)/s12, 1 + I*ep1x]*(-24*Log[-1 - I*ep1x] - 
        24*Log[-((s12 + I*ep1x*s12)/q)] + 
        24*Log[-(((1 + I*ep1x)*(q - s23))/q)]) + 
      8*Log[-((s12 + I*ep1x*s12)/q)]*Log[z] - 12*Log[z]^2 + 
      G[-z1^(-1), x]*(130 - 24*Log[-1 - I*ep1x] - 
        24*Log[-((s12 + I*ep1x*s12)/q)] + 
        336*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 8*Log[z] - 336*Log[z1]) + 
      G[1, x]*(78 + 16*G[0, x] + 96*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 
        16*Log[z] - 96*Log[z1]) - 60*Log[z1]^2 + G[(s12 + s23)/s12, x]*
       (24*Log[-1 - I*ep1x] + 24*Log[-((s12 + I*ep1x*s12)/q)] - 
        24*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 24*Log[z] + 24*Log[z1]) + 
      G[0, x]*(-32*G[q/s12, x] + 16*G[-z1^(-1), x] + 16*Log[-1 - I*ep1x] + 
        16*Log[-((s12 + I*ep1x*s12)/q)] - 
        144*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 144*Log[z1]) + 
      Log[-(((1 + I*ep1x)*(q - s23))/q)]*(-312 - 24*Log[z] + 144*Log[z1]) + 
      G[q/s12, x]*(-78 - 144*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 8*Log[z] + 
        144*Log[z1]) + Log[z1]*(312 - 24*Log[(s12 + I*ep1x*s12)/(q*z2)]) + 
      Log[z]*(-52 + 24*Log[z1] - 24*Log[(s12 + I*ep1x*s12)/(q*z2)]) - 
      12*Log[(s12 + I*ep1x*s12)/(q*z2)]^2) + G[(s12 + s23)/s12, -z1^(-1), x]*
     (54 - 24*G[1 - s23/q, 1, (1 + I*ep1x)^(-1)] - 
      24*G[1 - s23/q, s12/q, (1 + I*ep1x)^(-1)] + 
      144*G[1 - s23/q, 1 - s23/q, (1 + I*ep1x)^(-1)] + 
      24*G[-z1^(-1), 1, 1 + I*ep1x] + 24*G[-z1^(-1), q/s12, 1 + I*ep1x] - 
      144*G[-z1^(-1), -z1^(-1), 1 + I*ep1x] + 
      24*G[-(s12/(q*z2)), 1, (1 + I*ep1x)^(-1)] + 
      24*G[-(s12/(q*z2)), s12/q, (1 + I*ep1x)^(-1)] - 
      24*G[-(s12/(q*z2)), 1 - s23/q, (1 + I*ep1x)^(-1)] - 
      12*Log[-1 - I*ep1x]^2 - 12*Log[-((s12 + I*ep1x*s12)/q)]^2 + 
      G[(s12 + s23)/s12, 1 + I*ep1x]*(24*Log[-1 - I*ep1x] + 
        24*Log[-((s12 + I*ep1x*s12)/q)] - 
        24*Log[-(((1 + I*ep1x)*(q - s23))/q)]) + 
      12*Log[-(((1 + I*ep1x)*(q - s23))/q)]^2 + G[-z1^(-1), 1 + I*ep1x]*
       (-24*Log[-1 - I*ep1x] - 24*Log[-((s12 + I*ep1x*s12)/q)] + 
        144*Log[-(((1 + I*ep1x)*(q - s23))/q)]) - 8*Log[-1 - I*ep1x]*Log[z] - 
      8*Log[-((s12 + I*ep1x*s12)/q)]*Log[z] + 8*Log[z]^2 + 
      G[0, x]*(-8*Log[-1 - I*ep1x] - 8*Log[-((s12 + I*ep1x*s12)/q)] + 
        144*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 8*Log[z] - 144*Log[z1]) + 
      Log[-(((1 + I*ep1x)*(q - s23))/q)]*(312 + 24*Log[z] - 144*Log[z1]) + 
      60*Log[z1]^2 + G[1, x]*(-78 - 16*G[0, x] - 
        96*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 16*Log[z] + 96*Log[z1]) + 
      12*Log[(s12 + I*ep1x*s12)/(q*z2)]^2 + 
      Log[z1]*(-312 + 24*Log[(s12 + I*ep1x*s12)/(q*z2)]) + 
      Log[z]*(52 - 24*Log[z1] + 24*Log[(s12 + I*ep1x*s12)/(q*z2)])) + 
    G[q/s12, x]*(18 + (26*Pi^2)/3 - 2*Log[-1 - I*ep1x]^3 + 
      2*Log[-((s12 + I*ep1x*s12)/q)]^3 + Log[-1 - I*ep1x]^2*
       (-26 - 2*Log[-((s12 + I*ep1x*s12)/q)] - 18*Log[z]) - 
      (4*Pi^2*Log[z])/3 + Log[-((s12 + I*ep1x*s12)/q)]^2*(26 + 14*Log[z]) + 
      G[q/s12, 1 + I*ep1x]*(8*Log[-1 - I*ep1x]*Log[z] + 
        8*Log[-((s12 + I*ep1x*s12)/q)]*Log[z]) + Log[-1 - I*ep1x]*
       ((4*Pi^2)/3 + 2*Log[-((s12 + I*ep1x*s12)/q)]^2 - 26*Log[z] - 
        4*Log[-((s12 + I*ep1x*s12)/q)]*Log[z] - 12*Log[z]^2) + 
      Log[-((s12 + I*ep1x*s12)/q)]*((4*Pi^2)/3 + 26*Log[z] + 12*Log[z]^2) - 
      72*Zeta[3]) + G[1, x]*(18 + (26*Pi^2)/3 + 2*Log[-1 - I*ep1x]^3 - 
      2*Log[-((s12 + I*ep1x*s12)/q)]^3 + Log[-((s12 + I*ep1x*s12)/q)]^2*
       (-26 - 14*Log[z]) + (4*Pi^2*Log[z])/3 + Log[-1 - I*ep1x]^2*
       (26 + 2*Log[-((s12 + I*ep1x*s12)/q)] + 18*Log[z]) + 
      G[q/s12, 1 + I*ep1x]*(-8*Log[-1 - I*ep1x]*Log[z] - 
        8*Log[-((s12 + I*ep1x*s12)/q)]*Log[z]) + G[-z1^(-1), x]*
       ((-2*(81 + 8*Pi^2))/3 - 16*Log[-1 - I*ep1x]^2 + 
        16*Log[-((s12 + I*ep1x*s12)/q)]^2 - 16*Log[-1 - I*ep1x]*Log[z] + 
        16*Log[-((s12 + I*ep1x*s12)/q)]*Log[z]) + 
      Log[-((s12 + I*ep1x*s12)/q)]*((-4*Pi^2)/3 - 26*Log[z] - 12*Log[z]^2) + 
      Log[-1 - I*ep1x]*((-4*Pi^2)/3 - 2*Log[-((s12 + I*ep1x*s12)/q)]^2 + 
        26*Log[z] + 4*Log[-((s12 + I*ep1x*s12)/q)]*Log[z] + 12*Log[z]^2) + 
      G[0, x]*((4*(81 + 4*Pi^2))/3 - 104*G[-z1^(-1), x] + 
        8*G[q/s12, 1 + I*ep1x]*Log[-((s12 + I*ep1x*s12)/q)] - 
        4*Log[-((s12 + I*ep1x*s12)/q)]^2 + G[q/s12, x]*
         (-104 - 28*Log[-1 - I*ep1x] - 28*Log[-((s12 + I*ep1x*s12)/q)] + 
          144*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 12*Log[z] - 
          144*Log[z1])) + G[q/s12, x]*((-4*Pi^2)/3 - 6*Log[-1 - I*ep1x]^2 - 
        18*Log[-((s12 + I*ep1x*s12)/q)]^2 + G[(s12 + s23)/s12, 1 + I*ep1x]*
         (24*Log[-1 - I*ep1x] + 24*Log[-((s12 + I*ep1x*s12)/q)] - 
          24*Log[-(((1 + I*ep1x)*(q - s23))/q)]) + 
        12*Log[-(((1 + I*ep1x)*(q - s23))/q)]^2 + G[-z1^(-1), 1 + I*ep1x]*
         (-24*Log[-1 - I*ep1x] - 24*Log[-((s12 + I*ep1x*s12)/q)] + 
          144*Log[-(((1 + I*ep1x)*(q - s23))/q)]) + 8*Log[-1 - I*ep1x]*
         Log[z] - 4*Log[-((s12 + I*ep1x*s12)/q)]*Log[z] + 18*Log[z]^2 + 
        Log[-(((1 + I*ep1x)*(q - s23))/q)]*(312 + 24*Log[z] - 144*Log[z1]) + 
        60*Log[z1]^2 + 12*Log[(s12 + I*ep1x*s12)/(q*z2)]^2 + 
        Log[z1]*(-312 + 24*Log[(s12 + I*ep1x*s12)/(q*z2)]) + 
        Log[z]*(52 - 24*Log[z1] + 24*Log[(s12 + I*ep1x*s12)/(q*z2)])) - 
      40*Zeta[3]) + G[-z1^(-1), x]*((26*Pi^2)/3 - 8*Zeta[3]))/(s12^3*z)};
P12G11101m111= {(1 - x)^eps*x^(3 + 2*eps)*(1 - (s12*x)/q)^eps, 0, 
  ((-104*G[1, x] + 104*G[q/s12, x])*G[0, 0, x] + 
    (-78*G[1, x] + 78*G[q/s12, x])*G[0, (s12 + s23)/s12, 1 + I*ep1x] + 
    (78*G[1, x] - 78*G[q/s12, x])*G[0, -z1^(-1), 1 + I*ep1x] + 
    (52*G[1, x] - 52*G[q/s12, x])*G[0, -z1^(-1), x] + 
    (-78*G[1, x] + 78*G[q/s12, x])*G[(s12 + s23)/s12, 1, 1 + I*ep1x] + 
    (-78*G[1, x] + 78*G[q/s12, x])*G[(s12 + s23)/s12, q/s12, 1 + I*ep1x] - 
    52*G[1, x]*G[(s12 + s23)/s12, q/s12, x] + (78*G[1, x] - 78*G[q/s12, x])*
     G[(s12 + s23)/s12, -z1^(-1), 1 + I*ep1x] + 
    52*G[1, x]*G[(s12 + s23)/s12, -z1^(-1), x] + 
    (-78*G[1, x] + 78*G[q/s12, x])*G[1 - s23/q, 1, (1 + I*ep1x)^(-1)] + 
    (-78*G[1, x] + 78*G[q/s12, x])*G[1 - s23/q, s12/q, (1 + I*ep1x)^(-1)] + 
    (468*G[1, x] - 468*G[q/s12, x])*G[1 - s23/q, 1 - s23/q, 
      (1 + I*ep1x)^(-1)] + (78*G[1, x] - 78*G[q/s12, x])*
     G[-z1^(-1), 1, 1 + I*ep1x] + (78*G[1, x] - 78*G[q/s12, x])*
     G[-z1^(-1), q/s12, 1 + I*ep1x] + 52*G[1, x]*G[-z1^(-1), q/s12, x] + 
    (-468*G[1, x] + 468*G[q/s12, x])*G[-z1^(-1), -z1^(-1), 1 + I*ep1x] - 
    52*G[1, x]*G[-z1^(-1), -z1^(-1), x] + (78*G[1, x] - 78*G[q/s12, x])*
     G[-(s12/(q*z2)), 1, (1 + I*ep1x)^(-1)] + (78*G[1, x] - 78*G[q/s12, x])*
     G[-(s12/(q*z2)), s12/q, (1 + I*ep1x)^(-1)] + 
    (-78*G[1, x] + 78*G[q/s12, x])*G[-(s12/(q*z2)), 1 - s23/q, 
      (1 + I*ep1x)^(-1)] - 104*G[0, 0, 1, x] + 104*G[0, 0, q/s12, x] - 
    52*G[0, 1, 1, x] - 156*G[0, 1, q/s12, x] + 52*G[0, 1, -z1^(-1), x] + 
    156*G[0, q/s12, 1, x] + 52*G[0, q/s12, q/s12, x] - 
    52*G[0, q/s12, -z1^(-1), x] - 52*G[0, -z1^(-1), 1, x] + 
    52*G[0, -z1^(-1), q/s12, x] + 80*G[0, x]*G[q/s12, 1, 1, x] - 
    80*G[0, x]*G[q/s12, q/s12, 1, x] + 52*G[q/s12, (s12 + s23)/s12, q/s12, 
      x] - 52*G[q/s12, (s12 + s23)/s12, -z1^(-1), x] - 
    52*G[q/s12, -z1^(-1), q/s12, x] + 52*G[q/s12, -z1^(-1), -z1^(-1), x] + 
    (-104 - 80*G[0, x])*G[-z1^(-1), 1, 1, x] + 
    52*G[-z1^(-1), (s12 + s23)/s12, 1, x] - 52*G[-z1^(-1), -z1^(-1), 1, x] + 
    G[(s12 + s23)/s12, 1, 1, x]*(104 + 52*Log[z]) + 
    G[q/s12, 1, x]*((-8*Pi^2)/3 - 312*G[0, x] + 
      312*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 156*Log[z] - 312*Log[z1]) + 
    G[q/s12, -z1^(-1), x]*(104*G[0, x] - 78*Log[-1 - I*ep1x] - 
      78*Log[-((s12 + I*ep1x*s12)/q)] + 
      156*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 130*Log[z] - 156*Log[z1]) + 
    G[-z1^(-1), 1, x]*(104*G[0, x] + 52*G[1, x] - 52*G[q/s12, x] + 
      52*G[-z1^(-1), x] - 78*Log[-1 - I*ep1x] - 
      78*Log[-((s12 + I*ep1x*s12)/q)] + 
      156*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 130*Log[z] - 156*Log[z1]) + 
    G[0, q/s12, x]*((-4*(81 + 2*Pi^2))/3 - 104*G[0, x] - 78*G[1, x] + 
      26*G[q/s12, x] - 52*Log[-1 - I*ep1x] - 
      52*Log[-((s12 + I*ep1x*s12)/q)] + 
      156*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 52*Log[z] - 156*Log[z1]) + 
    G[q/s12, q/s12, x]*((-4*Pi^2)/3 - 104*G[0, x] + 
      156*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 52*Log[z] - 156*Log[z1]) + 
    G[q/s12, (s12 + s23)/s12, x]*(78*Log[-1 - I*ep1x] + 
      78*Log[-((s12 + I*ep1x*s12)/q)] - 
      78*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 78*Log[z] + 78*Log[z1]) + 
    G[(s12 + s23)/s12, 1, x]*(-52*G[1, x] + 52*G[q/s12, x] - 
      52*G[-z1^(-1), x] + 78*Log[-1 - I*ep1x] + 
      78*Log[-((s12 + I*ep1x*s12)/q)] - 
      78*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 78*Log[z] + 78*Log[z1]) + 
    G[1, 1, x]*((4*Pi^2)/3 + 104*G[0, x] - 
      156*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 52*Log[z] + 156*Log[z1]) + 
    G[0, x]*G[q/s12, x]*(108 + (8*Pi^2)/3 + 52*Log[-1 - I*ep1x] + 
      52*Log[-((s12 + I*ep1x*s12)/q)] - 
      156*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 52*Log[z] + 156*Log[z1]) + 
    G[0, 1, x]*(108 + (8*Pi^2)/3 + 104*G[0, x] - 26*G[1, x] + 
      78*G[q/s12, x] + 52*Log[-1 - I*ep1x] + 
      52*Log[-((s12 + I*ep1x*s12)/q)] - 
      156*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 52*Log[z] + 156*Log[z1]) + 
    (-52*G[0, x]*G[q/s12, x] - 52*G[0, 1, x] + 52*G[0, q/s12, x] + 
      G[q/s12, x]*((-4*Pi^2)/3 + 156*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 
        26*Log[z] - 156*Log[z1]) + G[1, x]*((4*Pi^2)/3 + 52*G[0, x] - 
        156*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 26*Log[z] + 156*Log[z1]))/
     eps + G[q/s12, x]*((8*Pi^2*Log[-1 - I*ep1x])/3 + 26*Log[-1 - I*ep1x]^2 + 
      52*Log[-((s12 + I*ep1x*s12)/q)]^2 + G[-z1^(-1), 1 + I*ep1x]*
       (78*Log[-1 - I*ep1x] + 78*Log[-((s12 + I*ep1x*s12)/q)] - 
        468*Log[-(((1 + I*ep1x)*(q - s23))/q)]) - 
      39*Log[-(((1 + I*ep1x)*(q - s23))/q)]^2 + 
      G[(s12 + s23)/s12, 1 + I*ep1x]*(-78*Log[-1 - I*ep1x] - 
        78*Log[-((s12 + I*ep1x*s12)/q)] + 
        78*Log[-(((1 + I*ep1x)*(q - s23))/q)]) - 39*Log[z]^2 - 
      (14*Log[z]^3)/3 + Log[-((s12 + I*ep1x*s12)/q)]*
       ((14*Pi^2)/3 + 26*Log[z]) - 195*Log[z1]^2 + 
      Log[-(((1 + I*ep1x)*(q - s23))/q)]*(-78*Log[z] + 468*Log[z1]) + 
      Log[z1]*(324 - 78*Log[(s12 + I*ep1x*s12)/(q*z2)]) + 
      Log[z]*(-54 - (8*Pi^2)/3 + 78*Log[z1] - 
        78*Log[(s12 + I*ep1x*s12)/(q*z2)]) - 
      39*Log[(s12 + I*ep1x*s12)/(q*z2)]^2) + 
    (G[s12/q, 1 - s23/q, (1 + I*ep1x)^(-1)]*
       (36*(q - s12)*G[0, x]*G[q/s12, x] + G[q/s12, x]*
         (-36*(q - s12)*G[(s12 + s23)/s12, 1 + I*ep1x] + 
          36*(q - s12)*G[-z1^(-1), 1 + I*ep1x]) + 
        G[1, x]*(-36*(q - s12)*G[0, x] + 36*(q - s12)*G[(s12 + s23)/s12, 
            1 + I*ep1x] - 36*(q - s12)*G[(s12 + s23)/s12, x] - 
          36*(q - s12)*G[-z1^(-1), 1 + I*ep1x] + 36*(q - s12)*
           G[-z1^(-1), x]) + 36*(q - s12)*G[(s12 + s23)/s12, 1, x] - 
        36*(q - s12)*G[-z1^(-1), 1, x]) + 
      (-32*(q - s12)*G[1, x] + 32*(q - s12)*G[q/s12, x])*G[0, 0, 0, x] + 
      (16*(q - s12)*G[1, x] - 32*(q - s12)*G[q/s12, x])*
       G[0, 0, q/s12, 1 + I*ep1x] + ((-8*q + 8*s12)*G[1, x] + 
        (-8*q + 8*s12)*G[q/s12, x])*G[0, 0, s12/q, (1 + I*ep1x)^(-1)] + 
      (-48*(q - s12)*G[1, x] + 48*(q - s12)*G[q/s12, x])*
       G[0, 0, 1 - s23/q, (1 + I*ep1x)^(-1)] + 
      (-48*(q - s12)*G[1, x] + 48*(q - s12)*G[q/s12, x])*
       G[0, 0, -z1^(-1), 1 + I*ep1x] + (-64*(q - s12)*G[1, x] + 
        64*(q - s12)*G[q/s12, x])*G[0, 0, -z1^(-1), x] + 
      (-20*(q - s12)*G[1, x] + 28*(q - s12)*G[q/s12, x])*
       G[0, 1, q/s12, 1 + I*ep1x] + (-20*(q - s12)*G[1, x] + 
        28*(q - s12)*G[q/s12, x])*G[0, 1, s12/q, (1 + I*ep1x)^(-1)] + 
      (36*(q - s12)*G[1, x] - 36*(q - s12)*G[q/s12, x])*
       G[0, 1, 1 - s23/q, (1 + I*ep1x)^(-1)] + 
      (36*(q - s12)*G[1, x] - 36*(q - s12)*G[q/s12, x])*
       G[0, 1, -z1^(-1), 1 + I*ep1x] + (-28*(q - s12)*G[1, x] + 
        20*(q - s12)*G[q/s12, x])*G[0, q/s12, 1, 1 + I*ep1x] + 
      (-16*(q - s12)*G[1, x] + 8*(q - s12)*G[q/s12, x])*
       G[0, q/s12, q/s12, 1 + I*ep1x] + (36*(q - s12)*G[1, x] - 
        36*(q - s12)*G[q/s12, x])*G[0, q/s12, -z1^(-1), 1 + I*ep1x] + 
      (-28*(q - s12)*G[1, x] + 20*(q - s12)*G[q/s12, x])*
       G[0, s12/q, 1, (1 + I*ep1x)^(-1)] + 
      (-16*(q - s12)*G[1, x] + 8*(q - s12)*G[q/s12, x])*
       G[0, s12/q, s12/q, (1 + I*ep1x)^(-1)] + 
      (36*(q - s12)*G[1, x] - 36*(q - s12)*G[q/s12, x])*
       G[0, s12/q, 1 - s23/q, (1 + I*ep1x)^(-1)] + 
      (-48*(q - s12)*G[1, x] + 48*(q - s12)*G[q/s12, x])*
       G[0, 1 - s23/q, 1 - s23/q, (1 + I*ep1x)^(-1)] + 
      (12*(q - s12)*G[1, x] - 12*(q - s12)*G[q/s12, x])*
       G[0, -z1^(-1), 1, 1 + I*ep1x] + (12*(q - s12)*G[1, x] - 
        12*(q - s12)*G[q/s12, x])*G[0, -z1^(-1), q/s12, 1 + I*ep1x] + 
      (-72*(q - s12)*G[1, x] + 72*(q - s12)*G[q/s12, x])*
       G[0, -z1^(-1), -z1^(-1), 1 + I*ep1x] + 
      (-72*(q - s12)*G[1, x] + 72*(q - s12)*G[q/s12, x])*
       G[0, -z1^(-1), -z1^(-1), x] + (12*(q - s12)*G[1, x] - 
        12*(q - s12)*G[q/s12, x])*G[0, -(s12/(q*z2)), 1, (1 + I*ep1x)^(-1)] + 
      (12*(q - s12)*G[1, x] - 12*(q - s12)*G[q/s12, x])*
       G[0, -(s12/(q*z2)), s12/q, (1 + I*ep1x)^(-1)] + 
      (-24*(q - s12)*G[1, x] + 24*(q - s12)*G[q/s12, x])*
       G[0, -(s12/(q*z2)), 1 - s23/q, (1 + I*ep1x)^(-1)] + 
      (24*(q - s12)*G[1, x] - 24*(q - s12)*G[q/s12, x])*
       G[q/s12, (s12 + s23)/s12, 1, 1 + I*ep1x] + 
      (-24*(q - s12)*G[1, x] + 24*(q - s12)*G[q/s12, x])*
       G[q/s12, -z1^(-1), 1, 1 + I*ep1x] + 
      (24*(q - s12)*G[1, x] - 24*(q - s12)*G[q/s12, x])*
       G[s12/q, 1 - s23/q, 1, (1 + I*ep1x)^(-1)] + 
      (-24*(q - s12)*G[1, x] + 24*(q - s12)*G[q/s12, x])*
       G[s12/q, -(s12/(q*z2)), 1, (1 + I*ep1x)^(-1)] + 
      (-24*(q - s12)*G[1, x] + 24*(q - s12)*G[q/s12, x])*
       G[(s12 + s23)/s12, 1, 1, 1 + I*ep1x] + 
      (-24*(q - s12)*G[1, x] + 24*(q - s12)*G[q/s12, x])*
       G[(s12 + s23)/s12, q/s12, q/s12, 1 + I*ep1x] + 
      (36*(q - s12)*G[1, x] - 36*(q - s12)*G[q/s12, x])*
       G[(s12 + s23)/s12, q/s12, -z1^(-1), 1 + I*ep1x] + 
      (36*(q - s12)*G[1, x] - 36*(q - s12)*G[q/s12, x])*
       G[(s12 + s23)/s12, -z1^(-1), q/s12, 1 + I*ep1x] + 
      (-48*(q - s12)*G[1, x] + 48*(q - s12)*G[q/s12, x])*
       G[(s12 + s23)/s12, -z1^(-1), -z1^(-1), 1 + I*ep1x] + 
      (-24*(q - s12)*G[1, x] + 24*(q - s12)*G[q/s12, x])*
       G[1 - s23/q, 1, 1, (1 + I*ep1x)^(-1)] + 
      (-24*(q - s12)*G[1, x] + 24*(q - s12)*G[q/s12, x])*
       G[1 - s23/q, s12/q, s12/q, (1 + I*ep1x)^(-1)] + 
      (36*(q - s12)*G[1, x] - 36*(q - s12)*G[q/s12, x])*
       G[1 - s23/q, s12/q, 1 - s23/q, (1 + I*ep1x)^(-1)] + 
      (-36*(q - s12)*G[1, x] + 36*(q - s12)*G[q/s12, x])*
       G[1 - s23/q, 1 - s23/q, 1, (1 + I*ep1x)^(-1)] + 
      (36*(q - s12)*G[1, x] - 36*(q - s12)*G[q/s12, x])*
       G[1 - s23/q, 1 - s23/q, s12/q, (1 + I*ep1x)^(-1)] + 
      (-216*(q - s12)*G[1, x] + 216*(q - s12)*G[q/s12, x])*
       G[1 - s23/q, 1 - s23/q, 1 - s23/q, (1 + I*ep1x)^(-1)] + 
      (36*(q - s12)*G[1, x] - 36*(q - s12)*G[q/s12, x])*
       G[1 - s23/q, -(s12/(q*z2)), 1, (1 + I*ep1x)^(-1)] + 
      (24*(q - s12)*G[1, x] - 24*(q - s12)*G[q/s12, x])*
       G[-z1^(-1), 1, 1, 1 + I*ep1x] + (24*(q - s12)*G[1, x] - 
        24*(q - s12)*G[q/s12, x])*G[-z1^(-1), q/s12, q/s12, 1 + I*ep1x] + 
      (-36*(q - s12)*G[1, x] + 36*(q - s12)*G[q/s12, x])*
       G[-z1^(-1), q/s12, -z1^(-1), 1 + I*ep1x] + 
      (-36*(q - s12)*G[1, x] + 36*(q - s12)*G[q/s12, x])*
       G[-z1^(-1), (s12 + s23)/s12, 1, 1 + I*ep1x] + 
      (36*(q - s12)*G[1, x] - 36*(q - s12)*G[q/s12, x])*
       G[-z1^(-1), -z1^(-1), 1, 1 + I*ep1x] + 
      (-36*(q - s12)*G[1, x] + 36*(q - s12)*G[q/s12, x])*
       G[-z1^(-1), -z1^(-1), q/s12, 1 + I*ep1x] + 
      (216*(q - s12)*G[1, x] - 216*(q - s12)*G[q/s12, x])*
       G[-z1^(-1), -z1^(-1), -z1^(-1), 1 + I*ep1x] + 
      (24*(q - s12)*G[1, x] - 24*(q - s12)*G[q/s12, x])*
       G[-(s12/(q*z2)), 1, 1, (1 + I*ep1x)^(-1)] + 
      (24*(q - s12)*G[1, x] - 24*(q - s12)*G[q/s12, x])*
       G[-(s12/(q*z2)), s12/q, s12/q, (1 + I*ep1x)^(-1)] + 
      (-36*(q - s12)*G[1, x] + 36*(q - s12)*G[q/s12, x])*
       G[-(s12/(q*z2)), s12/q, 1 - s23/q, (1 + I*ep1x)^(-1)] + 
      (-36*(q - s12)*G[1, x] + 36*(q - s12)*G[q/s12, x])*
       G[-(s12/(q*z2)), 1 - s23/q, s12/q, (1 + I*ep1x)^(-1)] + 
      (48*(q - s12)*G[1, x] - 48*(q - s12)*G[q/s12, x])*
       G[-(s12/(q*z2)), 1 - s23/q, 1 - s23/q, (1 + I*ep1x)^(-1)] + 
      32*(q - s12)*G[0, 0, 0, 1, x] - 32*(q - s12)*G[0, 0, 0, q/s12, x] - 
      32*(q - s12)*G[0, 0, 1, 1, x] + 48*(q - s12)*G[0, 0, 1, q/s12, x] + 
      32*(q - s12)*G[0, 0, 1, -z1^(-1), x] - 48*(q - s12)*
       G[0, 0, q/s12, 1, x] + 32*(q - s12)*G[0, 0, q/s12, q/s12, x] - 
      32*(q - s12)*G[0, 0, q/s12, -z1^(-1), x] + 
      64*(q - s12)*G[0, 0, -z1^(-1), 1, x] - 64*(q - s12)*
       G[0, 0, -z1^(-1), q/s12, x] - 16*(q - s12)*G[0, 1, 1, 1, x] + 
      24*(q - s12)*G[0, 1, 1, q/s12, x] + 8*(q - s12)*
       G[0, 1, 1, -z1^(-1), x] + 40*(q - s12)*G[0, 1, q/s12, 1, x] + 
      24*(q - s12)*G[0, 1, q/s12, q/s12, x] + (-8*q + 8*s12)*
       G[0, 1, q/s12, -z1^(-1), x] - 24*(q - s12)*G[0, 1, -z1^(-1), 1, x] + 
      24*(q - s12)*G[0, 1, -z1^(-1), q/s12, x] + 
      8*(q - s12)*G[0, 1, -z1^(-1), -z1^(-1), x] - 
      24*(q - s12)*G[0, q/s12, 1, 1, x] - 40*(q - s12)*
       G[0, q/s12, 1, q/s12, x] + 8*(q - s12)*G[0, q/s12, 1, -z1^(-1), x] - 
      24*(q - s12)*G[0, q/s12, q/s12, 1, x] + 16*(q - s12)*
       G[0, q/s12, q/s12, q/s12, x] + (-8*q + 8*s12)*G[0, q/s12, q/s12, 
        -z1^(-1), x] - 24*(q - s12)*G[0, q/s12, -z1^(-1), 1, x] + 
      24*(q - s12)*G[0, q/s12, -z1^(-1), q/s12, x] + 
      (-8*q + 8*s12)*G[0, q/s12, -z1^(-1), -z1^(-1), x] + 
      24*(q - s12)*G[0, -z1^(-1), 1, 1, x] + 8*(q - s12)*
       G[0, -z1^(-1), 1, q/s12, x] + 8*(q - s12)*G[0, -z1^(-1), 1, -z1^(-1), 
        x] + (-8*q + 8*s12)*G[0, -z1^(-1), q/s12, 1, x] - 
      24*(q - s12)*G[0, -z1^(-1), q/s12, q/s12, x] + 
      (-8*q + 8*s12)*G[0, -z1^(-1), q/s12, -z1^(-1), x] + 
      72*(q - s12)*G[0, -z1^(-1), -z1^(-1), 1, x] - 
      72*(q - s12)*G[0, -z1^(-1), -z1^(-1), q/s12, x] + 
      8*(q - s12)*G[1, 1, (s12 + s23)/s12, 1, x] + 
      8*(q - s12)*G[1, 1, (s12 + s23)/s12, q/s12, x] + 
      (-8*q + 8*s12)*G[1, 1, (s12 + s23)/s12, -z1^(-1), x] + 
      (-8*q + 8*s12)*G[1, 1, -z1^(-1), 1, x] + (-8*q + 8*s12)*
       G[1, 1, -z1^(-1), q/s12, x] + 8*(q - s12)*G[1, 1, -z1^(-1), -z1^(-1), 
        x] + 8*(q - s12)*G[1, q/s12, (s12 + s23)/s12, 1, x] + 
      8*(q - s12)*G[1, q/s12, (s12 + s23)/s12, q/s12, x] + 
      (-8*q + 8*s12)*G[1, q/s12, (s12 + s23)/s12, -z1^(-1), x] + 
      (-8*q + 8*s12)*G[1, q/s12, -z1^(-1), 1, x] + 
      (-8*q + 8*s12)*G[1, q/s12, -z1^(-1), q/s12, x] + 
      8*(q - s12)*G[1, q/s12, -z1^(-1), -z1^(-1), x] + 
      8*(q - s12)*G[1, (s12 + s23)/s12, 1, 1, x] + 
      8*(q - s12)*G[1, (s12 + s23)/s12, 1, q/s12, x] - 
      16*(q - s12)*G[1, (s12 + s23)/s12, 1, -z1^(-1), x] + 
      8*(q - s12)*G[1, (s12 + s23)/s12, q/s12, 1, x] + 
      8*(q - s12)*G[1, (s12 + s23)/s12, q/s12, q/s12, x] - 
      16*(q - s12)*G[1, (s12 + s23)/s12, q/s12, -z1^(-1), x] - 
      16*(q - s12)*G[1, (s12 + s23)/s12, -z1^(-1), 1, x] - 
      16*(q - s12)*G[1, (s12 + s23)/s12, -z1^(-1), q/s12, x] + 
      24*(q - s12)*G[1, (s12 + s23)/s12, -z1^(-1), -z1^(-1), x] + 
      (-8*q + 8*s12)*G[1, -z1^(-1), 1, 1, x] + (-8*q + 8*s12)*
       G[1, -z1^(-1), 1, q/s12, x] + 16*(q - s12)*G[1, -z1^(-1), 1, -z1^(-1), 
        x] + (-8*q + 8*s12)*G[1, -z1^(-1), q/s12, 1, x] + 
      (-8*q + 8*s12)*G[1, -z1^(-1), q/s12, q/s12, x] + 
      16*(q - s12)*G[1, -z1^(-1), q/s12, -z1^(-1), x] - 
      32*(q - s12)*G[1, -z1^(-1), (s12 + s23)/s12, 1, x] - 
      32*(q - s12)*G[1, -z1^(-1), (s12 + s23)/s12, q/s12, x] + 
      32*(q - s12)*G[1, -z1^(-1), (s12 + s23)/s12, -z1^(-1), x] + 
      48*(q - s12)*G[1, -z1^(-1), -z1^(-1), 1, x] + 
      48*(q - s12)*G[1, -z1^(-1), -z1^(-1), q/s12, x] - 
      56*(q - s12)*G[1, -z1^(-1), -z1^(-1), -z1^(-1), x] + 
      (-8*q + 8*s12)*G[q/s12, 1, (s12 + s23)/s12, 1, x] + 
      (-8*q + 8*s12)*G[q/s12, 1, (s12 + s23)/s12, q/s12, x] + 
      8*(q - s12)*G[q/s12, 1, (s12 + s23)/s12, -z1^(-1), x] + 
      8*(q - s12)*G[q/s12, 1, -z1^(-1), 1, x] + 
      8*(q - s12)*G[q/s12, 1, -z1^(-1), q/s12, x] + 
      (-8*q + 8*s12)*G[q/s12, 1, -z1^(-1), -z1^(-1), x] + 
      (-8*q + 8*s12)*G[q/s12, q/s12, (s12 + s23)/s12, 1, x] + 
      (-8*q + 8*s12)*G[q/s12, q/s12, (s12 + s23)/s12, q/s12, x] + 
      8*(q - s12)*G[q/s12, q/s12, (s12 + s23)/s12, -z1^(-1), x] + 
      8*(q - s12)*G[q/s12, q/s12, -z1^(-1), 1, x] + 
      8*(q - s12)*G[q/s12, q/s12, -z1^(-1), q/s12, x] + 
      (-8*q + 8*s12)*G[q/s12, q/s12, -z1^(-1), -z1^(-1), x] + 
      (-8*q + 8*s12)*G[q/s12, (s12 + s23)/s12, 1, 1, x] + 
      (-8*q + 8*s12)*G[q/s12, (s12 + s23)/s12, 1, q/s12, x] + 
      16*(q - s12)*G[q/s12, (s12 + s23)/s12, 1, -z1^(-1), x] + 
      (-8*q + 8*s12)*G[q/s12, (s12 + s23)/s12, q/s12, 1, x] + 
      (-8*q + 8*s12)*G[q/s12, (s12 + s23)/s12, q/s12, q/s12, x] + 
      16*(q - s12)*G[q/s12, (s12 + s23)/s12, q/s12, -z1^(-1), x] + 
      16*(q - s12)*G[q/s12, (s12 + s23)/s12, -z1^(-1), 1, x] + 
      16*(q - s12)*G[q/s12, (s12 + s23)/s12, -z1^(-1), q/s12, x] - 
      24*(q - s12)*G[q/s12, (s12 + s23)/s12, -z1^(-1), -z1^(-1), x] + 
      8*(q - s12)*G[q/s12, -z1^(-1), 1, 1, x] + 
      8*(q - s12)*G[q/s12, -z1^(-1), 1, q/s12, x] - 
      16*(q - s12)*G[q/s12, -z1^(-1), 1, -z1^(-1), x] + 
      8*(q - s12)*G[q/s12, -z1^(-1), q/s12, 1, x] + 
      8*(q - s12)*G[q/s12, -z1^(-1), q/s12, q/s12, x] - 
      16*(q - s12)*G[q/s12, -z1^(-1), q/s12, -z1^(-1), x] + 
      32*(q - s12)*G[q/s12, -z1^(-1), (s12 + s23)/s12, 1, x] + 
      32*(q - s12)*G[q/s12, -z1^(-1), (s12 + s23)/s12, q/s12, x] - 
      32*(q - s12)*G[q/s12, -z1^(-1), (s12 + s23)/s12, -z1^(-1), x] - 
      48*(q - s12)*G[q/s12, -z1^(-1), -z1^(-1), 1, x] - 
      48*(q - s12)*G[q/s12, -z1^(-1), -z1^(-1), q/s12, x] + 
      56*(q - s12)*G[q/s12, -z1^(-1), -z1^(-1), -z1^(-1), x] + 
      G[-z1^(-1), (s12 + s23)/s12, 1 + I*ep1x]*
       (36*(q - s12)*G[1, x]*Log[-1 - I*ep1x] - 36*(q - s12)*G[q/s12, x]*
         Log[-1 - I*ep1x]) + G[q/s12, (s12 + s23)/s12, 1 + I*ep1x]*
       (-24*(q - s12)*G[1, x]*Log[-1 - I*ep1x] + 24*(q - s12)*G[q/s12, x]*
         Log[-1 - I*ep1x]) + G[q/s12, -z1^(-1), 1 + I*ep1x]*
       (-36*(q - s12)*G[0, x]*G[q/s12, x] + 36*(q - s12)*
         G[q/s12, -z1^(-1), x] - 36*(q - s12)*G[(s12 + s23)/s12, 1, x] + 
        36*(q - s12)*G[-z1^(-1), 1, x] + G[q/s12, x]*
         (36*(q - s12)*G[(s12 + s23)/s12, 1 + I*ep1x] - 
          36*(q - s12)*G[-z1^(-1), 1 + I*ep1x] - 24*(q - s12)*
           Log[-1 - I*ep1x]) + G[1, x]*(36*(q - s12)*G[0, x] - 
          36*(q - s12)*G[(s12 + s23)/s12, 1 + I*ep1x] + 
          36*(q - s12)*G[(s12 + s23)/s12, x] + 36*(q - s12)*
           G[-z1^(-1), 1 + I*ep1x] - 36*(q - s12)*G[-z1^(-1), x] + 
          24*(q - s12)*Log[-1 - I*ep1x])) + G[q/s12, -z1^(-1), -z1^(-1), x]*
       (64*(q - s12)*G[0, x] - 24*(q - s12)*Log[-1 - I*ep1x] - 
        24*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] - 48*(q - s12)*Log[z]) + 
      G[0, q/s12, -z1^(-1), x]*(32*(q - s12)*G[0, x] + 24*(q - s12)*G[1, x] - 
        24*(q - s12)*G[q/s12, x] - 24*(q - s12)*Log[-1 - I*ep1x] - 
        24*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] - 48*(q - s12)*Log[z]) + 
      G[1, x]*G[-z1^(-1), -z1^(-1), x]*(-64*(q - s12)*G[0, x] + 
        24*(q - s12)*Log[-1 - I*ep1x] + 24*(q - s12)*
         Log[-((s12 + I*ep1x*s12)/q)] + 48*(q - s12)*Log[z]) + 
      G[-z1^(-1), -z1^(-1), 1, x]*(-64*(q - s12)*G[0, x] + 
        24*(q - s12)*Log[-1 - I*ep1x] + 24*(q - s12)*
         Log[-((s12 + I*ep1x*s12)/q)] + 48*(q - s12)*Log[z]) + 
      G[0, 1, -z1^(-1), x]*(-32*(q - s12)*G[0, x] + 24*(q - s12)*G[1, x] - 
        24*(q - s12)*G[q/s12, x] + 24*(q - s12)*Log[-1 - I*ep1x] + 
        24*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] + 48*(q - s12)*Log[z]) + 
      G[s12/q, 1, (1 + I*ep1x)^(-1)]*(4*(q - s12)*G[1, x]*Log[z] + 
        4*(q - s12)*G[q/s12, x]*Log[z]) + G[q/s12, 1, 1 + I*ep1x]*
       ((-4*q + 4*s12)*G[1, x]*Log[z] + (-4*q + 4*s12)*G[q/s12, x]*Log[z]) + 
      G[0, q/s12, 1 + I*ep1x]*(G[q/s12, x]*(-20*(q - s12)*Log[-1 - I*ep1x] + 
          (-8*q + 8*s12)*Log[-((s12 + I*ep1x*s12)/q)] + 
          36*(q - s12)*Log[-((1 + I*ep1x)*(1 - s23/q))] - 
          16*(q - s12)*Log[z]) + G[1, x]*(28*(q - s12)*Log[-1 - I*ep1x] + 
          16*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] - 36*(q - s12)*
           Log[-((1 + I*ep1x)*(1 - s23/q))] + 8*(q - s12)*Log[z])) + 
      G[s12/q, s12/q, (1 + I*ep1x)^(-1)]*(-24*(q - s12)*G[0, x]*G[q/s12, x] - 
        24*(q - s12)*G[(s12 + s23)/s12, 1, x] + 24*(q - s12)*
         G[-z1^(-1), 1, x] + G[q/s12, x]*(24*(q - s12)*G[(s12 + s23)/s12, 
            1 + I*ep1x] - 24*(q - s12)*G[-z1^(-1), 1 + I*ep1x] + 
          8*(q - s12)*Log[z]) + G[1, x]*(-16*(q - s12)*G[0, x] - 
          24*(q - s12)*G[(s12 + s23)/s12, 1 + I*ep1x] + 
          24*(q - s12)*G[(s12 + s23)/s12, x] + 24*(q - s12)*
           G[-z1^(-1), 1 + I*ep1x] - 24*(q - s12)*G[-z1^(-1), x] + 
          16*(q - s12)*Log[z])) + G[q/s12, q/s12, 1 + I*ep1x]*
       (24*(q - s12)*G[0, x]*G[q/s12, x] + 24*(q - s12)*
         G[q/s12, (s12 + s23)/s12, x] - 24*(q - s12)*G[q/s12, -z1^(-1), x] + 
        24*(q - s12)*G[(s12 + s23)/s12, 1, x] - 24*(q - s12)*
         G[-z1^(-1), 1, x] + G[1, x]*(16*(q - s12)*G[0, x] + 
          24*(q - s12)*G[(s12 + s23)/s12, 1 + I*ep1x] - 
          24*(q - s12)*G[(s12 + s23)/s12, x] - 24*(q - s12)*
           G[-z1^(-1), 1 + I*ep1x] + 24*(q - s12)*G[-z1^(-1), x] - 
          16*(q - s12)*Log[z]) + G[q/s12, x]*
         (-24*(q - s12)*G[(s12 + s23)/s12, 1 + I*ep1x] + 
          24*(q - s12)*G[-z1^(-1), 1 + I*ep1x] + (-8*q + 8*s12)*Log[z])) + 
      G[-z1^(-1), q/s12, 1, x]*(32*(q - s12)*G[0, x] - 
        24*(q - s12)*Log[-1 - I*ep1x] - 24*(q - s12)*
         Log[-((s12 + I*ep1x*s12)/q)] + 48*(q - s12)*
         Log[-(((1 + I*ep1x)*(q - s23))/q)] - 40*(q - s12)*Log[z] - 
        48*(q - s12)*Log[z1]) + G[-z1^(-1), 1, 1, x]*
       (-36*(q - s12)*Log[-1 - I*ep1x] - 36*(q - s12)*
         Log[-((s12 + I*ep1x*s12)/q)] + 48*(q - s12)*
         Log[((-I)*(-I + ep1x)*(q - s23))/q] - 12*(q - s12)*Log[z] - 
        48*(q - s12)*Log[z1]) + G[0, q/s12, q/s12, x]*
       (-32*(q - s12)*G[0, x] + 24*(q - s12)*G[1, x] - 
        16*(q - s12)*G[q/s12, x] - 12*(q - s12)*Log[-1 - I*ep1x] - 
        12*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] + 
        48*(q - s12)*Log[((-I)*(-I + ep1x)*(q - s23))/q] + 
        12*(q - s12)*Log[z] - 48*(q - s12)*Log[z1]) + 
      G[0, -z1^(-1), 1, x]*(-64*(q - s12)*G[0, x] + (-8*q + 8*s12)*G[1, x] + 
        8*(q - s12)*G[q/s12, x] + (-8*q + 8*s12)*Log[-1 - I*ep1x] + 
        (-8*q + 8*s12)*Log[-((s12 + I*ep1x*s12)/q)] + 
        48*(q - s12)*Log[((-I)*(-I + ep1x)*(q - s23))/q] + 
        16*(q - s12)*Log[z] - 48*(q - s12)*Log[z1]) + 
      G[q/s12, q/s12, 1, x]*(48*(q - s12)*
         Log[-(((1 + I*ep1x)*(q - s23))/q)] + 40*(q - s12)*Log[z] - 
        48*(q - s12)*Log[z1]) + G[0, 0, q/s12, x]*(32*(q - s12)*G[0, x] + 
        48*(q - s12)*G[1, x] - 32*(q - s12)*G[q/s12, x] + 
        64*(q - s12)*Log[-1 - I*ep1x] + 64*(q - s12)*
         Log[-((s12 + I*ep1x*s12)/q)] + 48*(q - s12)*
         Log[((-I)*(-I + ep1x)*(q - s23))/q] + 64*(q - s12)*Log[z] - 
        48*(q - s12)*Log[z1]) + G[(s12 + s23)/s12, 1, 1, x]*
       (36*(q - s12)*Log[-1 - I*ep1x] + 36*(q - s12)*
         Log[-((s12 + I*ep1x*s12)/q)] + 36*(q - s12)*
         Log[((-I)*(-I + ep1x)*(q - s23))/q] - 36*(q - s12)*Log[z1]) + 
      G[1, x]*G[(s12 + s23)/s12, -z1^(-1), x]*
       (36*(q - s12)*Log[((-I)*(-I + ep1x)*(q - s23))/q] + 
        8*(q - s12)*Log[z] - 36*(q - s12)*Log[z1]) + 
      G[-z1^(-1), (s12 + s23)/s12, 1, x]*
       (36*(q - s12)*Log[((-I)*(-I + ep1x)*(q - s23))/q] + 
        8*(q - s12)*Log[z] - 36*(q - s12)*Log[z1]) + 
      G[1, x]*G[-z1^(-1), (s12 + s23)/s12, x]*
       (-24*(q - s12)*Log[-1 - I*ep1x] - 24*(q - s12)*
         Log[-((s12 + I*ep1x*s12)/q)] + 24*(q - s12)*
         Log[-(((1 + I*ep1x)*(q - s23))/q)] - 24*(q - s12)*Log[z] - 
        24*(q - s12)*Log[z1]) + G[0, 1, (s12 + s23)/s12, x]*
       (-24*(q - s12)*Log[-1 - I*ep1x] - 24*(q - s12)*
         Log[-((s12 + I*ep1x*s12)/q)] + 24*(q - s12)*
         Log[-(((1 + I*ep1x)*(q - s23))/q)] - 24*(q - s12)*Log[z] - 
        24*(q - s12)*Log[z1]) + G[(s12 + s23)/s12, -z1^(-1), 1, x]*
       (-24*(q - s12)*Log[-1 - I*ep1x] - 24*(q - s12)*
         Log[-((s12 + I*ep1x*s12)/q)] + 24*(q - s12)*
         Log[-(((1 + I*ep1x)*(q - s23))/q)] - 24*(q - s12)*Log[z] - 
        24*(q - s12)*Log[z1]) + G[0, 1, q/s12, x]*(-48*(q - s12)*G[0, x] - 
        12*(q - s12)*G[1, x] + 4*(q - s12)*G[q/s12, x] - 
        24*(q - s12)*Log[-1 - I*ep1x] - 24*(q - s12)*
         Log[-((s12 + I*ep1x*s12)/q)] + 24*(q - s12)*
         Log[-(((1 + I*ep1x)*(q - s23))/q)] - 24*(q - s12)*Log[z] - 
        24*(q - s12)*Log[z1]) + G[q/s12, -z1^(-1), 1, x]*
       (16*(q - s12)*G[0, x] - 12*(q - s12)*Log[-1 - I*ep1x] - 
        12*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] + 
        24*(q - s12)*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 
        20*(q - s12)*Log[z] - 24*(q - s12)*Log[z1]) + 
      G[1, 1, 1, x]*((-8*q + 8*s12)*G[0, x] + 24*(q - s12)*
         Log[-(((1 + I*ep1x)*(q - s23))/q)] + 4*(q - s12)*Log[z] - 
        24*(q - s12)*Log[z1]) + G[q/s12, (s12 + s23)/s12, q/s12, x]*
       (12*(q - s12)*Log[-1 - I*ep1x] + 12*(q - s12)*
         Log[-((s12 + I*ep1x*s12)/q)] + 24*(q - s12)*
         Log[((-I)*(-I + ep1x)*(q - s23))/q] + 20*(q - s12)*Log[z] - 
        24*(q - s12)*Log[z1]) + G[q/s12, q/s12, (s12 + s23)/s12, x]*
       (-12*(q - s12)*Log[-1 - I*ep1x] - 12*(q - s12)*
         Log[-((s12 + I*ep1x*s12)/q)] + 12*(q - s12)*
         Log[-(((1 + I*ep1x)*(q - s23))/q)] - 12*(q - s12)*Log[z] - 
        12*(q - s12)*Log[z1]) + G[q/s12, -z1^(-1), q/s12, x]*
       (-48*(q - s12)*G[0, x] - 12*(q - s12)*Log[-1 - I*ep1x] - 
        12*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] + 
        12*(q - s12)*Log[((-I)*(-I + ep1x)*(q - s23))/q] + 
        4*(q - s12)*Log[z] - 12*(q - s12)*Log[z1]) + 
      G[q/s12, (s12 + s23)/s12, 1, x]*(12*(q - s12)*Log[-1 - I*ep1x] + 
        12*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] - 
        12*(q - s12)*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 
        12*(q - s12)*Log[z] + 12*(q - s12)*Log[z1]) + 
      G[1, x]*G[-z1^(-1), q/s12, x]*(48*(q - s12)*G[0, x] + 
        12*(q - s12)*Log[-1 - I*ep1x] + 12*(q - s12)*
         Log[-((s12 + I*ep1x*s12)/q)] - 12*(q - s12)*
         Log[((-I)*(-I + ep1x)*(q - s23))/q] + (-4*q + 4*s12)*Log[z] + 
        12*(q - s12)*Log[z1]) + G[1, x]*G[(s12 + s23)/s12, q/s12, x]*
       (-12*(q - s12)*Log[-1 - I*ep1x] - 12*(q - s12)*
         Log[-((s12 + I*ep1x*s12)/q)] - 24*(q - s12)*
         Log[((-I)*(-I + ep1x)*(q - s23))/q] - 20*(q - s12)*Log[z] + 
        24*(q - s12)*Log[z1]) + G[q/s12, q/s12, -z1^(-1), x]*
       (-16*(q - s12)*G[0, x] + 12*(q - s12)*Log[-1 - I*ep1x] + 
        12*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] - 
        24*(q - s12)*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 
        20*(q - s12)*Log[z] + 24*(q - s12)*Log[z1]) + 
      G[0, q/s12, (s12 + s23)/s12, x]*(24*(q - s12)*Log[-1 - I*ep1x] + 
        24*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] - 
        24*(q - s12)*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 
        24*(q - s12)*Log[z] + 24*(q - s12)*Log[z1]) + 
      G[q/s12, -z1^(-1), (s12 + s23)/s12, x]*(24*(q - s12)*Log[-1 - I*ep1x] + 
        24*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] - 
        24*(q - s12)*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 
        24*(q - s12)*Log[z] + 24*(q - s12)*Log[z1]) + 
      G[(s12 + s23)/s12, q/s12, 1, x]*(24*(q - s12)*Log[-1 - I*ep1x] + 
        24*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] - 
        24*(q - s12)*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 
        24*(q - s12)*Log[z] + 24*(q - s12)*Log[z1]) + 
      G[0, q/s12, 1, x]*(48*(q - s12)*G[0, x] + (-4*q + 4*s12)*G[1, x] + 
        12*(q - s12)*G[q/s12, x] + 24*(q - s12)*Log[-1 - I*ep1x] + 
        24*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] - 
        24*(q - s12)*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 
        24*(q - s12)*Log[z] + 24*(q - s12)*Log[z1]) + 
      G[q/s12, q/s12, q/s12, x]*(8*(q - s12)*G[0, x] - 
        24*(q - s12)*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 
        (-4*q + 4*s12)*Log[z] + 24*(q - s12)*Log[z1]) + 
      G[q/s12, (s12 + s23)/s12, -z1^(-1), x]*
       (-36*(q - s12)*Log[((-I)*(-I + ep1x)*(q - s23))/q] + 
        (-8*q + 8*s12)*Log[z] + 36*(q - s12)*Log[z1]) + 
      G[0, 0, 1, x]*(-32*(q - s12)*G[0, x] + 32*(q - s12)*G[1, x] - 
        48*(q - s12)*G[q/s12, x] - 64*(q - s12)*Log[-1 - I*ep1x] - 
        64*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] - 
        48*(q - s12)*Log[((-I)*(-I + ep1x)*(q - s23))/q] - 
        64*(q - s12)*Log[z] + 48*(q - s12)*Log[z1]) + 
      G[q/s12, 1, 1, x]*(-48*(q - s12)*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 
        40*(q - s12)*Log[z] + 48*(q - s12)*Log[z1]) + 
      G[0, -z1^(-1), q/s12, x]*(64*(q - s12)*G[0, x] + 
        (-8*q + 8*s12)*G[1, x] + 8*(q - s12)*G[q/s12, x] + 
        8*(q - s12)*Log[-1 - I*ep1x] + 8*(q - s12)*
         Log[-((s12 + I*ep1x*s12)/q)] - 48*(q - s12)*
         Log[((-I)*(-I + ep1x)*(q - s23))/q] - 16*(q - s12)*Log[z] + 
        48*(q - s12)*Log[z1]) + G[0, 1, 1, x]*(32*(q - s12)*G[0, x] + 
        16*(q - s12)*G[1, x] - 24*(q - s12)*G[q/s12, x] + 
        12*(q - s12)*Log[-1 - I*ep1x] + 12*(q - s12)*
         Log[-((s12 + I*ep1x*s12)/q)] - 48*(q - s12)*
         Log[((-I)*(-I + ep1x)*(q - s23))/q] - 12*(q - s12)*Log[z] + 
        48*(q - s12)*Log[z1]) + G[-(s12/(q*z2)), s12/q, (1 + I*ep1x)^(-1)]*
       (24*(q - s12)*G[0, x]*G[q/s12, x] + 36*(q - s12)*G[q/s12, x]*Log[z1] + 
        G[1, x]*(-24*(q - s12)*G[0, x] - 12*(q - s12)*G[q/s12, x] + 
          24*(q - s12)*G[-z1^(-1), x] - 36*(q - s12)*Log[z1])) + 
      G[0, (s12 + s23)/s12, 1 + I*ep1x]*(-24*(q - s12)*G[0, x]*G[q/s12, x] + 
        12*(q - s12)*G[1, 1, x] - 24*(q - s12)*G[q/s12, 1, x] - 
        12*(q - s12)*G[q/s12, q/s12, x] + 24*(q - s12)*G[q/s12, -z1^(-1), 
          x] + 24*(q - s12)*G[-z1^(-1), 1, x] + G[q/s12, x]*
         (12*(q - s12)*Log[z] - 24*(q - s12)*Log[z1]) + 
        G[1, x]*(24*(q - s12)*G[0, x] + 12*(q - s12)*G[q/s12, x] - 
          24*(q - s12)*G[-z1^(-1), x] - 12*(q - s12)*Log[z] + 
          24*(q - s12)*Log[z1])) + G[0, -z1^(-1), 1 + I*ep1x]*
       (24*(q - s12)*G[0, x]*G[q/s12, x] - 12*(q - s12)*G[1, 1, x] + 
        24*(q - s12)*G[q/s12, 1, x] + 12*(q - s12)*G[q/s12, q/s12, x] - 
        24*(q - s12)*G[q/s12, -z1^(-1), x] - 24*(q - s12)*G[-z1^(-1), 1, x] + 
        G[1, x]*(-24*(q - s12)*G[0, x] - 12*(q - s12)*G[q/s12, x] + 
          24*(q - s12)*G[-z1^(-1), x] - 12*(q - s12)*Log[-1 - I*ep1x] - 
          12*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] + 72*(q - s12)*
           Log[-((1 + I*ep1x)*(1 - s23/q))] - 12*(q - s12)*Log[z] - 
          24*(q - s12)*Log[z1]) + G[q/s12, x]*
         (12*(q - s12)*Log[-1 - I*ep1x] + 12*(q - s12)*
           Log[-((s12 + I*ep1x*s12)/q)] - 72*(q - s12)*
           Log[-((1 + I*ep1x)*(1 - s23/q))] + 12*(q - s12)*Log[z] + 
          24*(q - s12)*Log[z1])) + (8*(q - s12)*G[0, x]*G[q/s12, x] + 
        8*(q - s12)*G[0, 1, x] + (-8*q + 8*s12)*G[0, q/s12, x] + 
        G[1, x]*((-8*q + 8*s12)*G[0, x] + 24*(q - s12)*
           Log[-(((1 + I*ep1x)*(q - s23))/q)] + 4*(q - s12)*Log[z] - 
          24*(q - s12)*Log[z1]) + G[q/s12, x]*
         (-24*(q - s12)*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 
          (-4*q + 4*s12)*Log[z] + 24*(q - s12)*Log[z1]))/eps^2 + 
      G[-(s12/(q*z2)), 1, (1 + I*ep1x)^(-1)]*
       (24*(q - s12)*G[0, x]*G[q/s12, x] + G[1, x]*(-24*(q - s12)*G[0, x] + 
          24*(q - s12)*G[q/s12, 1 + I*ep1x] - 12*(q - s12)*G[q/s12, x] - 
          36*(q - s12)*G[-z1^(-1), 1 + I*ep1x] + 24*(q - s12)*
           G[-z1^(-1), x] - 24*(q - s12)*Log[((-I)*(-I + ep1x)*s12)/q] + 
          36*(q - s12)*Log[((-I)*(-I + ep1x)*(q - s23))/q] - 
          36*(q - s12)*Log[z1]) + G[q/s12, x]*
         (-24*(q - s12)*G[q/s12, 1 + I*ep1x] + 36*(q - s12)*
           G[-z1^(-1), 1 + I*ep1x] + 24*(q - s12)*
           Log[-((s12 + I*ep1x*s12)/q)] - 36*(q - s12)*
           Log[-((1 + I*ep1x)*(1 - s23/q))] + 36*(q - s12)*Log[z1])) + 
      G[(s12 + s23)/s12, q/s12, 1 + I*ep1x]*
       (-24*(q - s12)*G[0, x]*G[q/s12, x] + 24*(q - s12)*G[-z1^(-1), 1, x] + 
        G[q/s12, x]*(-24*(q - s12)*Log[((-I)*(-I + ep1x)*s12)/q] + 
          36*(q - s12)*Log[((-I)*(-I + ep1x)*(q - s23))/q] - 
          36*(q - s12)*Log[z1]) + G[1, x]*(24*(q - s12)*G[0, x] + 
          12*(q - s12)*G[q/s12, x] - 24*(q - s12)*G[-z1^(-1), x] + 
          24*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] - 36*(q - s12)*
           Log[-((1 + I*ep1x)*(1 - s23/q))] + 36*(q - s12)*Log[z1])) + 
      G[(s12 + s23)/s12, 1, 1 + I*ep1x]*(-24*(q - s12)*G[0, x]*G[q/s12, x] + 
        24*(q - s12)*G[-z1^(-1), 1, x] + G[q/s12, x]*
         (24*(q - s12)*G[q/s12, 1 + I*ep1x] - 36*(q - s12)*
           G[-z1^(-1), 1 + I*ep1x] - 24*(q - s12)*Log[-1 - I*ep1x] - 
          24*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] + 36*(q - s12)*
           Log[-((1 + I*ep1x)*(1 - s23/q))] - 36*(q - s12)*Log[z1]) + 
        G[1, x]*(24*(q - s12)*G[0, x] - 24*(q - s12)*G[q/s12, 1 + I*ep1x] + 
          12*(q - s12)*G[q/s12, x] + 36*(q - s12)*G[-z1^(-1), 1 + I*ep1x] - 
          24*(q - s12)*G[-z1^(-1), x] + 24*(q - s12)*Log[-1 - I*ep1x] + 
          24*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] - 36*(q - s12)*
           Log[-((1 + I*ep1x)*(1 - s23/q))] + 36*(q - s12)*Log[z1])) + 
      G[1 - s23/q, s12/q, (1 + I*ep1x)^(-1)]*
       (12*(q - s12)*G[0, x]*G[q/s12, x] - 12*(q - s12)*G[-z1^(-1), 1, x] + 
        G[q/s12, x]*(-36*(q - s12)*G[(s12 + s23)/s12, 1 + I*ep1x] + 
          36*(q - s12)*G[-z1^(-1), 1 + I*ep1x] - 12*(q - s12)*Log[z] - 
          36*(q - s12)*Log[z1]) + G[1, x]*(-12*(q - s12)*G[0, x] + 
          12*(q - s12)*G[q/s12, x] + 36*(q - s12)*G[(s12 + s23)/s12, 
            1 + I*ep1x] - 36*(q - s12)*G[(s12 + s23)/s12, x] - 
          36*(q - s12)*G[-z1^(-1), 1 + I*ep1x] + 12*(q - s12)*
           G[-z1^(-1), x] + 12*(q - s12)*Log[z] + 36*(q - s12)*Log[z1])) + 
      G[-z1^(-1), q/s12, 1 + I*ep1x]*(-12*(q - s12)*G[0, x]*G[q/s12, x] + 
        G[1, x]*(12*(q - s12)*G[0, x] - 12*(q - s12)*G[q/s12, x] - 
          36*(q - s12)*G[(s12 + s23)/s12, 1 + I*ep1x] + 
          36*(q - s12)*G[(s12 + s23)/s12, x] + 36*(q - s12)*
           G[-z1^(-1), 1 + I*ep1x] - 12*(q - s12)*G[-z1^(-1), x] - 
          24*(q - s12)*Log[((-I)*(-I + ep1x)*s12)/q] + 36*(q - s12)*
           Log[((-I)*(-I + ep1x)*(q - s23))/q] - 12*(q - s12)*Log[z] - 
          36*(q - s12)*Log[z1]) + G[q/s12, x]*
         (36*(q - s12)*G[(s12 + s23)/s12, 1 + I*ep1x] - 
          36*(q - s12)*G[-z1^(-1), 1 + I*ep1x] + 24*(q - s12)*
           Log[-((s12 + I*ep1x*s12)/q)] - 36*(q - s12)*
           Log[-((1 + I*ep1x)*(1 - s23/q))] + 12*(q - s12)*Log[z] + 
          36*(q - s12)*Log[z1])) + G[1 - s23/q, 1, (1 + I*ep1x)^(-1)]*
       (-24*(q - s12)*G[0, x]*G[q/s12, x] + 24*(q - s12)*G[-z1^(-1), 1, x] + 
        G[q/s12, x]*(24*(q - s12)*G[q/s12, 1 + I*ep1x] - 
          36*(q - s12)*G[-z1^(-1), 1 + I*ep1x] - 24*(q - s12)*
           Log[((-I)*(-I + ep1x)*s12)/q] + 36*(q - s12)*
           Log[((-I)*(-I + ep1x)*(q - s23))/q] - 12*(q - s12)*Log[z] - 
          36*(q - s12)*Log[z1]) + G[1, x]*(24*(q - s12)*G[0, x] - 
          24*(q - s12)*G[q/s12, 1 + I*ep1x] + 12*(q - s12)*G[q/s12, x] + 
          36*(q - s12)*G[-z1^(-1), 1 + I*ep1x] - 24*(q - s12)*
           G[-z1^(-1), x] + 24*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] - 
          36*(q - s12)*Log[-((1 + I*ep1x)*(1 - s23/q))] + 
          12*(q - s12)*Log[z] + 36*(q - s12)*Log[z1])) + 
      G[-z1^(-1), 1, 1 + I*ep1x]*(24*(q - s12)*G[0, x]*G[q/s12, x] - 
        24*(q - s12)*G[-z1^(-1), 1, x] + G[1, x]*(-24*(q - s12)*G[0, x] + 
          24*(q - s12)*G[q/s12, 1 + I*ep1x] - 12*(q - s12)*G[q/s12, x] - 
          36*(q - s12)*G[-z1^(-1), 1 + I*ep1x] + 24*(q - s12)*
           G[-z1^(-1), x] - 24*(q - s12)*Log[-1 - I*ep1x] - 
          24*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] + 36*(q - s12)*
           Log[-((1 + I*ep1x)*(1 - s23/q))] - 12*(q - s12)*Log[z] - 
          36*(q - s12)*Log[z1]) + G[q/s12, x]*
         (-24*(q - s12)*G[q/s12, 1 + I*ep1x] + 36*(q - s12)*
           G[-z1^(-1), 1 + I*ep1x] + 24*(q - s12)*Log[-1 - I*ep1x] + 
          24*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] - 36*(q - s12)*
           Log[-((1 + I*ep1x)*(1 - s23/q))] + 12*(q - s12)*Log[z] + 
          36*(q - s12)*Log[z1])) + G[0, -z1^(-1), x]*
       (-64*(q - s12)*G[0, x]*G[q/s12, x] + (-8*q + 8*s12)*G[1, 1, x] + 
        16*(q - s12)*G[q/s12, 1, x] + 8*(q - s12)*G[q/s12, q/s12, x] - 
        64*(q - s12)*G[q/s12, -z1^(-1), x] - 64*(q - s12)*G[-z1^(-1), 1, x] + 
        G[q/s12, x]*((-8*q + 8*s12)*Log[-1 - I*ep1x] + (-8*q + 8*s12)*
           Log[-((s12 + I*ep1x*s12)/q)] + 48*(q - s12)*
           Log[((-I)*(-I + ep1x)*(q - s23))/q] + 16*(q - s12)*Log[z] - 
          48*(q - s12)*Log[z1]) + G[1, x]*(64*(q - s12)*G[0, x] + 
          (-8*q + 8*s12)*G[q/s12, x] + 64*(q - s12)*G[-z1^(-1), x] + 
          8*(q - s12)*Log[-1 - I*ep1x] + 8*(q - s12)*
           Log[-((s12 + I*ep1x*s12)/q)] - 48*(q - s12)*
           Log[((-I)*(-I + ep1x)*(q - s23))/q] - 16*(q - s12)*Log[z] + 
          48*(q - s12)*Log[z1])) + G[-(s12/(q*z2)), 1 - s23/q, 
        (1 + I*ep1x)^(-1)]*(-24*(q - s12)*G[0, x]*G[q/s12, x] + 
        G[q/s12, x]*(-12*(q - s12)*Log[z] - 48*(q - s12)*Log[z1]) + 
        G[1, x]*(24*(q - s12)*G[0, x] + 12*(q - s12)*G[q/s12, x] - 
          24*(q - s12)*G[-z1^(-1), x] + 12*(q - s12)*Log[z] + 
          48*(q - s12)*Log[z1])) + G[(s12 + s23)/s12, -z1^(-1), 1 + I*ep1x]*
       (24*(q - s12)*G[0, x]*G[q/s12, x] - 24*(q - s12)*G[-z1^(-1), 1, x] + 
        G[1, x]*(-24*(q - s12)*G[0, x] - 12*(q - s12)*G[q/s12, x] + 
          24*(q - s12)*G[-z1^(-1), x] - 36*(q - s12)*
           Log[((-I)*(-I + ep1x)*s12)/q] + 48*(q - s12)*
           Log[((-I)*(-I + ep1x)*(q - s23))/q] - 12*(q - s12)*Log[z] - 
          48*(q - s12)*Log[z1]) + G[q/s12, x]*
         (36*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] - 48*(q - s12)*
           Log[-((1 + I*ep1x)*(1 - s23/q))] + 12*(q - s12)*Log[z] + 
          48*(q - s12)*Log[z1])) + G[0, 0, x]*(32*(q - s12)*G[0, 1, x] - 
        32*(q - s12)*G[0, q/s12, x] + 32*(q - s12)*G[1, 1, x] - 
        96*(q - s12)*G[q/s12, 1, x] - 32*(q - s12)*G[q/s12, q/s12, x] + 
        32*(q - s12)*G[q/s12, -z1^(-1), x] + 32*(q - s12)*G[-z1^(-1), 1, x] + 
        G[q/s12, x]*(-16*(q - s12)*Log[-1 - I*ep1x] - 16*(q - s12)*
           Log[-((s12 + I*ep1x*s12)/q)] + 48*(q - s12)*
           Log[((-I)*(-I + ep1x)*(q - s23))/q] - 16*(q - s12)*Log[z] - 
          48*(q - s12)*Log[z1]) + G[1, x]*(48*(q - s12)*G[q/s12, x] - 
          32*(q - s12)*G[-z1^(-1), x] + 16*(q - s12)*Log[-1 - I*ep1x] + 
          16*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] - 48*(q - s12)*
           Log[((-I)*(-I + ep1x)*(q - s23))/q] + 16*(q - s12)*Log[z] + 
          48*(q - s12)*Log[z1])) + G[q/s12, (s12 + s23)/s12, x]*
       (-36*(q - s12)*G[q/s12, -z1^(-1), 1 + I*ep1x] - 
        24*(q - s12)*G[s12/q, s12/q, (1 + I*ep1x)^(-1)] + 
        36*(q - s12)*G[s12/q, 1 - s23/q, (1 + I*ep1x)^(-1)] + 
        36*(q - s12)*G[1 - s23/q, s12/q, (1 + I*ep1x)^(-1)] - 
        48*(q - s12)*G[1 - s23/q, 1 - s23/q, (1 + I*ep1x)^(-1)] - 
        36*(q - s12)*G[-z1^(-1), q/s12, 1 + I*ep1x] + 
        48*(q - s12)*G[-z1^(-1), -z1^(-1), 1 + I*ep1x] - 
        12*(q - s12)*Log[-1 - I*ep1x]^2 + G[-z1^(-1), 1 + I*ep1x]*
         (36*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] - 48*(q - s12)*
           Log[-((1 + I*ep1x)*(1 - s23/q))]) + G[q/s12, 1 + I*ep1x]*
         (-24*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] + 36*(q - s12)*
           Log[-((1 + I*ep1x)*(1 - s23/q))]) - 12*(q - s12)*
         Log[-(((1 + I*ep1x)*(q - s23))/q)]*Log[z] + 12*(q - s12)*Log[z]^2 - 
        36*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)]*Log[z1] - 
        12*(q - s12)*Log[z]*Log[z1] - 24*(q - s12)*Log[z1]^2 + 
        Log[-1 - I*ep1x]*(-24*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] + 
          36*(q - s12)*Log[((-I)*(-I + ep1x)*(q - s23))/q] - 
          36*(q - s12)*Log[z1]) + G[0, x]*(-24*(q - s12)*Log[-1 - I*ep1x] - 
          24*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] + 24*(q - s12)*
           Log[-(((1 + I*ep1x)*(q - s23))/q)] - 24*(q - s12)*Log[z] - 
          24*(q - s12)*Log[z1]) + G[1, x]*(12*(q - s12)*Log[-1 - I*ep1x] + 
          12*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] - 12*(q - s12)*
           Log[-(((1 + I*ep1x)*(q - s23))/q)] + 12*(q - s12)*Log[z] + 
          12*(q - s12)*Log[z1]) + Log[((-I)*(-I + ep1x)*(q - s23))/q]*
         (24*(q - s12)*Log[z] + 48*(q - s12)*Log[z1])) + 
      G[(s12 + s23)/s12, 1, x]*(36*(q - s12)*G[1 - s23/q, s12/q, 
          (1 + I*ep1x)^(-1)] - 48*(q - s12)*G[1 - s23/q, 1 - s23/q, 
          (1 + I*ep1x)^(-1)] - 36*(q - s12)*G[-z1^(-1), q/s12, 1 + I*ep1x] + 
        48*(q - s12)*G[-z1^(-1), -z1^(-1), 1 + I*ep1x] - 
        12*(q - s12)*Log[-1 - I*ep1x]^2 + G[-z1^(-1), 1 + I*ep1x]*
         (36*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] - 48*(q - s12)*
           Log[-((1 + I*ep1x)*(1 - s23/q))]) + G[q/s12, 1 + I*ep1x]*
         (-24*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] + 36*(q - s12)*
           Log[-((1 + I*ep1x)*(1 - s23/q))]) - 12*(q - s12)*
         Log[-(((1 + I*ep1x)*(q - s23))/q)]*Log[z] + 12*(q - s12)*Log[z]^2 - 
        36*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)]*Log[z1] - 
        12*(q - s12)*Log[z]*Log[z1] - 24*(q - s12)*Log[z1]^2 + 
        Log[-1 - I*ep1x]*(-24*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] + 
          36*(q - s12)*Log[((-I)*(-I + ep1x)*(q - s23))/q] - 
          36*(q - s12)*Log[z1]) + G[0, x]*(-24*(q - s12)*Log[-1 - I*ep1x] - 
          24*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] + 24*(q - s12)*
           Log[-(((1 + I*ep1x)*(q - s23))/q)] - 24*(q - s12)*Log[z] - 
          24*(q - s12)*Log[z1]) + G[q/s12, x]*
         (12*(q - s12)*Log[-1 - I*ep1x] + 12*(q - s12)*
           Log[-((s12 + I*ep1x*s12)/q)] + 24*(q - s12)*
           Log[((-I)*(-I + ep1x)*(q - s23))/q] + 20*(q - s12)*Log[z] - 
          24*(q - s12)*Log[z1]) + G[1, x]*(-24*(q - s12)*Log[-1 - I*ep1x] - 
          24*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] - 12*(q - s12)*
           Log[((-I)*(-I + ep1x)*(q - s23))/q] - 32*(q - s12)*Log[z] + 
          12*(q - s12)*Log[z1]) + G[-z1^(-1), x]*
         (-36*(q - s12)*Log[((-I)*(-I + ep1x)*(q - s23))/q] + 
          (-8*q + 8*s12)*Log[z] + 36*(q - s12)*Log[z1]) + 
        Log[((-I)*(-I + ep1x)*(q - s23))/q]*(24*(q - s12)*Log[z] + 
          48*(q - s12)*Log[z1])) + G[1 - s23/q, 1 - s23/q, (1 + I*ep1x)^(-1)]*
       (-72*(q - s12)*G[0, x]*G[q/s12, x] + 72*(q - s12)*G[-z1^(-1), 1, x] + 
        G[1, x]*(72*(q - s12)*G[0, x] - 72*(q - s12)*G[q/s12, x] - 
          48*(q - s12)*G[(s12 + s23)/s12, 1 + I*ep1x] + 
          48*(q - s12)*G[(s12 + s23)/s12, x] + 216*(q - s12)*
           G[-z1^(-1), 1 + I*ep1x] - 72*(q - s12)*G[-z1^(-1), x] + 
          36*(q - s12)*Log[z] - 216*(q - s12)*Log[z1]) + 
        G[q/s12, x]*(48*(q - s12)*G[(s12 + s23)/s12, 1 + I*ep1x] - 
          216*(q - s12)*G[-z1^(-1), 1 + I*ep1x] - 36*(q - s12)*Log[z] + 
          216*(q - s12)*Log[z1])) + G[-z1^(-1), -z1^(-1), 1 + I*ep1x]*
       (72*(q - s12)*G[0, x]*G[q/s12, x] + G[q/s12, x]*
         (-48*(q - s12)*G[(s12 + s23)/s12, 1 + I*ep1x] + 
          216*(q - s12)*G[-z1^(-1), 1 + I*ep1x] + 36*(q - s12)*
           Log[-1 - I*ep1x] - 36*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] + 
          216*(q - s12)*Log[-((1 + I*ep1x)*(1 - s23/q))] + 
          36*(q - s12)*Log[z] - 216*(q - s12)*Log[z1]) + 
        G[1, x]*(-72*(q - s12)*G[0, x] + 72*(q - s12)*G[q/s12, x] + 
          48*(q - s12)*G[(s12 + s23)/s12, 1 + I*ep1x] - 
          48*(q - s12)*G[(s12 + s23)/s12, x] - 216*(q - s12)*
           G[-z1^(-1), 1 + I*ep1x] + 72*(q - s12)*G[-z1^(-1), x] - 
          36*(q - s12)*Log[-1 - I*ep1x] + 36*(q - s12)*
           Log[-((s12 + I*ep1x*s12)/q)] - 216*(q - s12)*
           Log[-((1 + I*ep1x)*(1 - s23/q))] - 36*(q - s12)*Log[z] + 
          216*(q - s12)*Log[z1])) + G[0, q/s12, x]*
       (24*(q - s12)*G[0, (s12 + s23)/s12, 1 + I*ep1x] - 
        24*(q - s12)*G[0, -z1^(-1), 1 + I*ep1x] + 24*(q - s12)*G[1, 1, x] - 
        16*(q - s12)*G[q/s12, 1, x] - 24*(q - s12)*G[q/s12, q/s12, 
          1 + I*ep1x] + 8*(q - s12)*G[q/s12, q/s12, x] + 
        36*(q - s12)*G[q/s12, -z1^(-1), 1 + I*ep1x] + 
        32*(q - s12)*G[q/s12, -z1^(-1), x] + 24*(q - s12)*
         G[s12/q, s12/q, (1 + I*ep1x)^(-1)] - 36*(q - s12)*
         G[s12/q, 1 - s23/q, (1 + I*ep1x)^(-1)] + 24*(q - s12)*
         G[(s12 + s23)/s12, 1, 1 + I*ep1x] + 24*(q - s12)*
         G[(s12 + s23)/s12, q/s12, 1 + I*ep1x] - 24*(q - s12)*
         G[(s12 + s23)/s12, -z1^(-1), 1 + I*ep1x] + 
        24*(q - s12)*G[1 - s23/q, 1, (1 + I*ep1x)^(-1)] - 
        12*(q - s12)*G[1 - s23/q, s12/q, (1 + I*ep1x)^(-1)] + 
        72*(q - s12)*G[1 - s23/q, 1 - s23/q, (1 + I*ep1x)^(-1)] - 
        24*(q - s12)*G[-z1^(-1), 1, 1 + I*ep1x] + 32*(q - s12)*
         G[-z1^(-1), 1, x] + 12*(q - s12)*G[-z1^(-1), q/s12, 1 + I*ep1x] - 
        72*(q - s12)*G[-z1^(-1), -z1^(-1), 1 + I*ep1x] - 
        24*(q - s12)*G[-(s12/(q*z2)), 1, (1 + I*ep1x)^(-1)] - 
        24*(q - s12)*G[-(s12/(q*z2)), s12/q, (1 + I*ep1x)^(-1)] + 
        24*(q - s12)*G[-(s12/(q*z2)), 1 - s23/q, (1 + I*ep1x)^(-1)] + 
        20*(q - s12)*Log[-1 - I*ep1x]^2 + 8*(q - s12)*
         Log[-((s12 + I*ep1x*s12)/q)]^2 + G[(s12 + s23)/s12, 1 + I*ep1x]*
         (-24*(q - s12)*Log[-1 - I*ep1x] - 24*(q - s12)*
           Log[-((s12 + I*ep1x*s12)/q)] + 24*(q - s12)*
           Log[-(((1 + I*ep1x)*(q - s23))/q)]) - 12*(q - s12)*
         Log[((-I)*(-I + ep1x)*(q - s23))/q]^2 + G[-z1^(-1), 1 + I*ep1x]*
         (24*(q - s12)*Log[-1 - I*ep1x] - 12*(q - s12)*
           Log[-((s12 + I*ep1x*s12)/q)] + 72*(q - s12)*
           Log[((-I)*(-I + ep1x)*(q - s23))/q]) + G[q/s12, 1 + I*ep1x]*
         (24*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] - 36*(q - s12)*
           Log[-((1 + I*ep1x)*(1 - s23/q))]) + 24*(q - s12)*
         Log[-(((1 + I*ep1x)*(q - s23))/q)]*Log[z] + 12*(q - s12)*Log[z]^2 + 
        48*(q - s12)*Log[z1]^2 + Log[((-I)*(-I + ep1x)*(q - s23))/q]*
         (-12*(q - s12)*Log[z] - 72*(q - s12)*Log[z1]) + 
        G[1, x]*(-48*(q - s12)*G[0, x] + (-4*q + 4*s12)*G[q/s12, x] - 
          32*(q - s12)*G[-z1^(-1), x] - 32*(q - s12)*Log[-1 - I*ep1x] - 
          32*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] + 36*(q - s12)*
           Log[-((1 + I*ep1x)*(1 - s23/q))] - 20*(q - s12)*Log[z] - 
          36*(q - s12)*Log[z1]) + Log[-((s12 + I*ep1x*s12)/q)]*
         (32*(q - s12)*Log[z] + 36*(q - s12)*Log[z1]) + 
        Log[-1 - I*ep1x]*(16*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] - 
          36*(q - s12)*Log[((-I)*(-I + ep1x)*(q - s23))/q] + 
          32*(q - s12)*Log[z] + 36*(q - s12)*Log[z1]) + 
        G[q/s12, x]*(4*(q - s12)*Log[-1 - I*ep1x] + 4*(q - s12)*
           Log[-((s12 + I*ep1x*s12)/q)] - 36*(q - s12)*
           Log[-((1 + I*ep1x)*(1 - s23/q))] + (-8*q + 8*s12)*Log[z] + 
          36*(q - s12)*Log[z1]) + G[0, x]*(32*(q - s12)*G[q/s12, x] - 
          24*(q - s12)*Log[-1 - I*ep1x] - 24*(q - s12)*
           Log[-((s12 + I*ep1x*s12)/q)] - 48*(q - s12)*
           Log[((-I)*(-I + ep1x)*(q - s23))/q] - 24*(q - s12)*Log[z] + 
          48*(q - s12)*Log[z1]) - 24*(q - s12)*Log[z1]*
         Log[(s12 + I*ep1x*s12)/(q*z2)] - 12*(q - s12)*
         Log[(s12 + I*ep1x*s12)/(q*z2)]^2 + Log[z]*(-12*(q - s12)*Log[z1] - 
          24*(q - s12)*Log[(s12 + I*ep1x*s12)/(q*z2)])) + 
      G[q/s12, -z1^(-1), x]*(24*(q - s12)*G[s12/q, s12/q, 
          (1 + I*ep1x)^(-1)] - 36*(q - s12)*G[s12/q, 1 - s23/q, 
          (1 + I*ep1x)^(-1)] + 24*(q - s12)*G[(s12 + s23)/s12, 1, 
          1 + I*ep1x] + 24*(q - s12)*G[(s12 + s23)/s12, q/s12, 1 + I*ep1x] - 
        24*(q - s12)*G[(s12 + s23)/s12, -z1^(-1), 1 + I*ep1x] + 
        24*(q - s12)*G[1 - s23/q, 1, (1 + I*ep1x)^(-1)] - 
        12*(q - s12)*G[1 - s23/q, s12/q, (1 + I*ep1x)^(-1)] + 
        72*(q - s12)*G[1 - s23/q, 1 - s23/q, (1 + I*ep1x)^(-1)] - 
        24*(q - s12)*G[-z1^(-1), 1, 1 + I*ep1x] + 12*(q - s12)*
         G[-z1^(-1), q/s12, 1 + I*ep1x] - 72*(q - s12)*G[-z1^(-1), -z1^(-1), 
          1 + I*ep1x] - 24*(q - s12)*G[-(s12/(q*z2)), 1, (1 + I*ep1x)^(-1)] - 
        24*(q - s12)*G[-(s12/(q*z2)), s12/q, (1 + I*ep1x)^(-1)] + 
        24*(q - s12)*G[-(s12/(q*z2)), 1 - s23/q, (1 + I*ep1x)^(-1)] + 
        24*(q - s12)*Log[-1 - I*ep1x]^2 + 12*(q - s12)*
         Log[-((s12 + I*ep1x*s12)/q)]^2 + G[(s12 + s23)/s12, 1 + I*ep1x]*
         (-24*(q - s12)*Log[-1 - I*ep1x] - 24*(q - s12)*
           Log[-((s12 + I*ep1x*s12)/q)] + 24*(q - s12)*
           Log[-(((1 + I*ep1x)*(q - s23))/q)]) - 12*(q - s12)*
         Log[((-I)*(-I + ep1x)*(q - s23))/q]^2 + G[-z1^(-1), 1 + I*ep1x]*
         (24*(q - s12)*Log[-1 - I*ep1x] - 12*(q - s12)*
           Log[-((s12 + I*ep1x*s12)/q)] + 72*(q - s12)*
           Log[((-I)*(-I + ep1x)*(q - s23))/q]) + G[q/s12, 1 + I*ep1x]*
         (24*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] - 36*(q - s12)*
           Log[-((1 + I*ep1x)*(1 - s23/q))]) + 24*(q - s12)*
         Log[-(((1 + I*ep1x)*(q - s23))/q)]*Log[z] - 20*(q - s12)*Log[z]^2 + 
        48*(q - s12)*Log[z1]^2 + Log[((-I)*(-I + ep1x)*(q - s23))/q]*
         (-12*(q - s12)*Log[z] - 72*(q - s12)*Log[z1]) + 
        G[1, x]*(16*(q - s12)*G[0, x] - 12*(q - s12)*Log[-1 - I*ep1x] - 
          12*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] + 24*(q - s12)*
           Log[-(((1 + I*ep1x)*(q - s23))/q)] - 20*(q - s12)*Log[z] - 
          24*(q - s12)*Log[z1]) + Log[-((s12 + I*ep1x*s12)/q)]*
         (8*(q - s12)*Log[z] + 36*(q - s12)*Log[z1]) + 
        Log[-1 - I*ep1x]*(24*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] - 
          36*(q - s12)*Log[((-I)*(-I + ep1x)*(q - s23))/q] + 
          8*(q - s12)*Log[z] + 36*(q - s12)*Log[z1]) + 
        G[0, x]*(32*(q - s12)*Log[-1 - I*ep1x] + 32*(q - s12)*
           Log[-((s12 + I*ep1x*s12)/q)] - 48*(q - s12)*
           Log[((-I)*(-I + ep1x)*(q - s23))/q] + 32*(q - s12)*Log[z] + 
          48*(q - s12)*Log[z1]) - 24*(q - s12)*Log[z1]*
         Log[(s12 + I*ep1x*s12)/(q*z2)] - 12*(q - s12)*
         Log[(s12 + I*ep1x*s12)/(q*z2)]^2 + Log[z]*(-12*(q - s12)*Log[z1] - 
          24*(q - s12)*Log[(s12 + I*ep1x*s12)/(q*z2)])) + 
      G[-z1^(-1), 1, x]*(12*(q - s12)*G[-z1^(-1), q/s12, 1 + I*ep1x] - 
        72*(q - s12)*G[-z1^(-1), -z1^(-1), 1 + I*ep1x] - 
        24*(q - s12)*G[-(s12/(q*z2)), 1, (1 + I*ep1x)^(-1)] - 
        24*(q - s12)*G[-(s12/(q*z2)), s12/q, (1 + I*ep1x)^(-1)] + 
        24*(q - s12)*G[-(s12/(q*z2)), 1 - s23/q, (1 + I*ep1x)^(-1)] + 
        24*(q - s12)*Log[-1 - I*ep1x]^2 + 12*(q - s12)*
         Log[-((s12 + I*ep1x*s12)/q)]^2 + G[(s12 + s23)/s12, 1 + I*ep1x]*
         (-24*(q - s12)*Log[-1 - I*ep1x] - 24*(q - s12)*
           Log[-((s12 + I*ep1x*s12)/q)] + 24*(q - s12)*
           Log[-(((1 + I*ep1x)*(q - s23))/q)]) - 12*(q - s12)*
         Log[((-I)*(-I + ep1x)*(q - s23))/q]^2 + G[-z1^(-1), 1 + I*ep1x]*
         (24*(q - s12)*Log[-1 - I*ep1x] - 12*(q - s12)*
           Log[-((s12 + I*ep1x*s12)/q)] + 72*(q - s12)*
           Log[((-I)*(-I + ep1x)*(q - s23))/q]) + G[q/s12, 1 + I*ep1x]*
         (24*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] - 36*(q - s12)*
           Log[-((1 + I*ep1x)*(1 - s23/q))]) + 24*(q - s12)*
         Log[-(((1 + I*ep1x)*(q - s23))/q)]*Log[z] - 20*(q - s12)*Log[z]^2 + 
        G[-z1^(-1), x]*(-24*(q - s12)*Log[-1 - I*ep1x] - 
          24*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] - 48*(q - s12)*Log[z]) + 
        48*(q - s12)*Log[z1]^2 + Log[((-I)*(-I + ep1x)*(q - s23))/q]*
         (-12*(q - s12)*Log[z] - 72*(q - s12)*Log[z1]) + 
        G[q/s12, x]*(-12*(q - s12)*Log[-1 - I*ep1x] - 12*(q - s12)*
           Log[-((s12 + I*ep1x*s12)/q)] + 12*(q - s12)*
           Log[((-I)*(-I + ep1x)*(q - s23))/q] + 4*(q - s12)*Log[z] - 
          12*(q - s12)*Log[z1]) + G[(s12 + s23)/s12, x]*
         (24*(q - s12)*Log[-1 - I*ep1x] + 24*(q - s12)*
           Log[-((s12 + I*ep1x*s12)/q)] - 24*(q - s12)*
           Log[-(((1 + I*ep1x)*(q - s23))/q)] + 24*(q - s12)*Log[z] + 
          24*(q - s12)*Log[z1]) + Log[-((s12 + I*ep1x*s12)/q)]*
         (8*(q - s12)*Log[z] + 36*(q - s12)*Log[z1]) + 
        Log[-1 - I*ep1x]*(24*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] - 
          36*(q - s12)*Log[((-I)*(-I + ep1x)*(q - s23))/q] + 
          8*(q - s12)*Log[z] + 36*(q - s12)*Log[z1]) + 
        G[1, x]*(32*(q - s12)*G[0, x] + 24*(q - s12)*Log[-1 - I*ep1x] + 
          24*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] - 36*(q - s12)*
           Log[-((1 + I*ep1x)*(1 - s23/q))] + 16*(q - s12)*Log[z] + 
          36*(q - s12)*Log[z1]) + G[0, x]*(-48*(q - s12)*G[q/s12, x] + 
          64*(q - s12)*G[-z1^(-1), x] + 32*(q - s12)*Log[-1 - I*ep1x] + 
          32*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] - 48*(q - s12)*
           Log[((-I)*(-I + ep1x)*(q - s23))/q] + 32*(q - s12)*Log[z] + 
          48*(q - s12)*Log[z1]) - 24*(q - s12)*Log[z1]*
         Log[(s12 + I*ep1x*s12)/(q*z2)] - 12*(q - s12)*
         Log[(s12 + I*ep1x*s12)/(q*z2)]^2 + Log[z]*(-12*(q - s12)*Log[z1] - 
          24*(q - s12)*Log[(s12 + I*ep1x*s12)/(q*z2)])) + 
      G[1, 1, x]*(12*(q - s12)*G[(s12 + s23)/s12, 1, 1 + I*ep1x] + 
        12*(q - s12)*G[(s12 + s23)/s12, q/s12, 1 + I*ep1x] - 
        12*(q - s12)*G[(s12 + s23)/s12, -z1^(-1), 1 + I*ep1x] + 
        12*(q - s12)*G[1 - s23/q, 1, (1 + I*ep1x)^(-1)] + 
        12*(q - s12)*G[1 - s23/q, s12/q, (1 + I*ep1x)^(-1)] - 
        72*(q - s12)*G[1 - s23/q, 1 - s23/q, (1 + I*ep1x)^(-1)] - 
        12*(q - s12)*G[-z1^(-1), 1, 1 + I*ep1x] - 12*(q - s12)*
         G[-z1^(-1), q/s12, 1 + I*ep1x] + 72*(q - s12)*G[-z1^(-1), -z1^(-1), 
          1 + I*ep1x] - 12*(q - s12)*G[-(s12/(q*z2)), 1, (1 + I*ep1x)^(-1)] - 
        12*(q - s12)*G[-(s12/(q*z2)), s12/q, (1 + I*ep1x)^(-1)] + 
        12*(q - s12)*G[-(s12/(q*z2)), 1 - s23/q, (1 + I*ep1x)^(-1)] + 
        2*(q - s12)*Log[-1 - I*ep1x]^2 + 10*(q - s12)*
         Log[-((s12 + I*ep1x*s12)/q)]^2 + (-6*q + 6*s12)*
         Log[-(((1 + I*ep1x)*(q - s23))/q)]^2 + G[-z1^(-1), 1 + I*ep1x]*
         (12*(q - s12)*Log[-1 - I*ep1x] + 12*(q - s12)*
           Log[-((s12 + I*ep1x*s12)/q)] - 72*(q - s12)*
           Log[-(((1 + I*ep1x)*(q - s23))/q)]) + 
        G[(s12 + s23)/s12, 1 + I*ep1x]*(-12*(q - s12)*Log[-1 - I*ep1x] - 
          12*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] + 12*(q - s12)*
           Log[-(((1 + I*ep1x)*(q - s23))/q)]) + 4*(q - s12)*Log[-1 - I*ep1x]*
         Log[z] + 12*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)]*Log[z] + 
        (-2*q + 2*s12)*Log[z]^2 - 30*(q - s12)*Log[z1]^2 + 
        G[-z1^(-1), x]*(-12*(q - s12)*Log[-1 - I*ep1x] - 
          12*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] + 24*(q - s12)*
           Log[-(((1 + I*ep1x)*(q - s23))/q)] - 20*(q - s12)*Log[z] - 
          24*(q - s12)*Log[z1]) + G[q/s12, x]*
         (24*(q - s12)*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 
          20*(q - s12)*Log[z] - 24*(q - s12)*Log[z1]) + 
        G[(s12 + s23)/s12, x]*(12*(q - s12)*Log[-1 - I*ep1x] + 
          12*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] - 12*(q - s12)*
           Log[-(((1 + I*ep1x)*(q - s23))/q)] + 12*(q - s12)*Log[z] + 
          12*(q - s12)*Log[z1]) + G[0, x]*(-40*(q - s12)*G[q/s12, x] + 
          16*(q - s12)*G[-z1^(-1), x] + (-4*q + 4*s12)*Log[-1 - I*ep1x] + 
          (-4*q + 4*s12)*Log[-((s12 + I*ep1x*s12)/q)] - 
          24*(q - s12)*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 
          (-4*q + 4*s12)*Log[z] + 24*(q - s12)*Log[z1]) + 
        Log[-(((1 + I*ep1x)*(q - s23))/q)]*(-12*(q - s12)*Log[z] + 
          72*(q - s12)*Log[z1]) - 12*(q - s12)*Log[z1]*
         Log[(s12 + I*ep1x*s12)/(q*z2)] + (-6*q + 6*s12)*
         Log[(s12 + I*ep1x*s12)/(q*z2)]^2 + Log[z]*(12*(q - s12)*Log[z1] - 
          12*(q - s12)*Log[(s12 + I*ep1x*s12)/(q*z2)])) + 
      G[q/s12, q/s12, x]*(-12*(q - s12)*G[(s12 + s23)/s12, 1, 1 + I*ep1x] - 
        12*(q - s12)*G[(s12 + s23)/s12, q/s12, 1 + I*ep1x] + 
        12*(q - s12)*G[(s12 + s23)/s12, -z1^(-1), 1 + I*ep1x] - 
        12*(q - s12)*G[1 - s23/q, 1, (1 + I*ep1x)^(-1)] - 
        12*(q - s12)*G[1 - s23/q, s12/q, (1 + I*ep1x)^(-1)] + 
        72*(q - s12)*G[1 - s23/q, 1 - s23/q, (1 + I*ep1x)^(-1)] + 
        12*(q - s12)*G[-z1^(-1), 1, 1 + I*ep1x] + 12*(q - s12)*
         G[-z1^(-1), q/s12, 1 + I*ep1x] - 72*(q - s12)*G[-z1^(-1), -z1^(-1), 
          1 + I*ep1x] + 12*(q - s12)*G[-(s12/(q*z2)), 1, (1 + I*ep1x)^(-1)] + 
        12*(q - s12)*G[-(s12/(q*z2)), s12/q, (1 + I*ep1x)^(-1)] - 
        12*(q - s12)*G[-(s12/(q*z2)), 1 - s23/q, (1 + I*ep1x)^(-1)] - 
        10*(q - s12)*Log[-1 - I*ep1x]^2 + (-2*q + 2*s12)*
         Log[-((s12 + I*ep1x*s12)/q)]^2 + 6*(q - s12)*
         Log[-(((1 + I*ep1x)*(q - s23))/q)]^2 + 
        G[(s12 + s23)/s12, 1 + I*ep1x]*(12*(q - s12)*Log[-1 - I*ep1x] + 
          12*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] - 12*(q - s12)*
           Log[-(((1 + I*ep1x)*(q - s23))/q)]) + G[-z1^(-1), 1 + I*ep1x]*
         (-12*(q - s12)*Log[-1 - I*ep1x] - 12*(q - s12)*
           Log[-((s12 + I*ep1x*s12)/q)] + 72*(q - s12)*
           Log[-(((1 + I*ep1x)*(q - s23))/q)]) - 12*(q - s12)*
         Log[-1 - I*ep1x]*Log[z] + (-4*q + 4*s12)*
         Log[-((s12 + I*ep1x*s12)/q)]*Log[z] + 2*(q - s12)*Log[z]^2 + 
        30*(q - s12)*Log[z1]^2 + Log[-(((1 + I*ep1x)*(q - s23))/q)]*
         (12*(q - s12)*Log[z] - 72*(q - s12)*Log[z1]) + 
        G[0, x]*(4*(q - s12)*Log[-1 - I*ep1x] + 4*(q - s12)*
           Log[-((s12 + I*ep1x*s12)/q)] + 24*(q - s12)*
           Log[-(((1 + I*ep1x)*(q - s23))/q)] + 4*(q - s12)*Log[z] - 
          24*(q - s12)*Log[z1]) + G[1, x]*(-24*(q - s12)*G[0, x] + 
          24*(q - s12)*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 
          12*(q - s12)*Log[z] - 24*(q - s12)*Log[z1]) + 
        12*(q - s12)*Log[z1]*Log[(s12 + I*ep1x*s12)/(q*z2)] + 
        6*(q - s12)*Log[(s12 + I*ep1x*s12)/(q*z2)]^2 + 
        Log[z]*(-12*(q - s12)*Log[z1] + 12*(q - s12)*
           Log[(s12 + I*ep1x*s12)/(q*z2)])) + G[q/s12, 1, x]*
       (-24*(q - s12)*G[(s12 + s23)/s12, 1, 1 + I*ep1x] - 
        24*(q - s12)*G[(s12 + s23)/s12, q/s12, 1 + I*ep1x] + 
        24*(q - s12)*G[(s12 + s23)/s12, -z1^(-1), 1 + I*ep1x] - 
        24*(q - s12)*G[1 - s23/q, 1, (1 + I*ep1x)^(-1)] - 
        24*(q - s12)*G[1 - s23/q, s12/q, (1 + I*ep1x)^(-1)] + 
        144*(q - s12)*G[1 - s23/q, 1 - s23/q, (1 + I*ep1x)^(-1)] + 
        24*(q - s12)*G[-z1^(-1), 1, 1 + I*ep1x] + 24*(q - s12)*
         G[-z1^(-1), q/s12, 1 + I*ep1x] - 144*(q - s12)*G[-z1^(-1), -z1^(-1), 
          1 + I*ep1x] + 24*(q - s12)*G[-(s12/(q*z2)), 1, (1 + I*ep1x)^(-1)] + 
        24*(q - s12)*G[-(s12/(q*z2)), s12/q, (1 + I*ep1x)^(-1)] - 
        24*(q - s12)*G[-(s12/(q*z2)), 1 - s23/q, (1 + I*ep1x)^(-1)] - 
        12*(q - s12)*Log[-1 - I*ep1x]^2 - 12*(q - s12)*
         Log[-((s12 + I*ep1x*s12)/q)]^2 + 12*(q - s12)*
         Log[-(((1 + I*ep1x)*(q - s23))/q)]^2 + 
        G[(s12 + s23)/s12, 1 + I*ep1x]*(24*(q - s12)*Log[-1 - I*ep1x] + 
          24*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] - 24*(q - s12)*
           Log[-(((1 + I*ep1x)*(q - s23))/q)]) + G[-z1^(-1), 1 + I*ep1x]*
         (-24*(q - s12)*Log[-1 - I*ep1x] - 24*(q - s12)*
           Log[-((s12 + I*ep1x*s12)/q)] + 144*(q - s12)*
           Log[-(((1 + I*ep1x)*(q - s23))/q)]) + 12*(q - s12)*
         Log[-1 - I*ep1x]*Log[z] + 12*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)]*
         Log[z] + 36*(q - s12)*Log[z]^2 + G[1, x]*((-8*q + 8*s12)*G[0, x] + 
          4*(q - s12)*Log[z]) + 60*(q - s12)*Log[z1]^2 + 
        Log[-(((1 + I*ep1x)*(q - s23))/q)]*(24*(q - s12)*Log[z] - 
          144*(q - s12)*Log[z1]) + G[0, x]*(72*(q - s12)*G[q/s12, x] - 
          32*(q - s12)*G[-z1^(-1), x] - 48*(q - s12)*Log[-1 - I*ep1x] - 
          48*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] + 48*(q - s12)*
           Log[-(((1 + I*ep1x)*(q - s23))/q)] - 48*(q - s12)*Log[z] - 
          48*(q - s12)*Log[z1]) + G[(s12 + s23)/s12, x]*
         (-24*(q - s12)*Log[-1 - I*ep1x] - 24*(q - s12)*
           Log[-((s12 + I*ep1x*s12)/q)] + 24*(q - s12)*
           Log[-(((1 + I*ep1x)*(q - s23))/q)] - 24*(q - s12)*Log[z] - 
          24*(q - s12)*Log[z1]) + G[q/s12, x]*
         (-48*(q - s12)*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 
          36*(q - s12)*Log[z] + 48*(q - s12)*Log[z1]) + 
        G[-z1^(-1), x]*(24*(q - s12)*Log[-1 - I*ep1x] + 
          24*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] - 48*(q - s12)*
           Log[-(((1 + I*ep1x)*(q - s23))/q)] + 40*(q - s12)*Log[z] + 
          48*(q - s12)*Log[z1]) + 24*(q - s12)*Log[z1]*
         Log[(s12 + I*ep1x*s12)/(q*z2)] + 12*(q - s12)*
         Log[(s12 + I*ep1x*s12)/(q*z2)]^2 + Log[z]*(-24*(q - s12)*Log[z1] + 
          24*(q - s12)*Log[(s12 + I*ep1x*s12)/(q*z2)])) + 
      G[0, x]*G[q/s12, x]*(-16*(q - s12)*Log[-1 - I*ep1x]^2 - 
        12*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)]^2 + 
        G[(s12 + s23)/s12, 1 + I*ep1x]*(24*(q - s12)*Log[-1 - I*ep1x] + 
          24*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] - 24*(q - s12)*
           Log[-(((1 + I*ep1x)*(q - s23))/q)]) + 12*(q - s12)*
         Log[((-I)*(-I + ep1x)*(q - s23))/q]^2 + G[-z1^(-1), 1 + I*ep1x]*
         (-24*(q - s12)*Log[-1 - I*ep1x] + 12*(q - s12)*
           Log[-((s12 + I*ep1x*s12)/q)] - 72*(q - s12)*
           Log[((-I)*(-I + ep1x)*(q - s23))/q]) + G[q/s12, 1 + I*ep1x]*
         (-24*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] + 36*(q - s12)*
           Log[-((1 + I*ep1x)*(1 - s23/q))]) - 24*(q - s12)*
         Log[-(((1 + I*ep1x)*(q - s23))/q)]*Log[z] + 8*(q - s12)*Log[z]^2 - 
        48*(q - s12)*Log[z1]^2 + Log[-((s12 + I*ep1x*s12)/q)]*
         (-16*(q - s12)*Log[z] - 36*(q - s12)*Log[z1]) + 
        Log[-1 - I*ep1x]*(-16*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] + 
          36*(q - s12)*Log[((-I)*(-I + ep1x)*(q - s23))/q] + 
          (-8*q + 8*s12)*Log[z] - 36*(q - s12)*Log[z1]) + 
        Log[((-I)*(-I + ep1x)*(q - s23))/q]*(12*(q - s12)*Log[z] + 
          72*(q - s12)*Log[z1]) + 24*(q - s12)*Log[z1]*
         Log[(s12 + I*ep1x*s12)/(q*z2)] + 12*(q - s12)*
         Log[(s12 + I*ep1x*s12)/(q*z2)]^2 + Log[z]*(12*(q - s12)*Log[z1] + 
          24*(q - s12)*Log[(s12 + I*ep1x*s12)/(q*z2)])) + 
      G[0, 1, x]*(-24*(q - s12)*G[0, (s12 + s23)/s12, 1 + I*ep1x] + 
        24*(q - s12)*G[0, -z1^(-1), 1 + I*ep1x] + (-8*q + 8*s12)*G[1, 1, x] - 
        16*(q - s12)*G[q/s12, 1, x] - 16*(q - s12)*G[q/s12, q/s12, 
          1 + I*ep1x] - 24*(q - s12)*G[q/s12, q/s12, x] - 
        36*(q - s12)*G[q/s12, -z1^(-1), 1 + I*ep1x] + 
        32*(q - s12)*G[q/s12, -z1^(-1), x] + 16*(q - s12)*
         G[s12/q, s12/q, (1 + I*ep1x)^(-1)] + 36*(q - s12)*
         G[s12/q, 1 - s23/q, (1 + I*ep1x)^(-1)] - 24*(q - s12)*
         G[(s12 + s23)/s12, 1, 1 + I*ep1x] - 24*(q - s12)*
         G[(s12 + s23)/s12, q/s12, 1 + I*ep1x] + 24*(q - s12)*
         G[(s12 + s23)/s12, -z1^(-1), 1 + I*ep1x] - 
        24*(q - s12)*G[1 - s23/q, 1, (1 + I*ep1x)^(-1)] + 
        12*(q - s12)*G[1 - s23/q, s12/q, (1 + I*ep1x)^(-1)] - 
        72*(q - s12)*G[1 - s23/q, 1 - s23/q, (1 + I*ep1x)^(-1)] + 
        24*(q - s12)*G[-z1^(-1), 1, 1 + I*ep1x] + 32*(q - s12)*
         G[-z1^(-1), 1, x] - 12*(q - s12)*G[-z1^(-1), q/s12, 1 + I*ep1x] + 
        72*(q - s12)*G[-z1^(-1), -z1^(-1), 1 + I*ep1x] + 
        24*(q - s12)*G[-(s12/(q*z2)), 1, (1 + I*ep1x)^(-1)] + 
        24*(q - s12)*G[-(s12/(q*z2)), s12/q, (1 + I*ep1x)^(-1)] - 
        24*(q - s12)*G[-(s12/(q*z2)), 1 - s23/q, (1 + I*ep1x)^(-1)] - 
        20*(q - s12)*Log[-1 - I*ep1x]^2 - 28*(q - s12)*
         Log[-((s12 + I*ep1x*s12)/q)]^2 + G[(s12 + s23)/s12, 1 + I*ep1x]*
         (24*(q - s12)*Log[-1 - I*ep1x] + 24*(q - s12)*
           Log[-((s12 + I*ep1x*s12)/q)] - 24*(q - s12)*
           Log[-(((1 + I*ep1x)*(q - s23))/q)]) + 12*(q - s12)*
         Log[((-I)*(-I + ep1x)*(q - s23))/q]^2 + G[-z1^(-1), 1 + I*ep1x]*
         (-24*(q - s12)*Log[-1 - I*ep1x] + 12*(q - s12)*
           Log[-((s12 + I*ep1x*s12)/q)] - 72*(q - s12)*
           Log[((-I)*(-I + ep1x)*(q - s23))/q]) + G[q/s12, 1 + I*ep1x]*
         (16*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] + 36*(q - s12)*
           Log[-((1 + I*ep1x)*(1 - s23/q))]) - 24*(q - s12)*
         Log[-(((1 + I*ep1x)*(q - s23))/q)]*Log[z] - 12*(q - s12)*Log[z]^2 - 
        48*(q - s12)*Log[z1]^2 + G[0, x]*(48*(q - s12)*G[q/s12, x] + 
          24*(q - s12)*Log[-1 - I*ep1x] + 24*(q - s12)*
           Log[-((s12 + I*ep1x*s12)/q)] + 48*(q - s12)*
           Log[((-I)*(-I + ep1x)*(q - s23))/q] + 24*(q - s12)*Log[z] - 
          48*(q - s12)*Log[z1]) + Log[-((s12 + I*ep1x*s12)/q)]*
         (-32*(q - s12)*Log[z] - 36*(q - s12)*Log[z1]) + 
        Log[-1 - I*ep1x]*(-16*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] + 
          36*(q - s12)*Log[((-I)*(-I + ep1x)*(q - s23))/q] - 
          32*(q - s12)*Log[z] - 36*(q - s12)*Log[z1]) + 
        G[1, x]*(-32*(q - s12)*G[0, x] + 20*(q - s12)*G[q/s12, x] - 
          32*(q - s12)*G[-z1^(-1), x] + (-4*q + 4*s12)*Log[-1 - I*ep1x] + 
          (-4*q + 4*s12)*Log[-((s12 + I*ep1x*s12)/q)] + 
          36*(q - s12)*Log[-((1 + I*ep1x)*(1 - s23/q))] + 
          8*(q - s12)*Log[z] - 36*(q - s12)*Log[z1]) + 
        G[q/s12, x]*(32*(q - s12)*Log[-1 - I*ep1x] + 32*(q - s12)*
           Log[-((s12 + I*ep1x*s12)/q)] - 36*(q - s12)*
           Log[-((1 + I*ep1x)*(1 - s23/q))] + 20*(q - s12)*Log[z] + 
          36*(q - s12)*Log[z1]) + Log[((-I)*(-I + ep1x)*(q - s23))/q]*
         (12*(q - s12)*Log[z] + 72*(q - s12)*Log[z1]) + 
        24*(q - s12)*Log[z1]*Log[(s12 + I*ep1x*s12)/(q*z2)] + 
        12*(q - s12)*Log[(s12 + I*ep1x*s12)/(q*z2)]^2 + 
        Log[z]*(12*(q - s12)*Log[z1] + 24*(q - s12)*
           Log[(s12 + I*ep1x*s12)/(q*z2)])) + 
      ((16*(q - s12)*G[1, x] - 16*(q - s12)*G[q/s12, x])*G[0, 0, x] + 
        (12*(q - s12)*G[1, x] - 12*(q - s12)*G[q/s12, x])*
         G[0, (s12 + s23)/s12, 1 + I*ep1x] + (-12*(q - s12)*G[1, x] + 
          12*(q - s12)*G[q/s12, x])*G[0, -z1^(-1), 1 + I*ep1x] + 
        ((-8*q + 8*s12)*G[1, x] + 8*(q - s12)*G[q/s12, x])*
         G[0, -z1^(-1), x] + (12*(q - s12)*G[1, x] - 12*(q - s12)*
           G[q/s12, x])*G[(s12 + s23)/s12, 1, 1 + I*ep1x] + 
        (12*(q - s12)*G[1, x] - 12*(q - s12)*G[q/s12, x])*
         G[(s12 + s23)/s12, q/s12, 1 + I*ep1x] + 8*(q - s12)*G[1, x]*
         G[(s12 + s23)/s12, q/s12, x] + (-12*(q - s12)*G[1, x] + 
          12*(q - s12)*G[q/s12, x])*G[(s12 + s23)/s12, -z1^(-1), 
          1 + I*ep1x] + (-8*q + 8*s12)*G[1, x]*G[(s12 + s23)/s12, -z1^(-1), 
          x] + (12*(q - s12)*G[1, x] - 12*(q - s12)*G[q/s12, x])*
         G[1 - s23/q, 1, (1 + I*ep1x)^(-1)] + 
        (12*(q - s12)*G[1, x] - 12*(q - s12)*G[q/s12, x])*
         G[1 - s23/q, s12/q, (1 + I*ep1x)^(-1)] + 
        (-72*(q - s12)*G[1, x] + 72*(q - s12)*G[q/s12, x])*
         G[1 - s23/q, 1 - s23/q, (1 + I*ep1x)^(-1)] + 
        (-12*(q - s12)*G[1, x] + 12*(q - s12)*G[q/s12, x])*
         G[-z1^(-1), 1, 1 + I*ep1x] + (-12*(q - s12)*G[1, x] + 
          12*(q - s12)*G[q/s12, x])*G[-z1^(-1), q/s12, 1 + I*ep1x] + 
        (-8*q + 8*s12)*G[1, x]*G[-z1^(-1), q/s12, x] + 
        (72*(q - s12)*G[1, x] - 72*(q - s12)*G[q/s12, x])*
         G[-z1^(-1), -z1^(-1), 1 + I*ep1x] + 8*(q - s12)*G[1, x]*
         G[-z1^(-1), -z1^(-1), x] + (-12*(q - s12)*G[1, x] + 
          12*(q - s12)*G[q/s12, x])*G[-(s12/(q*z2)), 1, (1 + I*ep1x)^(-1)] + 
        (-12*(q - s12)*G[1, x] + 12*(q - s12)*G[q/s12, x])*
         G[-(s12/(q*z2)), s12/q, (1 + I*ep1x)^(-1)] + 
        (12*(q - s12)*G[1, x] - 12*(q - s12)*G[q/s12, x])*
         G[-(s12/(q*z2)), 1 - s23/q, (1 + I*ep1x)^(-1)] + 
        16*(q - s12)*G[0, 0, 1, x] - 16*(q - s12)*G[0, 0, q/s12, x] + 
        8*(q - s12)*G[0, 1, 1, x] + 24*(q - s12)*G[0, 1, q/s12, x] + 
        (-8*q + 8*s12)*G[0, 1, -z1^(-1), x] - 24*(q - s12)*
         G[0, q/s12, 1, x] + (-8*q + 8*s12)*G[0, q/s12, q/s12, x] + 
        8*(q - s12)*G[0, q/s12, -z1^(-1), x] + 8*(q - s12)*
         G[0, -z1^(-1), 1, x] + (-8*q + 8*s12)*G[0, -z1^(-1), q/s12, x] + 
        (-8*q + 8*s12)*G[q/s12, (s12 + s23)/s12, q/s12, x] + 
        8*(q - s12)*G[q/s12, (s12 + s23)/s12, -z1^(-1), x] + 
        8*(q - s12)*G[q/s12, -z1^(-1), q/s12, x] + (-8*q + 8*s12)*
         G[q/s12, -z1^(-1), -z1^(-1), x] - 16*(q - s12)*G[(s12 + s23)/s12, 1, 
          1, x] + 16*(q - s12)*G[-z1^(-1), 1, 1, x] + 
        (-8*q + 8*s12)*G[-z1^(-1), (s12 + s23)/s12, 1, x] + 
        8*(q - s12)*G[-z1^(-1), -z1^(-1), 1, x] + 
        G[1, 1, x]*(-16*(q - s12)*G[0, x] + 24*(q - s12)*
           Log[-(((1 + I*ep1x)*(q - s23))/q)] + 8*(q - s12)*Log[z] - 
          24*(q - s12)*Log[z1]) + G[0, x]*G[q/s12, x]*
         ((-8*q + 8*s12)*Log[-1 - I*ep1x] + (-8*q + 8*s12)*
           Log[-((s12 + I*ep1x*s12)/q)] + 24*(q - s12)*
           Log[-(((1 + I*ep1x)*(q - s23))/q)] + (-8*q + 8*s12)*Log[z] - 
          24*(q - s12)*Log[z1]) + G[0, 1, x]*(-16*(q - s12)*G[0, x] + 
          4*(q - s12)*G[1, x] - 12*(q - s12)*G[q/s12, x] + 
          (-8*q + 8*s12)*Log[-1 - I*ep1x] + (-8*q + 8*s12)*
           Log[-((s12 + I*ep1x*s12)/q)] + 24*(q - s12)*
           Log[-(((1 + I*ep1x)*(q - s23))/q)] + (-8*q + 8*s12)*Log[z] - 
          24*(q - s12)*Log[z1]) + G[q/s12, (s12 + s23)/s12, x]*
         (-12*(q - s12)*Log[-1 - I*ep1x] - 12*(q - s12)*
           Log[-((s12 + I*ep1x*s12)/q)] + 12*(q - s12)*
           Log[-(((1 + I*ep1x)*(q - s23))/q)] - 12*(q - s12)*Log[z] - 
          12*(q - s12)*Log[z1]) + G[(s12 + s23)/s12, 1, x]*
         (8*(q - s12)*G[1, x] + (-8*q + 8*s12)*G[q/s12, x] + 
          8*(q - s12)*G[-z1^(-1), x] - 12*(q - s12)*Log[-1 - I*ep1x] - 
          12*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] + 12*(q - s12)*
           Log[-(((1 + I*ep1x)*(q - s23))/q)] - 12*(q - s12)*Log[z] - 
          12*(q - s12)*Log[z1]) + G[0, q/s12, x]*(16*(q - s12)*G[0, x] + 
          12*(q - s12)*G[1, x] + (-4*q + 4*s12)*G[q/s12, x] + 
          8*(q - s12)*Log[-1 - I*ep1x] + 8*(q - s12)*
           Log[-((s12 + I*ep1x*s12)/q)] - 24*(q - s12)*
           Log[-(((1 + I*ep1x)*(q - s23))/q)] + 8*(q - s12)*Log[z] + 
          24*(q - s12)*Log[z1]) + G[q/s12, -z1^(-1), x]*
         (-16*(q - s12)*G[0, x] + 12*(q - s12)*Log[-1 - I*ep1x] + 
          12*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] - 24*(q - s12)*
           Log[-(((1 + I*ep1x)*(q - s23))/q)] + 20*(q - s12)*Log[z] + 
          24*(q - s12)*Log[z1]) + G[-z1^(-1), 1, x]*(-16*(q - s12)*G[0, x] + 
          (-8*q + 8*s12)*G[1, x] + 8*(q - s12)*G[q/s12, x] + 
          (-8*q + 8*s12)*G[-z1^(-1), x] + 12*(q - s12)*Log[-1 - I*ep1x] + 
          12*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] - 24*(q - s12)*
           Log[-(((1 + I*ep1x)*(q - s23))/q)] + 20*(q - s12)*Log[z] + 
          24*(q - s12)*Log[z1]) + G[q/s12, q/s12, x]*(16*(q - s12)*G[0, x] - 
          24*(q - s12)*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 
          (-8*q + 8*s12)*Log[z] + 24*(q - s12)*Log[z1]) + 
        G[q/s12, 1, x]*(48*(q - s12)*G[0, x] - 48*(q - s12)*
           Log[-(((1 + I*ep1x)*(q - s23))/q)] - 24*(q - s12)*Log[z] + 
          48*(q - s12)*Log[z1]) + G[1, x]*(8*(q - s12)*Log[-1 - I*ep1x]^2 + 
          4*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)]^2 + (-6*q + 6*s12)*
           Log[-(((1 + I*ep1x)*(q - s23))/q)]^2 + G[-z1^(-1), 1 + I*ep1x]*
           (12*(q - s12)*Log[-1 - I*ep1x] + 12*(q - s12)*
             Log[-((s12 + I*ep1x*s12)/q)] - 72*(q - s12)*
             Log[-(((1 + I*ep1x)*(q - s23))/q)]) + 
          G[(s12 + s23)/s12, 1 + I*ep1x]*(-12*(q - s12)*Log[-1 - I*ep1x] - 
            12*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] + 12*(q - s12)*
             Log[-(((1 + I*ep1x)*(q - s23))/q)]) + 4*(q - s12)*
           Log[-1 - I*ep1x]*Log[z] + (-6*q + 6*s12)*Log[z]^2 - 
          30*(q - s12)*Log[z1]^2 + G[-z1^(-1), x]*
           (-12*(q - s12)*Log[-1 - I*ep1x] - 12*(q - s12)*
             Log[-((s12 + I*ep1x*s12)/q)] + 24*(q - s12)*
             Log[-(((1 + I*ep1x)*(q - s23))/q)] - 20*(q - s12)*Log[z] - 
            24*(q - s12)*Log[z1]) + G[q/s12, x]*
           (24*(q - s12)*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 
            12*(q - s12)*Log[z] - 24*(q - s12)*Log[z1]) + 
          G[(s12 + s23)/s12, x]*(12*(q - s12)*Log[-1 - I*ep1x] + 
            12*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] - 12*(q - s12)*
             Log[-(((1 + I*ep1x)*(q - s23))/q)] + 12*(q - s12)*Log[z] + 
            12*(q - s12)*Log[z1]) + G[0, x]*(-24*(q - s12)*G[q/s12, x] + 
            16*(q - s12)*G[-z1^(-1), x] + 8*(q - s12)*Log[-1 - I*ep1x] + 
            8*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] - 24*(q - s12)*
             Log[-(((1 + I*ep1x)*(q - s23))/q)] + 8*(q - s12)*Log[z] + 
            24*(q - s12)*Log[z1]) + Log[-(((1 + I*ep1x)*(q - s23))/q)]*
           (-12*(q - s12)*Log[z] + 72*(q - s12)*Log[z1]) - 
          12*(q - s12)*Log[z1]*Log[(s12 + I*ep1x*s12)/(q*z2)] + 
          (-6*q + 6*s12)*Log[(s12 + I*ep1x*s12)/(q*z2)]^2 + 
          Log[z]*(12*(q - s12)*Log[z1] - 12*(q - s12)*
             Log[(s12 + I*ep1x*s12)/(q*z2)])) + G[q/s12, x]*
         ((-4*q + 4*s12)*Log[-1 - I*ep1x]^2 + (-8*q + 8*s12)*
           Log[-((s12 + I*ep1x*s12)/q)]^2 + 6*(q - s12)*
           Log[-(((1 + I*ep1x)*(q - s23))/q)]^2 + 
          G[(s12 + s23)/s12, 1 + I*ep1x]*(12*(q - s12)*Log[-1 - I*ep1x] + 
            12*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] - 12*(q - s12)*
             Log[-(((1 + I*ep1x)*(q - s23))/q)]) + G[-z1^(-1), 1 + I*ep1x]*
           (-12*(q - s12)*Log[-1 - I*ep1x] - 12*(q - s12)*
             Log[-((s12 + I*ep1x*s12)/q)] + 72*(q - s12)*
             Log[-(((1 + I*ep1x)*(q - s23))/q)]) + (-4*q + 4*s12)*
           Log[-((s12 + I*ep1x*s12)/q)]*Log[z] + 6*(q - s12)*Log[z]^2 + 
          30*(q - s12)*Log[z1]^2 + Log[-(((1 + I*ep1x)*(q - s23))/q)]*
           (12*(q - s12)*Log[z] - 72*(q - s12)*Log[z1]) + 
          12*(q - s12)*Log[z1]*Log[(s12 + I*ep1x*s12)/(q*z2)] + 
          6*(q - s12)*Log[(s12 + I*ep1x*s12)/(q*z2)]^2 + 
          Log[z]*(-12*(q - s12)*Log[z1] + 12*(q - s12)*
             Log[(s12 + I*ep1x*s12)/(q*z2)])))/eps + 
      G[1, x]*((-2*q + 2*s12)*Log[-1 - I*ep1x]^3 + 
        8*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)]^3 + 
        G[-z1^(-1), 1 + I*ep1x]^2*(36*(q - s12)*Log[-1 - I*ep1x] - 
          36*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] + 216*(q - s12)*
           Log[-((1 + I*ep1x)*(1 - s23/q))]) + 6*(q - s12)*
         Log[-(((1 + I*ep1x)*(q - s23))/q)]^2*Log[z] + 
        8*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)]*Log[z]^2 + 
        G[q/s12, 1 + I*ep1x]*(4*(q - s12)*Log[-1 - I*ep1x]*Log[z] + 
          16*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)]*Log[z]) + 
        Log[-1 - I*ep1x]*(2*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)]^2 + 
          (-4*q + 4*s12)*Log[-((s12 + I*ep1x*s12)/q)]*Log[z] - 
          12*(q - s12)*Log[z]^2) - 28*(q - s12)*Log[z1]^3 + 
        Log[((-I)*(-I + ep1x)*(q - s23))/q]^2*(6*(q - s12)*Log[z] - 
          24*(q - s12)*Log[z1]) + Log[-1 - I*ep1x]^2*
         ((-8*q + 8*s12)*Log[-((s12 + I*ep1x*s12)/q)] - 18*(q - s12)*Log[z] + 
          18*(q - s12)*Log[z1]) + Log[-((s12 + I*ep1x*s12)/q)]^2*
         (8*(q - s12)*Log[z] + 18*(q - s12)*Log[z1]) + 
        Log[-(((1 + I*ep1x)*(q - s23))/q)]*(4*(81 + Pi^2)*(q - s12) - 
          72*(q - s12)*Log[z]*Log[z1]) + Log[((-I)*(-I + ep1x)*(q - s23))/q]*
         (2*Pi^2*(q - s12) + 12*(q - s12)*Log[z]^2 + 36*(q - s12)*Log[z]*
           Log[z1] + 108*(q - s12)*Log[z1]^2) + G[(s12 + s23)/s12, x]*
         (12*(q - s12)*Log[-1 - I*ep1x]^2 + G[q/s12, 1 + I*ep1x]*
           (24*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] - 36*(q - s12)*
             Log[-((1 + I*ep1x)*(1 - s23/q))]) + G[-z1^(-1), 1 + I*ep1x]*
           (-36*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] + 48*(q - s12)*
             Log[-((1 + I*ep1x)*(1 - s23/q))]) + 12*(q - s12)*
           Log[-(((1 + I*ep1x)*(q - s23))/q)]*Log[z] - 12*(q - s12)*
           Log[z]^2 + 36*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)]*Log[z1] + 
          12*(q - s12)*Log[z]*Log[z1] + 24*(q - s12)*Log[z1]^2 + 
          Log[((-I)*(-I + ep1x)*(q - s23))/q]*(-24*(q - s12)*Log[z] - 
            48*(q - s12)*Log[z1]) + Log[-1 - I*ep1x]*
           (24*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] - 36*(q - s12)*
             Log[((-I)*(-I + ep1x)*(q - s23))/q] + 36*(q - s12)*Log[z1])) + 
        G[-z1^(-1), 1 + I*ep1x]*(12*(q - s12)*Log[-1 - I*ep1x]^2 + 
          G[q/s12, 1 + I*ep1x]*(-24*(q - s12)*Log[-1 - I*ep1x] + 
            24*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] - 36*(q - s12)*
             Log[-((1 + I*ep1x)*(1 - s23/q))]) + 72*(q - s12)*
           Log[-(((1 + I*ep1x)*(q - s23))/q)]*Log[z] + 
          Log[((-I)*(-I + ep1x)*(q - s23))/q]*(-36*(q - s12)*Log[z] - 
            216*(q - s12)*Log[z1]) + Log[-((s12 + I*ep1x*s12)/q)]*
           (12*(q - s12)*Log[z] + 36*(q - s12)*Log[z1]) + 
          Log[-1 - I*ep1x]*(24*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] - 
            36*(q - s12)*Log[((-I)*(-I + ep1x)*(q - s23))/q] + 
            12*(q - s12)*Log[z] + 36*(q - s12)*Log[z1])) + 
        G[(s12 + s23)/s12, 1 + I*ep1x]*(-12*(q - s12)*Log[-1 - I*ep1x]^2 + 
          G[-z1^(-1), 1 + I*ep1x]*(-36*(q - s12)*Log[-1 - I*ep1x] + 
            36*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] - 48*(q - s12)*
             Log[-((1 + I*ep1x)*(1 - s23/q))]) + G[q/s12, 1 + I*ep1x]*
           (24*(q - s12)*Log[-1 - I*ep1x] - 24*(q - s12)*
             Log[-((s12 + I*ep1x*s12)/q)] + 36*(q - s12)*
             Log[-((1 + I*ep1x)*(1 - s23/q))]) - 12*(q - s12)*
           Log[-(((1 + I*ep1x)*(q - s23))/q)]*Log[z] - 36*(q - s12)*
           Log[-((s12 + I*ep1x*s12)/q)]*Log[z1] + Log[-1 - I*ep1x]*
           (-24*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] + 36*(q - s12)*
             Log[((-I)*(-I + ep1x)*(q - s23))/q] - 36*(q - s12)*Log[z1]) + 
          Log[((-I)*(-I + ep1x)*(q - s23))/q]*(24*(q - s12)*Log[z] + 
            48*(q - s12)*Log[z1])) - 24*(q - s12)*Log[z1]^2*
         Log[(s12 + I*ep1x*s12)/(q*z2)] - 12*(q - s12)*Log[z1]*
         Log[(s12 + I*ep1x*s12)/(q*z2)]^2 + Log[z]^2*(-12*(q - s12)*Log[z1] + 
          12*(q - s12)*Log[(s12 + I*ep1x*s12)/(q*z2)]) + 
        Log[z]*(6*(q - s12)*Log[z1]^2 - 12*(q - s12)*Log[z1]*
           Log[(s12 + I*ep1x*s12)/(q*z2)] + 6*(q - s12)*
           Log[(s12 + I*ep1x*s12)/(q*z2)]^2) + 
        G[0, x]*(24*(q - s12)*Log[-1 - I*ep1x]^2 + 24*(q - s12)*
           Log[-((s12 + I*ep1x*s12)/q)]^2 + G[(s12 + s23)/s12, 1 + I*ep1x]*
           (-24*(q - s12)*Log[-1 - I*ep1x] - 24*(q - s12)*
             Log[-((s12 + I*ep1x*s12)/q)] + 24*(q - s12)*
             Log[-(((1 + I*ep1x)*(q - s23))/q)]) - 12*(q - s12)*
           Log[((-I)*(-I + ep1x)*(q - s23))/q]^2 + G[-z1^(-1), 1 + I*ep1x]*
           (24*(q - s12)*Log[-1 - I*ep1x] - 12*(q - s12)*
             Log[-((s12 + I*ep1x*s12)/q)] + 72*(q - s12)*
             Log[((-I)*(-I + ep1x)*(q - s23))/q]) + G[q/s12, 1 + I*ep1x]*
           (-16*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] - 36*(q - s12)*
             Log[-((1 + I*ep1x)*(1 - s23/q))]) + 24*(q - s12)*
           Log[-(((1 + I*ep1x)*(q - s23))/q)]*Log[z] + (-8*q + 8*s12)*
           Log[z]^2 + 48*(q - s12)*Log[z1]^2 + 
          Log[((-I)*(-I + ep1x)*(q - s23))/q]*(-12*(q - s12)*Log[z] - 
            72*(q - s12)*Log[z1]) + G[-z1^(-1), x]*
           (-32*(q - s12)*Log[-1 - I*ep1x] - 32*(q - s12)*
             Log[-((s12 + I*ep1x*s12)/q)] + 48*(q - s12)*
             Log[((-I)*(-I + ep1x)*(q - s23))/q] - 32*(q - s12)*Log[z] - 
            48*(q - s12)*Log[z1]) + G[q/s12, x]*
           (24*(q - s12)*Log[-1 - I*ep1x] + 24*(q - s12)*
             Log[-((s12 + I*ep1x*s12)/q)] - 24*(q - s12)*
             Log[-(((1 + I*ep1x)*(q - s23))/q)] + 24*(q - s12)*Log[z] + 
            24*(q - s12)*Log[z1]) + G[(s12 + s23)/s12, x]*
           (24*(q - s12)*Log[-1 - I*ep1x] + 24*(q - s12)*
             Log[-((s12 + I*ep1x*s12)/q)] - 24*(q - s12)*
             Log[-(((1 + I*ep1x)*(q - s23))/q)] + 24*(q - s12)*Log[z] + 
            24*(q - s12)*Log[z1]) + Log[-((s12 + I*ep1x*s12)/q)]*
           (8*(q - s12)*Log[z] + 36*(q - s12)*Log[z1]) + 
          Log[-1 - I*ep1x]*(16*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] - 
            36*(q - s12)*Log[((-I)*(-I + ep1x)*(q - s23))/q] + 
            16*(q - s12)*Log[z] + 36*(q - s12)*Log[z1]) - 
          24*(q - s12)*Log[z1]*Log[(s12 + I*ep1x*s12)/(q*z2)] - 
          12*(q - s12)*Log[(s12 + I*ep1x*s12)/(q*z2)]^2 + 
          Log[z]*(-12*(q - s12)*Log[z1] - 24*(q - s12)*
             Log[(s12 + I*ep1x*s12)/(q*z2)])) + G[q/s12, x]*
         (8*(q - s12)*Log[-1 - I*ep1x]^2 + 4*(q - s12)*
           Log[-((s12 + I*ep1x*s12)/q)]^2 + (-6*q + 6*s12)*
           Log[-(((1 + I*ep1x)*(q - s23))/q)]^2 + G[-z1^(-1), 1 + I*ep1x]*
           (12*(q - s12)*Log[-1 - I*ep1x] + 12*(q - s12)*
             Log[-((s12 + I*ep1x*s12)/q)] - 72*(q - s12)*
             Log[-(((1 + I*ep1x)*(q - s23))/q)]) + 
          G[(s12 + s23)/s12, 1 + I*ep1x]*(-12*(q - s12)*Log[-1 - I*ep1x] - 
            12*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] + 12*(q - s12)*
             Log[-(((1 + I*ep1x)*(q - s23))/q)]) + (-4*q + 4*s12)*
           Log[-1 - I*ep1x]*Log[z] + (-8*q + 8*s12)*
           Log[-((s12 + I*ep1x*s12)/q)]*Log[z] - 18*(q - s12)*Log[z]^2 - 
          30*(q - s12)*Log[z1]^2 + Log[-(((1 + I*ep1x)*(q - s23))/q)]*
           (-12*(q - s12)*Log[z] + 72*(q - s12)*Log[z1]) - 
          12*(q - s12)*Log[z1]*Log[(s12 + I*ep1x*s12)/(q*z2)] + 
          (-6*q + 6*s12)*Log[(s12 + I*ep1x*s12)/(q*z2)]^2 + 
          Log[z]*(12*(q - s12)*Log[z1] - 12*(q - s12)*
             Log[(s12 + I*ep1x*s12)/(q*z2)])) + G[-z1^(-1), x]*
         (-24*(q - s12)*Log[-1 - I*ep1x]^2 - 12*(q - s12)*
           Log[-((s12 + I*ep1x*s12)/q)]^2 + G[(s12 + s23)/s12, 1 + I*ep1x]*
           (24*(q - s12)*Log[-1 - I*ep1x] + 24*(q - s12)*
             Log[-((s12 + I*ep1x*s12)/q)] - 24*(q - s12)*
             Log[-(((1 + I*ep1x)*(q - s23))/q)]) + 12*(q - s12)*
           Log[((-I)*(-I + ep1x)*(q - s23))/q]^2 + G[-z1^(-1), 1 + I*ep1x]*
           (-24*(q - s12)*Log[-1 - I*ep1x] + 12*(q - s12)*
             Log[-((s12 + I*ep1x*s12)/q)] - 72*(q - s12)*
             Log[((-I)*(-I + ep1x)*(q - s23))/q]) + G[q/s12, 1 + I*ep1x]*
           (-24*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] + 36*(q - s12)*
             Log[-((1 + I*ep1x)*(1 - s23/q))]) - 24*(q - s12)*
           Log[-(((1 + I*ep1x)*(q - s23))/q)]*Log[z] + 20*(q - s12)*
           Log[z]^2 - 48*(q - s12)*Log[z1]^2 + Log[-((s12 + I*ep1x*s12)/q)]*
           ((-8*q + 8*s12)*Log[z] - 36*(q - s12)*Log[z1]) + 
          Log[-1 - I*ep1x]*(-24*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] + 
            36*(q - s12)*Log[((-I)*(-I + ep1x)*(q - s23))/q] + 
            (-8*q + 8*s12)*Log[z] - 36*(q - s12)*Log[z1]) + 
          Log[((-I)*(-I + ep1x)*(q - s23))/q]*(12*(q - s12)*Log[z] + 
            72*(q - s12)*Log[z1]) + 24*(q - s12)*Log[z1]*
           Log[(s12 + I*ep1x*s12)/(q*z2)] + 12*(q - s12)*
           Log[(s12 + I*ep1x*s12)/(q*z2)]^2 + Log[z]*(12*(q - s12)*Log[z1] + 
            24*(q - s12)*Log[(s12 + I*ep1x*s12)/(q*z2)]))) + 
      G[q/s12, x]*((-8*q + 8*s12)*Log[-1 - I*ep1x]^3 + 
        2*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)]^3 + 
        G[-z1^(-1), 1 + I*ep1x]^2*(-36*(q - s12)*Log[-1 - I*ep1x] + 
          36*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] - 216*(q - s12)*
           Log[-((1 + I*ep1x)*(1 - s23/q))]) + (-6*q + 6*s12)*
         Log[-(((1 + I*ep1x)*(q - s23))/q)]^2*Log[z] + 
        12*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)]*Log[z]^2 + 
        G[q/s12, 1 + I*ep1x]*(4*(q - s12)*Log[-1 - I*ep1x]*Log[z] + 
          8*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)]*Log[z]) + 
        Log[-1 - I*ep1x]*(8*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)]^2 + 
          (-8*q + 8*s12)*Log[z]^2) + 28*(q - s12)*Log[z1]^3 + 
        Log[-1 - I*ep1x]^2*((-2*q + 2*s12)*Log[-((s12 + I*ep1x*s12)/q)] - 
          16*(q - s12)*Log[z] - 18*(q - s12)*Log[z1]) + 
        Log[-((s12 + I*ep1x*s12)/q)]^2*(14*(q - s12)*Log[z] - 
          18*(q - s12)*Log[z1]) + Log[((-I)*(-I + ep1x)*(q - s23))/q]^2*
         ((-6*q + 6*s12)*Log[z] + 24*(q - s12)*Log[z1]) + 
        Log[-(((1 + I*ep1x)*(q - s23))/q)]*(4*(81 + Pi^2)*(-q + s12) + 
          72*(q - s12)*Log[z]*Log[z1]) + Log[((-I)*(-I + ep1x)*(q - s23))/q]*
         (2*Pi^2*(-q + s12) - 12*(q - s12)*Log[z]^2 - 36*(q - s12)*Log[z]*
           Log[z1] - 108*(q - s12)*Log[z1]^2) + 
        G[(s12 + s23)/s12, 1 + I*ep1x]*(12*(q - s12)*Log[-1 - I*ep1x]^2 + 
          G[q/s12, 1 + I*ep1x]*(-24*(q - s12)*Log[-1 - I*ep1x] + 
            24*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] - 36*(q - s12)*
             Log[-((1 + I*ep1x)*(1 - s23/q))]) + G[-z1^(-1), 1 + I*ep1x]*
           (36*(q - s12)*Log[-1 - I*ep1x] - 36*(q - s12)*
             Log[-((s12 + I*ep1x*s12)/q)] + 48*(q - s12)*
             Log[-((1 + I*ep1x)*(1 - s23/q))]) + 12*(q - s12)*
           Log[-(((1 + I*ep1x)*(q - s23))/q)]*Log[z] + 36*(q - s12)*
           Log[-((s12 + I*ep1x*s12)/q)]*Log[z1] + 
          Log[((-I)*(-I + ep1x)*(q - s23))/q]*(-24*(q - s12)*Log[z] - 
            48*(q - s12)*Log[z1]) + Log[-1 - I*ep1x]*
           (24*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] - 36*(q - s12)*
             Log[((-I)*(-I + ep1x)*(q - s23))/q] + 36*(q - s12)*Log[z1])) + 
        G[-z1^(-1), 1 + I*ep1x]*(-12*(q - s12)*Log[-1 - I*ep1x]^2 + 
          G[q/s12, 1 + I*ep1x]*(24*(q - s12)*Log[-1 - I*ep1x] - 
            24*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] + 36*(q - s12)*
             Log[-((1 + I*ep1x)*(1 - s23/q))]) - 72*(q - s12)*
           Log[-(((1 + I*ep1x)*(q - s23))/q)]*Log[z] + 
          Log[-((s12 + I*ep1x*s12)/q)]*(-12*(q - s12)*Log[z] - 
            36*(q - s12)*Log[z1]) + Log[-1 - I*ep1x]*
           (-24*(q - s12)*Log[-((s12 + I*ep1x*s12)/q)] + 36*(q - s12)*
             Log[((-I)*(-I + ep1x)*(q - s23))/q] - 12*(q - s12)*Log[z] - 
            36*(q - s12)*Log[z1]) + Log[((-I)*(-I + ep1x)*(q - s23))/q]*
           (36*(q - s12)*Log[z] + 216*(q - s12)*Log[z1])) + 
        24*(q - s12)*Log[z1]^2*Log[(s12 + I*ep1x*s12)/(q*z2)] + 
        12*(q - s12)*Log[z1]*Log[(s12 + I*ep1x*s12)/(q*z2)]^2 + 
        Log[z]^2*(12*(q - s12)*Log[z1] - 12*(q - s12)*
           Log[(s12 + I*ep1x*s12)/(q*z2)]) + 
        Log[z]*((-6*q + 6*s12)*Log[z1]^2 + 12*(q - s12)*Log[z1]*
           Log[(s12 + I*ep1x*s12)/(q*z2)] + (-6*q + 6*s12)*
           Log[(s12 + I*ep1x*s12)/(q*z2)]^2) + 
        (2*(q - s12)*(13*Pi^2 - 60*Zeta[3]))/3))/(q - s12) + 
    G[1, x]*((-26*Pi^2)/3 - 52*Log[-1 - I*ep1x]^2 - 
      (10*Pi^2*Log[-((s12 + I*ep1x*s12)/q)])/3 - 
      26*Log[-((s12 + I*ep1x*s12)/q)]^2 + G[(s12 + s23)/s12, 1 + I*ep1x]*
       (78*Log[-1 - I*ep1x] + 78*Log[-((s12 + I*ep1x*s12)/q)] - 
        78*Log[-(((1 + I*ep1x)*(q - s23))/q)]) + 
      39*Log[-(((1 + I*ep1x)*(q - s23))/q)]^2 + G[-z1^(-1), 1 + I*ep1x]*
       (-78*Log[-1 - I*ep1x] - 78*Log[-((s12 + I*ep1x*s12)/q)] + 
        468*Log[-(((1 + I*ep1x)*(q - s23))/q)]) + Log[-1 - I*ep1x]*
       ((-4*Pi^2)/3 - 26*Log[z]) + 39*Log[z]^2 + (14*Log[z]^3)/3 + 
      Log[-(((1 + I*ep1x)*(q - s23))/q)]*(78*Log[z] - 468*Log[z1]) + 
      G[0, x]*((-4*(81 + 2*Pi^2))/3 + 156*G[q/s12, x] - 104*G[-z1^(-1), x] - 
        52*Log[-1 - I*ep1x] - 52*Log[-((s12 + I*ep1x*s12)/q)] + 
        156*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 52*Log[z] - 156*Log[z1]) + 
      G[(s12 + s23)/s12, x]*(-78*Log[-1 - I*ep1x] - 
        78*Log[-((s12 + I*ep1x*s12)/q)] + 
        78*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 78*Log[z] - 78*Log[z1]) + 
      195*Log[z1]^2 + G[q/s12, x]*((4*Pi^2)/3 - 
        156*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 78*Log[z] + 156*Log[z1]) + 
      G[-z1^(-1), x]*(78*Log[-1 - I*ep1x] + 78*Log[-((s12 + I*ep1x*s12)/q)] - 
        156*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 130*Log[z] + 156*Log[z1]) + 
      39*Log[(s12 + I*ep1x*s12)/(q*z2)]^2 + 
      Log[z1]*(-324 + 78*Log[(s12 + I*ep1x*s12)/(q*z2)]) + 
      Log[z]*(54 + (4*Pi^2)/3 - 78*Log[z1] + 
        78*Log[(s12 + I*ep1x*s12)/(q*z2)]) + 24*Zeta[3]))/(q*s12 - s12^2)};
P12G111m10111= {x^(4 + 4*eps), (-eps^(-4) + 13/(2*eps^3) - (27*Pi^2)/2 - 
    (7*Pi^4)/10 + (-27/2 - Pi^2)/eps^2 + (9 + (13*Pi^2)/2 - 30*Zeta[3])/eps + 
    195*Zeta[3])/s12^2, (-2*(G[1, x] + G[q/s12, x] - 2*G[-z1^(-1), x]))/
    (eps^3*s12^2) - (32*G[0, (s12 + s23)/s12, x]*G[0, -z1^(-1), x])/s12^2 + 
   (24*G[(s12 + s23)/s12, -z1^(-1), 1 + I*ep1x]*G[(s12 + s23)/s12, -z1^(-1), 
      x])/s12^2 + G[0, (s12 + s23)/s12, 1 + I*ep1x]*
    ((24*G[(s12 + s23)/s12, q/s12, x])/s12^2 - 
     (24*G[(s12 + s23)/s12, -z1^(-1), x])/s12^2) + 
   G[(s12 + s23)/s12, 1, 1 + I*ep1x]*((24*G[(s12 + s23)/s12, q/s12, x])/
      s12^2 - (24*G[(s12 + s23)/s12, -z1^(-1), x])/s12^2) + 
   G[(s12 + s23)/s12, q/s12, 1 + I*ep1x]*
    ((24*G[(s12 + s23)/s12, q/s12, x])/s12^2 - 
     (24*G[(s12 + s23)/s12, -z1^(-1), x])/s12^2) + 
   G[0, -z1^(-1), 1 + I*ep1x]*((-24*G[(s12 + s23)/s12, q/s12, x])/s12^2 + 
     (24*G[(s12 + s23)/s12, -z1^(-1), x])/s12^2) + 
   G[0, 0, x]*((32*G[1, x]*G[q/s12, x])/s12^2 - (32*G[(s12 + s23)/s12, 1, x])/
      s12^2 - (32*G[(s12 + s23)/s12, q/s12, x])/s12^2 + 
     (32*G[(s12 + s23)/s12, -z1^(-1), x])/s12^2) + 
   ((4*(-1 + x)*x*(4*Pi^2 - 39*G[1, x]))/(s12*(3*q*(-1 + x) - 3*s23*x)) - 
     (4*(2*(q*(Pi^2*(-3 + x) + 81*(-1 + x)) + (-81 + Pi^2)*s23*x) + 
        39*(-2*q*(-1 + x) + s23*x)*G[1, x]))/
      (s12^2*(3*q*(-1 + x) - 3*s23*x)))*G[-z1^(-1), -z1^(-1), x] + 
   (((-1 + x)*x*(Pi^2 + 6*G[1, x]*(G[q/s12, x] - G[-z1^(-1), x])))/
      (s12*(3*q*(-1 + x) - 3*s23*x)) + (Pi^2*q*x - 2*Pi^2*s23*x + 
       39*(q*(-1 + x) - s23*x)*G[q/s12, x] + 78*q*G[-z1^(-1), x] - 
       78*q*x*G[-z1^(-1), x] + 78*s23*x*G[-z1^(-1), x] + 
       3*G[1, x]*(13*(q*(-1 + x) - s23*x) - 2*s23*x*G[q/s12, x] + 
         (4*q*(-1 + x) - 2*s23*x)*G[-z1^(-1), x]))/
      (s12^2*(3*q*(-1 + x) - 3*s23*x)) + 
     ((-2*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - (4*q - 4*q*x + 6*s23*x)/
        (s12^2*(q - q*x + s23*x)))*G[0, 1, x] + 
     ((-2*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - (4*q - 4*q*x + 6*s23*x)/
        (s12^2*(q - q*x + s23*x)))*G[0, q/s12, x] + 
     ((2*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (2*(q*(4 - 5*x) + 6*s23*x))/
        (s12^2*(q - q*x + s23*x)))*G[0, -z1^(-1), x] + 
     ((2*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
       (2*s23*x)/(s12^2*(q - q*x + s23*x)))*G[1, 1, x] + 
     ((2*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
       (2*s23*x)/(s12^2*(q - q*x + s23*x)))*G[q/s12, q/s12, x] + 
     ((-2*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (4*q - 4*q*x + 2*s23*x)/
        (s12^2*(q - q*x + s23*x)))*G[q/s12, -z1^(-1), x] + 
     ((-2*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - (4*q - 4*q*x + 6*s23*x)/
        (s12^2*(q - q*x + s23*x)))*G[(s12 + s23)/s12, 1, x] + 
     ((-2*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - (4*q - 4*q*x + 6*s23*x)/
        (s12^2*(q - q*x + s23*x)))*G[(s12 + s23)/s12, q/s12, x] + 
     ((2*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (4*q - 4*q*x + 6*s23*x)/
        (s12^2*(q - q*x + s23*x)))*G[(s12 + s23)/s12, -z1^(-1), x] + 
     ((2*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (4*q - 4*q*x + 6*s23*x)/
        (s12^2*(q - q*x + s23*x)))*G[-z1^(-1), 1, x] + 
     (8*G[-z1^(-1), q/s12, x])/s12^2 - (16*G[-z1^(-1), -z1^(-1), x])/s12^2)/
    eps^2 + (((-1 + x)*x*(65 + 18*G[1, x] + 18*G[q/s12, x] - 
        38*G[(s12 + s23)/s12, x] + 40*G[-z1^(-1), x]))/
      (s12*(q*(-1 + x) - s23*x)) + (-52*q + 52*q*x - 117*s23*x + 
       (-20*q*(-1 + x) + 2*s23*x)*G[1, x] + (-52*q*(-1 + x) + 34*s23*x)*
        G[q/s12, x] - 16*q*G[(s12 + s23)/s12, x] + 
       16*q*x*G[(s12 + s23)/s12, x] + 22*s23*x*G[(s12 + s23)/s12, x] - 
       52*q*G[-z1^(-1), x] + 52*q*x*G[-z1^(-1), x] - 92*s23*x*G[-z1^(-1), x])/
      (s12^2*(q*(-1 + x) - s23*x)))*G[0, 0, 1, x] + 
   (((-1 + x)*x*(65 + 18*G[1, x] + 18*G[q/s12, x] - 
        38*G[(s12 + s23)/s12, x] + 40*G[-z1^(-1), x]))/
      (s12*(q*(-1 + x) - s23*x)) + (-52*q + 52*q*x - 117*s23*x + 
       (-52*q*(-1 + x) + 34*s23*x)*G[1, x] + (-20*q*(-1 + x) + 2*s23*x)*
        G[q/s12, x] - 16*q*G[(s12 + s23)/s12, x] + 
       16*q*x*G[(s12 + s23)/s12, x] + 22*s23*x*G[(s12 + s23)/s12, x] - 
       52*q*G[-z1^(-1), x] + 52*q*x*G[-z1^(-1), x] - 92*s23*x*G[-z1^(-1), x])/
      (s12^2*(q*(-1 + x) - s23*x)))*G[0, 0, q/s12, x] + 
   (-(((-1 + x)*x*(65 + 18*G[1, x] + 18*G[q/s12, x] - 
         38*G[(s12 + s23)/s12, x] + 40*G[-z1^(-1), x]))/
       (s12*(q*(-1 + x) - s23*x))) + (104*q - 169*q*x + 234*s23*x + 
       (-38*s23*x + 4*q*(-9 + 14*x))*G[1, x] + (-36*q + 56*q*x - 38*s23*x)*
        G[q/s12, x] + 16*q*G[(s12 + s23)/s12, x] - 
       16*q*x*G[(s12 + s23)/s12, x] - 22*s23*x*G[(s12 + s23)/s12, x] + 
       104*q*G[-z1^(-1), x] - 144*q*x*G[-z1^(-1), x] + 
       184*s23*x*G[-z1^(-1), x])/(s12^2*(q*(-1 + x) - s23*x)))*
    G[0, 0, -z1^(-1), x] + 
   (((-1 + x)*x*(13 + 18*G[1, x] + 18*G[q/s12, x] - 
        22*G[(s12 + s23)/s12, x] + 8*G[-z1^(-1), x]))/
      (s12*(q*(-1 + x) - s23*x)) + (52*q - 52*q*x + 39*s23*x - 
       2*(8*q*(-1 + x) + s23*x)*G[1, x] + (-32*q*(-1 + x) + 14*s23*x)*
        G[q/s12, x] - 32*q*G[(s12 + s23)/s12, x] + 
       32*q*x*G[(s12 + s23)/s12, x] - 10*s23*x*G[(s12 + s23)/s12, x] + 
       4*q*G[-z1^(-1), x] - 4*q*x*G[-z1^(-1), x] - 4*s23*x*G[-z1^(-1), x])/
      (s12^2*(q*(-1 + x) - s23*x)))*G[0, 1, 1, x] + 
   ((4*(-1 + x)*x*(13 + 3*G[1, x] - G[(s12 + s23)/s12, x] + 
        8*G[-z1^(-1), x]))/(s12*(q*(-1 + x) - s23*x)) - 
     (4*(3*q*(-2 + x)*G[1, x] + (6*q*(-1 + x) - 7*s23*x)*
         G[(s12 + s23)/s12, x] - (3*q*(-1 + x) - 4*s23*x)*
         (13 + 8*G[-z1^(-1), x])))/(s12^2*(q*(-1 + x) - s23*x)))*
    G[0, 1, -z1^(-1), x] + 
   (((-1 + x)*x*(13 + 18*G[1, x] + 18*G[q/s12, x] - 
        22*G[(s12 + s23)/s12, x] + 8*G[-z1^(-1), x]))/
      (s12*(q*(-1 + x) - s23*x)) + (52*q - 52*q*x + 39*s23*x + 
       (-32*q*(-1 + x) + 14*s23*x)*G[1, x] - 2*(8*q*(-1 + x) + s23*x)*
        G[q/s12, x] - 32*q*G[(s12 + s23)/s12, x] + 
       32*q*x*G[(s12 + s23)/s12, x] - 10*s23*x*G[(s12 + s23)/s12, x] + 
       4*q*G[-z1^(-1), x] - 4*q*x*G[-z1^(-1), x] - 4*s23*x*G[-z1^(-1), x])/
      (s12^2*(q*(-1 + x) - s23*x)))*G[0, q/s12, q/s12, x] + 
   ((4*(-1 + x)*x*(13 + 3*G[q/s12, x] - G[(s12 + s23)/s12, x] + 
        8*G[-z1^(-1), x]))/(s12*(q*(-1 + x) - s23*x)) - 
     (4*(3*q*(-2 + x)*G[q/s12, x] + (6*q*(-1 + x) - 7*s23*x)*
         G[(s12 + s23)/s12, x] - (3*q*(-1 + x) - 4*s23*x)*
         (13 + 8*G[-z1^(-1), x])))/(s12^2*(q*(-1 + x) - s23*x)))*
    G[0, q/s12, -z1^(-1), x] + 
   (-(((-1 + x)*x*(13 + 6*G[1, x] - 6*G[q/s12, x] - 
         10*G[(s12 + s23)/s12, x] + 8*G[-z1^(-1), x]))/
       (s12*(q*(-1 + x) - s23*x))) + (-104*q + 104*q*x - 91*s23*x + 
       6*(-3*s23*x + q*(-2 + 4*x))*G[1, x] + 6*(-3*s23*x + 2*q*(1 + x))*
        G[q/s12, x] + 24*q*G[(s12 + s23)/s12, x] - 
       24*q*x*G[(s12 + s23)/s12, x] + 14*s23*x*G[(s12 + s23)/s12, x] - 
       44*q*G[-z1^(-1), x] + 44*q*x*G[-z1^(-1), x] - 36*s23*x*G[-z1^(-1), x])/
      (s12^2*(q*(-1 + x) - s23*x)))*G[0, -z1^(-1), 1, x] + 
   (((-1 + x)*x*(-13 + 6*G[1, x] - 6*G[q/s12, x] + 10*G[(s12 + s23)/s12, x] - 
        8*G[-z1^(-1), x]))/(s12*(q*(-1 + x) - s23*x)) + 
     (-104*q + 104*q*x - 91*s23*x + 6*(-3*s23*x + 2*q*(1 + x))*G[1, x] + 
       6*(-2*q + 4*q*x - 3*s23*x)*G[q/s12, x] + 24*q*G[(s12 + s23)/s12, x] - 
       24*q*x*G[(s12 + s23)/s12, x] + 14*s23*x*G[(s12 + s23)/s12, x] - 
       44*q*G[-z1^(-1), x] + 44*q*x*G[-z1^(-1), x] - 36*s23*x*G[-z1^(-1), x])/
      (s12^2*(q*(-1 + x) - s23*x)))*G[0, -z1^(-1), q/s12, x] + 
   ((-4*(-1 + x)*x*(13 + 6*G[1, x] + 6*G[q/s12, x] - 
        4*G[(s12 + s23)/s12, x] + 8*G[-z1^(-1), x]))/
      (s12*(q*(-1 + x) - s23*x)) + 
     (4*(78*q - 91*q*x + 104*s23*x + 2*(-2*s23*x + q*(-6 + 5*x))*G[1, x] + 
        2*(-6*q + 5*q*x - 2*s23*x)*G[q/s12, x] - 4*q*G[(s12 + s23)/s12, x] + 
        4*q*x*G[(s12 + s23)/s12, x] - 8*s23*x*G[(s12 + s23)/s12, x] + 
        48*q*G[-z1^(-1), x] - 56*q*x*G[-z1^(-1), x] + 
        64*s23*x*G[-z1^(-1), x]))/(s12^2*(q*(-1 + x) - s23*x)))*
    G[0, -z1^(-1), -z1^(-1), x] + 
   ((39*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - (13*(2*q*(-1 + x) + s23*x))/
      (s12^2*(q*(-1 + x) - s23*x)))*G[1, 1, 1, x] + 
   ((39*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - (13*(2*q*(-1 + x) + s23*x))/
      (s12^2*(q*(-1 + x) - s23*x)))*G[q/s12, q/s12, q/s12, x] + 
   ((-13*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (13*(-2*q*(-1 + x) + s23*x))/(s12^2*(q - q*x + s23*x)))*
    G[q/s12, q/s12, -z1^(-1), x] + 
   ((26*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (26*(-2*q*(-1 + x) + s23*x))/
      (s12^2*(q*(-1 + x) - s23*x)))*G[q/s12, -z1^(-1), q/s12, x] + 
   ((-52*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (52*(2*q*(-1 + x) - s23*x))/
      (s12^2*(q*(-1 + x) - s23*x)))*G[q/s12, -z1^(-1), -z1^(-1), x] + 
   ((-13*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (-156*q*(-1 + x) + 143*s23*x)/(s12^2*(q - q*x + s23*x)))*
    G[-z1^(-1), 1, 1, x] + ((52*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (26*(q - q*x + 3*s23*x))/(s12^2*(q - q*x + s23*x)))*
    G[-z1^(-1), q/s12, q/s12, x] + 
   ((-52*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (26*(-3*q*(-1 + x) + s23*x))/(s12^2*(q - q*x + s23*x)))*
    G[-z1^(-1), q/s12, -z1^(-1), x] + 
   ((52*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (52*(3*q*(-1 + x) - 4*s23*x))/(s12^2*(q*(-1 + x) - s23*x)))*
    G[-z1^(-1), -z1^(-1), 1, x] + (208*G[-z1^(-1), -z1^(-1), q/s12, x])/
    s12^2 - (416*G[-z1^(-1), -z1^(-1), -z1^(-1), x])/s12^2 + 
   ((-38*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (-16*q*(-1 + x) + 54*s23*x)/
      (s12^2*(q*(-1 + x) - s23*x)))*G[0, 0, 0, 1, x] + 
   ((-38*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (-16*q*(-1 + x) + 54*s23*x)/
      (s12^2*(q*(-1 + x) - s23*x)))*G[0, 0, 0, q/s12, x] + 
   ((38*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (32*q - 70*q*x + 108*s23*x)/
      (s12^2*(q - q*x + s23*x)))*G[0, 0, 0, -z1^(-1), x] + 
   ((2*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (-40*q*(-1 + x) + 42*s23*x)/
      (s12^2*(q - q*x + s23*x)))*G[0, 0, 1, 1, x] + 
   ((50*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (200*q - 248*q*x + 298*s23*x)/(s12^2*(q - q*x + s23*x)))*
    G[0, 0, 1, q/s12, x] + ((38*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (-80*q*(-1 + x) + 42*s23*x)/(s12^2*(q*(-1 + x) - s23*x)))*
    G[0, 0, 1, (s12 + s23)/s12, x] + 
   ((-40*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (8*(-9*q*(-1 + x) + 14*s23*x))/(s12^2*(q*(-1 + x) - s23*x)))*
    G[0, 0, 1, -z1^(-1), x] + ((50*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (200*q - 248*q*x + 298*s23*x)/(s12^2*(q - q*x + s23*x)))*
    G[0, 0, q/s12, 1, x] + ((2*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (-40*q*(-1 + x) + 42*s23*x)/(s12^2*(q - q*x + s23*x)))*
    G[0, 0, q/s12, q/s12, x] + ((38*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (-80*q*(-1 + x) + 42*s23*x)/(s12^2*(q*(-1 + x) - s23*x)))*
    G[0, 0, q/s12, (s12 + s23)/s12, x] + 
   ((-40*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (8*(-9*q*(-1 + x) + 14*s23*x))/(s12^2*(q*(-1 + x) - s23*x)))*
    G[0, 0, q/s12, -z1^(-1), x] - (64*G[0, 0, (s12 + s23)/s12, 1, x])/s12^2 - 
   (64*G[0, 0, (s12 + s23)/s12, q/s12, x])/s12^2 + 
   (64*G[0, 0, (s12 + s23)/s12, -z1^(-1), x])/s12^2 + 
   ((-2*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (-56*q*(-1 + x) + 58*s23*x)/
      (s12^2*(q*(-1 + x) - s23*x)))*G[0, 0, -z1^(-1), 1, x] + 
   ((-2*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (-56*q*(-1 + x) + 58*s23*x)/
      (s12^2*(q*(-1 + x) - s23*x)))*G[0, 0, -z1^(-1), q/s12, x] + 
   ((-38*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (-80*q*(-1 + x) + 42*s23*x)/
      (s12^2*(q - q*x + s23*x)))*G[0, 0, -z1^(-1), (s12 + s23)/s12, x] + 
   ((40*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (8*(q*(18 - 23*x) + 28*s23*x))/(s12^2*(q - q*x + s23*x)))*
    G[0, 0, -z1^(-1), -z1^(-1), x] + 
   ((12*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (12*(q - q*x + 2*s23*x))/
      (s12^2*(q - q*x + s23*x)))*G[0, 1, 0, 1, x] + 
   ((36*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (4*(q*(19 - 25*x) + 34*s23*x))/(s12^2*(q - q*x + s23*x)))*
    G[0, 1, 0, q/s12, x] - (32*G[0, 1, 0, (s12 + s23)/s12, x])/s12^2 - 
   (12*q*G[0, 1, 0, -z1^(-1), x])/(s12^2*(q - q*x + s23*x)) + 
   ((-26*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (8*q - 8*q*x - 18*s23*x)/
      (s12^2*(q - q*x + s23*x)))*G[0, 1, 1, 1, x] + 
   ((-26*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (24*q*(-1 + x) + 2*s23*x)/
      (s12^2*(q*(-1 + x) - s23*x)))*G[0, 1, 1, q/s12, x] + 
   ((22*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (-32*q*(-1 + x) + 10*s23*x)/
      (s12^2*(q*(-1 + x) - s23*x)))*G[0, 1, 1, (s12 + s23)/s12, x] + 
   ((-8*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (8*(q + 2*q*x - 3*s23*x))/
      (s12^2*(q - q*x + s23*x)))*G[0, 1, 1, -z1^(-1), x] + 
   ((-2*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (2*(q*(20 - 8*x) + 9*s23*x))/
      (s12^2*(q*(-1 + x) - s23*x)))*G[0, 1, q/s12, 1, x] + 
   ((-26*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (24*q*(-1 + x) + 2*s23*x)/
      (s12^2*(q*(-1 + x) - s23*x)))*G[0, 1, q/s12, q/s12, x] + 
   ((-2*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (2*(-8*q*(-1 + x) + 9*s23*x))/(s12^2*(q*(-1 + x) - s23*x)))*
    G[0, 1, q/s12, (s12 + s23)/s12, x] + 
   ((4*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (64*q - 52*q*x + 56*s23*x)/
      (s12^2*(q - q*x + s23*x)))*G[0, 1, q/s12, -z1^(-1), x] + 
   ((-2*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (-6*s23*x + 4*q*(2 + x))/
      (s12^2*(q - q*x + s23*x)))*G[0, 1, (s12 + s23)/s12, 1, x] + 
   ((-2*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (-6*s23*x + 4*q*(2 + x))/
      (s12^2*(q - q*x + s23*x)))*G[0, 1, (s12 + s23)/s12, q/s12, x] + 
   ((10*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (-16*q*(-1 + x) + 6*s23*x)/
      (s12^2*(q*(-1 + x) - s23*x)))*G[0, 1, (s12 + s23)/s12, (s12 + s23)/s12, 
     x] + ((28*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - 
     (4*(q*(-4 + x) + 6*s23*x))/(s12^2*(q*(-1 + x) - s23*x)))*
    G[0, 1, (s12 + s23)/s12, -z1^(-1), x] + 
   ((4*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (4*(-3*q*(-2 + x) + 4*s23*x))/
      (s12^2*(q - q*x + s23*x)))*G[0, 1, -z1^(-1), 1, x] + 
   ((16*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (16*s23*x)/(s12^2*(q - q*x + s23*x)))*G[0, 1, -z1^(-1), q/s12, x] + 
   ((4*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (4*(-6*q*(-1 + x) + 7*s23*x))/
      (s12^2*(q - q*x + s23*x)))*G[0, 1, -z1^(-1), (s12 + s23)/s12, x] + 
   ((-32*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (-88*q*(-1 + x) + 120*s23*x)/(s12^2*(q*(-1 + x) - s23*x)))*
    G[0, 1, -z1^(-1), -z1^(-1), x] + 
   ((36*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (4*(q*(19 - 25*x) + 34*s23*x))/(s12^2*(q - q*x + s23*x)))*
    G[0, q/s12, 0, 1, x] + ((12*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (12*(q - q*x + 2*s23*x))/(s12^2*(q - q*x + s23*x)))*
    G[0, q/s12, 0, q/s12, x] - (32*G[0, q/s12, 0, (s12 + s23)/s12, x])/
    s12^2 - (12*q*G[0, q/s12, 0, -z1^(-1), x])/(s12^2*(q - q*x + s23*x)) + 
   ((-26*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (24*q*(-1 + x) + 2*s23*x)/
      (s12^2*(q*(-1 + x) - s23*x)))*G[0, q/s12, 1, 1, x] + 
   ((-2*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (2*(q*(20 - 8*x) + 9*s23*x))/
      (s12^2*(q*(-1 + x) - s23*x)))*G[0, q/s12, 1, q/s12, x] + 
   ((-2*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (2*(-8*q*(-1 + x) + 9*s23*x))/(s12^2*(q*(-1 + x) - s23*x)))*
    G[0, q/s12, 1, (s12 + s23)/s12, x] + 
   ((4*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (64*q - 52*q*x + 56*s23*x)/
      (s12^2*(q - q*x + s23*x)))*G[0, q/s12, 1, -z1^(-1), x] + 
   ((-26*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (24*q*(-1 + x) + 2*s23*x)/
      (s12^2*(q*(-1 + x) - s23*x)))*G[0, q/s12, q/s12, 1, x] + 
   ((-26*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (8*q - 8*q*x - 18*s23*x)/
      (s12^2*(q - q*x + s23*x)))*G[0, q/s12, q/s12, q/s12, x] + 
   ((22*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (-32*q*(-1 + x) + 10*s23*x)/
      (s12^2*(q*(-1 + x) - s23*x)))*G[0, q/s12, q/s12, (s12 + s23)/s12, x] + 
   ((-8*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (8*(q + 2*q*x - 3*s23*x))/
      (s12^2*(q - q*x + s23*x)))*G[0, q/s12, q/s12, -z1^(-1), x] + 
   ((-2*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (-6*s23*x + 4*q*(2 + x))/
      (s12^2*(q - q*x + s23*x)))*G[0, q/s12, (s12 + s23)/s12, 1, x] + 
   ((-2*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (-6*s23*x + 4*q*(2 + x))/
      (s12^2*(q - q*x + s23*x)))*G[0, q/s12, (s12 + s23)/s12, q/s12, x] + 
   ((10*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (-16*q*(-1 + x) + 6*s23*x)/
      (s12^2*(q*(-1 + x) - s23*x)))*G[0, q/s12, (s12 + s23)/s12, 
     (s12 + s23)/s12, x] + ((28*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - 
     (4*(q*(-4 + x) + 6*s23*x))/(s12^2*(q*(-1 + x) - s23*x)))*
    G[0, q/s12, (s12 + s23)/s12, -z1^(-1), x] + 
   ((16*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (16*s23*x)/(s12^2*(q - q*x + s23*x)))*G[0, q/s12, -z1^(-1), 1, x] + 
   ((4*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (4*(-3*q*(-2 + x) + 4*s23*x))/
      (s12^2*(q - q*x + s23*x)))*G[0, q/s12, -z1^(-1), q/s12, x] + 
   ((4*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (4*(-6*q*(-1 + x) + 7*s23*x))/
      (s12^2*(q - q*x + s23*x)))*G[0, q/s12, -z1^(-1), (s12 + s23)/s12, x] + 
   ((-32*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (-88*q*(-1 + x) + 120*s23*x)/(s12^2*(q*(-1 + x) - s23*x)))*
    G[0, q/s12, -z1^(-1), -z1^(-1), x] - (32*G[0, (s12 + s23)/s12, 0, 1, x])/
    s12^2 - (32*G[0, (s12 + s23)/s12, 0, q/s12, x])/s12^2 + 
   (32*G[0, (s12 + s23)/s12, 0, -z1^(-1), x])/s12^2 - 
   (12*q*G[0, -z1^(-1), 0, 1, x])/(s12^2*(q - q*x + s23*x)) - 
   (12*q*G[0, -z1^(-1), 0, q/s12, x])/(s12^2*(q - q*x + s23*x)) + 
   (32*G[0, -z1^(-1), 0, (s12 + s23)/s12, x])/s12^2 + 
   ((12*q*(-2 + x))/(s12^2*(q*(-1 + x) - s23*x)) - 
     (12*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)))*G[0, -z1^(-1), 0, -z1^(-1), 
     x] + ((14*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - 
     (8*q - 32*q*x + 18*s23*x)/(s12^2*(q - q*x + s23*x)))*
    G[0, -z1^(-1), 1, 1, x] + ((2*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (2*(-9*s23*x + 2*q*(4 + 5*x)))/(s12^2*(q - q*x + s23*x)))*
    G[0, -z1^(-1), 1, q/s12, x] + 
   ((-10*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (-24*q*(-1 + x) + 14*s23*x)/
      (s12^2*(q - q*x + s23*x)))*G[0, -z1^(-1), 1, (s12 + s23)/s12, x] + 
   ((8*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (8*(q*(5 - 2*x) + s23*x))/
      (s12^2*(q*(-1 + x) - s23*x)))*G[0, -z1^(-1), 1, -z1^(-1), x] + 
   ((2*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (2*(-9*s23*x + 2*q*(4 + 5*x)))/(s12^2*(q - q*x + s23*x)))*
    G[0, -z1^(-1), q/s12, 1, x] + 
   ((14*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - (8*q - 32*q*x + 18*s23*x)/
      (s12^2*(q - q*x + s23*x)))*G[0, -z1^(-1), q/s12, q/s12, x] + 
   ((-10*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (-24*q*(-1 + x) + 14*s23*x)/
      (s12^2*(q - q*x + s23*x)))*G[0, -z1^(-1), q/s12, (s12 + s23)/s12, x] + 
   ((8*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (8*(q*(5 - 2*x) + s23*x))/
      (s12^2*(q*(-1 + x) - s23*x)))*G[0, -z1^(-1), q/s12, -z1^(-1), x] + 
   ((2*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (-6*s23*x + 4*q*(2 + x))/
      (s12^2*(q*(-1 + x) - s23*x)))*G[0, -z1^(-1), (s12 + s23)/s12, 1, x] + 
   ((2*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (-6*s23*x + 4*q*(2 + x))/
      (s12^2*(q*(-1 + x) - s23*x)))*G[0, -z1^(-1), (s12 + s23)/s12, q/s12, 
     x] + ((-10*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (-16*q*(-1 + x) + 6*s23*x)/(s12^2*(q - q*x + s23*x)))*
    G[0, -z1^(-1), (s12 + s23)/s12, (s12 + s23)/s12, x] + 
   ((-28*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (4*(q*(-4 + x) + 6*s23*x))/
      (s12^2*(q*(-1 + x) - s23*x)))*G[0, -z1^(-1), (s12 + s23)/s12, -z1^(-1), 
     x] + ((8*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (8*(q*(5 - 2*x) + s23*x))/(s12^2*(q*(-1 + x) - s23*x)))*
    G[0, -z1^(-1), -z1^(-1), 1, x] + 
   ((8*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (8*(q*(5 - 2*x) + s23*x))/
      (s12^2*(q*(-1 + x) - s23*x)))*G[0, -z1^(-1), -z1^(-1), q/s12, x] + 
   ((-16*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (16*(q - q*x + 2*s23*x))/
      (s12^2*(q*(-1 + x) - s23*x)))*G[0, -z1^(-1), -z1^(-1), (s12 + s23)/s12, 
     x] + ((32*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (16*(q*(11 - 13*x) + 15*s23*x))/(s12^2*(q - q*x + s23*x)))*
    G[0, -z1^(-1), -z1^(-1), -z1^(-1), x] + 
   ((14*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - (2*(6*q*(-1 + x) + s23*x))/
      (s12^2*(q*(-1 + x) - s23*x)))*G[1, 1, 1, 1, x] + 
   ((14*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - (2*(6*q*(-1 + x) + s23*x))/
      (s12^2*(q*(-1 + x) - s23*x)))*G[1, 1, 1, q/s12, x] + 
   ((-2*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (4*q - 4*q*x + 2*s23*x)/
      (s12^2*(q - q*x + s23*x)))*G[1, 1, 1, -z1^(-1), x] + 
   ((14*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - (2*(6*q*(-1 + x) + s23*x))/
      (s12^2*(q*(-1 + x) - s23*x)))*G[1, 1, q/s12, 1, x] + 
   ((14*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - (2*(6*q*(-1 + x) + s23*x))/
      (s12^2*(q*(-1 + x) - s23*x)))*G[1, 1, q/s12, q/s12, x] + 
   ((-2*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (4*q - 4*q*x + 2*s23*x)/
      (s12^2*(q - q*x + s23*x)))*G[1, 1, q/s12, -z1^(-1), x] + 
   ((-6*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (6*(-2*q*(-1 + x) + s23*x))/
      (s12^2*(q - q*x + s23*x)))*G[1, 1, (s12 + s23)/s12, 1, x] + 
   ((-6*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (6*(-2*q*(-1 + x) + s23*x))/
      (s12^2*(q - q*x + s23*x)))*G[1, 1, (s12 + s23)/s12, q/s12, x] + 
   ((6*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (6*(-2*q*(-1 + x) + s23*x))/
      (s12^2*(q*(-1 + x) - s23*x)))*G[1, 1, (s12 + s23)/s12, -z1^(-1), x] + 
   ((4*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - (8*q - 8*q*x + 4*s23*x)/
      (s12^2*(q - q*x + s23*x)))*G[1, 1, -z1^(-1), 1, x] + 
   ((4*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - (8*q - 8*q*x + 4*s23*x)/
      (s12^2*(q - q*x + s23*x)))*G[1, 1, -z1^(-1), q/s12, x] + 
   ((-8*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (8*(-2*q*(-1 + x) + s23*x))/
      (s12^2*(q - q*x + s23*x)))*G[1, 1, -z1^(-1), -z1^(-1), x] + 
   ((14*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - (2*(6*q*(-1 + x) + s23*x))/
      (s12^2*(q*(-1 + x) - s23*x)))*G[1, q/s12, 1, 1, x] + 
   ((14*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - (2*(6*q*(-1 + x) + s23*x))/
      (s12^2*(q*(-1 + x) - s23*x)))*G[1, q/s12, 1, q/s12, x] + 
   ((-2*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (4*q - 4*q*x + 2*s23*x)/
      (s12^2*(q - q*x + s23*x)))*G[1, q/s12, 1, -z1^(-1), x] + 
   ((14*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - (2*(6*q*(-1 + x) + s23*x))/
      (s12^2*(q*(-1 + x) - s23*x)))*G[1, q/s12, q/s12, 1, x] + 
   ((14*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - (2*(6*q*(-1 + x) + s23*x))/
      (s12^2*(q*(-1 + x) - s23*x)))*G[1, q/s12, q/s12, q/s12, x] + 
   ((-2*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (4*q - 4*q*x + 2*s23*x)/
      (s12^2*(q - q*x + s23*x)))*G[1, q/s12, q/s12, -z1^(-1), x] + 
   ((6*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - (12*q - 6*s23*x)/
      (s12^2*(q - q*x + s23*x)))*G[1, q/s12, (s12 + s23)/s12, 1, x] + 
   ((6*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - (12*q - 6*s23*x)/
      (s12^2*(q - q*x + s23*x)))*G[1, q/s12, (s12 + s23)/s12, q/s12, x] + 
   ((-6*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (12*q - 6*s23*x)/
      (s12^2*(q - q*x + s23*x)))*G[1, q/s12, (s12 + s23)/s12, -z1^(-1), x] + 
   ((-8*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (4*(q*(-4 + x) + s23*x))/
      (s12^2*(q*(-1 + x) - s23*x)))*G[1, q/s12, -z1^(-1), 1, x] + 
   ((-8*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (4*(q*(-4 + x) + s23*x))/
      (s12^2*(q*(-1 + x) - s23*x)))*G[1, q/s12, -z1^(-1), q/s12, x] + 
   ((4*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (-8*s23*x + 4*q*(2 + x))/
      (s12^2*(q*(-1 + x) - s23*x)))*G[1, q/s12, -z1^(-1), -z1^(-1), x] + 
   ((-6*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (6*(-2*q*(-1 + x) + s23*x))/
      (s12^2*(q - q*x + s23*x)))*G[1, (s12 + s23)/s12, 1, 1, x] + 
   ((-6*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (6*(-2*q*(-1 + x) + s23*x))/
      (s12^2*(q - q*x + s23*x)))*G[1, (s12 + s23)/s12, 1, q/s12, x] + 
   ((-6*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (6*(-2*q*(-1 + x) + s23*x))/
      (s12^2*(q - q*x + s23*x)))*G[1, (s12 + s23)/s12, 1, -z1^(-1), x] + 
   ((-6*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (6*(-2*q*(-1 + x) + s23*x))/
      (s12^2*(q - q*x + s23*x)))*G[1, (s12 + s23)/s12, q/s12, 1, x] + 
   ((-6*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (6*(-2*q*(-1 + x) + s23*x))/
      (s12^2*(q - q*x + s23*x)))*G[1, (s12 + s23)/s12, q/s12, q/s12, x] + 
   ((-6*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (6*(-2*q*(-1 + x) + s23*x))/
      (s12^2*(q - q*x + s23*x)))*G[1, (s12 + s23)/s12, q/s12, -z1^(-1), x] + 
   ((-6*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (6*(-2*q*(-1 + x) + s23*x))/
      (s12^2*(q - q*x + s23*x)))*G[1, (s12 + s23)/s12, (s12 + s23)/s12, 1, 
     x] + ((-6*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (6*(-2*q*(-1 + x) + s23*x))/(s12^2*(q - q*x + s23*x)))*
    G[1, (s12 + s23)/s12, (s12 + s23)/s12, q/s12, x] + 
   ((6*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (6*(-2*q*(-1 + x) + s23*x))/
      (s12^2*(q*(-1 + x) - s23*x)))*G[1, (s12 + s23)/s12, (s12 + s23)/s12, 
     -z1^(-1), x] + ((12*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (12*(-2*q*(-1 + x) + s23*x))/(s12^2*(q*(-1 + x) - s23*x)))*
    G[1, (s12 + s23)/s12, -z1^(-1), -z1^(-1), x] + 
   ((4*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - (8*q - 8*q*x + 4*s23*x)/
      (s12^2*(q - q*x + s23*x)))*G[1, -z1^(-1), 1, 1, x] + 
   ((4*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - (8*q - 8*q*x + 4*s23*x)/
      (s12^2*(q - q*x + s23*x)))*G[1, -z1^(-1), 1, q/s12, x] + 
   ((4*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - (8*q - 8*q*x + 4*s23*x)/
      (s12^2*(q - q*x + s23*x)))*G[1, -z1^(-1), 1, -z1^(-1), x] + 
   ((4*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - (8*q - 8*q*x + 4*s23*x)/
      (s12^2*(q - q*x + s23*x)))*G[1, -z1^(-1), q/s12, 1, x] + 
   ((4*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - (8*q - 8*q*x + 4*s23*x)/
      (s12^2*(q - q*x + s23*x)))*G[1, -z1^(-1), q/s12, q/s12, x] + 
   ((4*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - (8*q - 8*q*x + 4*s23*x)/
      (s12^2*(q - q*x + s23*x)))*G[1, -z1^(-1), q/s12, -z1^(-1), x] + 
   ((-12*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (12*(-2*q*(-1 + x) + s23*x))/(s12^2*(q - q*x + s23*x)))*
    G[1, -z1^(-1), (s12 + s23)/s12, 1, x] + 
   ((-12*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (12*(-2*q*(-1 + x) + s23*x))/(s12^2*(q - q*x + s23*x)))*
    G[1, -z1^(-1), (s12 + s23)/s12, q/s12, x] + 
   ((12*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (12*(-2*q*(-1 + x) + s23*x))/
      (s12^2*(q*(-1 + x) - s23*x)))*G[1, -z1^(-1), (s12 + s23)/s12, -z1^(-1), 
     x] + ((16*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (16*(-2*q*(-1 + x) + s23*x))/(s12^2*(q*(-1 + x) - s23*x)))*
    G[1, -z1^(-1), -z1^(-1), 1, x] + 
   ((16*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (16*(-2*q*(-1 + x) + s23*x))/
      (s12^2*(q*(-1 + x) - s23*x)))*G[1, -z1^(-1), -z1^(-1), q/s12, x] + 
   ((-32*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (32*(-2*q*(-1 + x) + s23*x))/(s12^2*(q - q*x + s23*x)))*
    G[1, -z1^(-1), -z1^(-1), -z1^(-1), x] + 
   ((14*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - (2*(6*q*(-1 + x) + s23*x))/
      (s12^2*(q*(-1 + x) - s23*x)))*G[q/s12, 1, 1, 1, x] + 
   ((14*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - (2*(6*q*(-1 + x) + s23*x))/
      (s12^2*(q*(-1 + x) - s23*x)))*G[q/s12, 1, 1, q/s12, x] + 
   ((-2*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (4*q - 4*q*x + 2*s23*x)/
      (s12^2*(q - q*x + s23*x)))*G[q/s12, 1, 1, -z1^(-1), x] + 
   ((14*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - (2*(6*q*(-1 + x) + s23*x))/
      (s12^2*(q*(-1 + x) - s23*x)))*G[q/s12, 1, q/s12, 1, x] + 
   ((14*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - (2*(6*q*(-1 + x) + s23*x))/
      (s12^2*(q*(-1 + x) - s23*x)))*G[q/s12, 1, q/s12, q/s12, x] + 
   ((-2*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (4*q - 4*q*x + 2*s23*x)/
      (s12^2*(q - q*x + s23*x)))*G[q/s12, 1, q/s12, -z1^(-1), x] + 
   ((6*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - (12*q - 6*s23*x)/
      (s12^2*(q - q*x + s23*x)))*G[q/s12, 1, (s12 + s23)/s12, 1, x] + 
   ((6*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - (12*q - 6*s23*x)/
      (s12^2*(q - q*x + s23*x)))*G[q/s12, 1, (s12 + s23)/s12, q/s12, x] + 
   ((-6*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (12*q - 6*s23*x)/
      (s12^2*(q - q*x + s23*x)))*G[q/s12, 1, (s12 + s23)/s12, -z1^(-1), x] + 
   ((-8*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (4*(q*(-4 + x) + s23*x))/
      (s12^2*(q*(-1 + x) - s23*x)))*G[q/s12, 1, -z1^(-1), 1, x] + 
   ((-8*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (4*(q*(-4 + x) + s23*x))/
      (s12^2*(q*(-1 + x) - s23*x)))*G[q/s12, 1, -z1^(-1), q/s12, x] + 
   ((4*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (-8*s23*x + 4*q*(2 + x))/
      (s12^2*(q*(-1 + x) - s23*x)))*G[q/s12, 1, -z1^(-1), -z1^(-1), x] + 
   ((14*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - (2*(6*q*(-1 + x) + s23*x))/
      (s12^2*(q*(-1 + x) - s23*x)))*G[q/s12, q/s12, 1, 1, x] + 
   ((14*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - (2*(6*q*(-1 + x) + s23*x))/
      (s12^2*(q*(-1 + x) - s23*x)))*G[q/s12, q/s12, 1, q/s12, x] + 
   ((-2*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (4*q - 4*q*x + 2*s23*x)/
      (s12^2*(q - q*x + s23*x)))*G[q/s12, q/s12, 1, -z1^(-1), x] + 
   ((14*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - (2*(6*q*(-1 + x) + s23*x))/
      (s12^2*(q*(-1 + x) - s23*x)))*G[q/s12, q/s12, q/s12, 1, x] + 
   ((14*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - (2*(6*q*(-1 + x) + s23*x))/
      (s12^2*(q*(-1 + x) - s23*x)))*G[q/s12, q/s12, q/s12, q/s12, x] + 
   ((-2*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (4*q - 4*q*x + 2*s23*x)/
      (s12^2*(q - q*x + s23*x)))*G[q/s12, q/s12, q/s12, -z1^(-1), x] + 
   ((-6*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (6*(-2*q*(-1 + x) + s23*x))/
      (s12^2*(q - q*x + s23*x)))*G[q/s12, q/s12, (s12 + s23)/s12, 1, x] + 
   ((-6*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (6*(-2*q*(-1 + x) + s23*x))/
      (s12^2*(q - q*x + s23*x)))*G[q/s12, q/s12, (s12 + s23)/s12, q/s12, x] + 
   ((6*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (6*(-2*q*(-1 + x) + s23*x))/
      (s12^2*(q*(-1 + x) - s23*x)))*G[q/s12, q/s12, (s12 + s23)/s12, 
     -z1^(-1), x] + ((4*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - 
     (8*q - 8*q*x + 4*s23*x)/(s12^2*(q - q*x + s23*x)))*
    G[q/s12, q/s12, -z1^(-1), 1, x] + 
   ((4*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - (8*q - 8*q*x + 4*s23*x)/
      (s12^2*(q - q*x + s23*x)))*G[q/s12, q/s12, -z1^(-1), q/s12, x] + 
   ((-8*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (8*(-2*q*(-1 + x) + s23*x))/
      (s12^2*(q - q*x + s23*x)))*G[q/s12, q/s12, -z1^(-1), -z1^(-1), x] + 
   ((-6*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (6*(-2*q*(-1 + x) + s23*x))/
      (s12^2*(q - q*x + s23*x)))*G[q/s12, (s12 + s23)/s12, 1, 1, x] + 
   ((-6*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (6*(-2*q*(-1 + x) + s23*x))/
      (s12^2*(q - q*x + s23*x)))*G[q/s12, (s12 + s23)/s12, 1, q/s12, x] + 
   ((-6*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (6*(-2*q*(-1 + x) + s23*x))/
      (s12^2*(q - q*x + s23*x)))*G[q/s12, (s12 + s23)/s12, 1, -z1^(-1), x] + 
   ((-6*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (6*(-2*q*(-1 + x) + s23*x))/
      (s12^2*(q - q*x + s23*x)))*G[q/s12, (s12 + s23)/s12, q/s12, 1, x] + 
   ((-6*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (6*(-2*q*(-1 + x) + s23*x))/
      (s12^2*(q - q*x + s23*x)))*G[q/s12, (s12 + s23)/s12, q/s12, q/s12, x] + 
   ((-6*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (6*(-2*q*(-1 + x) + s23*x))/
      (s12^2*(q - q*x + s23*x)))*G[q/s12, (s12 + s23)/s12, q/s12, -z1^(-1), 
     x] + ((-6*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (6*(-2*q*(-1 + x) + s23*x))/(s12^2*(q - q*x + s23*x)))*
    G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, 1, x] + 
   ((-6*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (6*(-2*q*(-1 + x) + s23*x))/
      (s12^2*(q - q*x + s23*x)))*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, 
     q/s12, x] + ((6*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (6*(-2*q*(-1 + x) + s23*x))/(s12^2*(q*(-1 + x) - s23*x)))*
    G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, -z1^(-1), x] + 
   ((12*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (12*(-2*q*(-1 + x) + s23*x))/
      (s12^2*(q*(-1 + x) - s23*x)))*G[q/s12, (s12 + s23)/s12, -z1^(-1), 
     -z1^(-1), x] + ((4*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - 
     (8*q - 8*q*x + 4*s23*x)/(s12^2*(q - q*x + s23*x)))*
    G[q/s12, -z1^(-1), 1, 1, x] + 
   ((4*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - (8*q - 8*q*x + 4*s23*x)/
      (s12^2*(q - q*x + s23*x)))*G[q/s12, -z1^(-1), 1, q/s12, x] + 
   ((4*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - (8*q - 8*q*x + 4*s23*x)/
      (s12^2*(q - q*x + s23*x)))*G[q/s12, -z1^(-1), 1, -z1^(-1), x] + 
   ((4*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - (8*q - 8*q*x + 4*s23*x)/
      (s12^2*(q - q*x + s23*x)))*G[q/s12, -z1^(-1), q/s12, 1, x] + 
   ((4*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - (8*q - 8*q*x + 4*s23*x)/
      (s12^2*(q - q*x + s23*x)))*G[q/s12, -z1^(-1), q/s12, q/s12, x] + 
   ((4*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - (8*q - 8*q*x + 4*s23*x)/
      (s12^2*(q - q*x + s23*x)))*G[q/s12, -z1^(-1), q/s12, -z1^(-1), x] + 
   ((-12*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (12*(-2*q*(-1 + x) + s23*x))/(s12^2*(q - q*x + s23*x)))*
    G[q/s12, -z1^(-1), (s12 + s23)/s12, 1, x] + 
   ((-12*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (12*(-2*q*(-1 + x) + s23*x))/(s12^2*(q - q*x + s23*x)))*
    G[q/s12, -z1^(-1), (s12 + s23)/s12, q/s12, x] + 
   ((12*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (12*(-2*q*(-1 + x) + s23*x))/
      (s12^2*(q*(-1 + x) - s23*x)))*G[q/s12, -z1^(-1), (s12 + s23)/s12, 
     -z1^(-1), x] + ((16*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (16*(-2*q*(-1 + x) + s23*x))/(s12^2*(q*(-1 + x) - s23*x)))*
    G[q/s12, -z1^(-1), -z1^(-1), 1, x] + 
   ((16*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (16*(-2*q*(-1 + x) + s23*x))/
      (s12^2*(q*(-1 + x) - s23*x)))*G[q/s12, -z1^(-1), -z1^(-1), q/s12, x] + 
   ((-32*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (32*(-2*q*(-1 + x) + s23*x))/(s12^2*(q - q*x + s23*x)))*
    G[q/s12, -z1^(-1), -z1^(-1), -z1^(-1), x] + 
   ((-26*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (8*q - 8*q*x - 18*s23*x)/
      (s12^2*(q - q*x + s23*x)))*G[(s12 + s23)/s12, 1, 1, 1, x] + 
   ((-26*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (8*q - 8*q*x - 18*s23*x)/
      (s12^2*(q - q*x + s23*x)))*G[(s12 + s23)/s12, 1, 1, q/s12, x] + 
   ((6*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - (8*q - 8*q*x + 2*s23*x)/
      (s12^2*(q - q*x + s23*x)))*G[(s12 + s23)/s12, 1, 1, -z1^(-1), x] + 
   ((-26*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (8*q - 8*q*x - 18*s23*x)/
      (s12^2*(q - q*x + s23*x)))*G[(s12 + s23)/s12, 1, q/s12, 1, x] + 
   ((-26*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (8*q - 8*q*x - 18*s23*x)/
      (s12^2*(q - q*x + s23*x)))*G[(s12 + s23)/s12, 1, q/s12, q/s12, x] + 
   ((6*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - (8*q - 8*q*x + 2*s23*x)/
      (s12^2*(q - q*x + s23*x)))*G[(s12 + s23)/s12, 1, q/s12, -z1^(-1), x] + 
   ((6*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - (8*q - 8*q*x + 2*s23*x)/
      (s12^2*(q - q*x + s23*x)))*G[(s12 + s23)/s12, 1, (s12 + s23)/s12, 1, 
     x] + ((6*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - 
     (8*q - 8*q*x + 2*s23*x)/(s12^2*(q - q*x + s23*x)))*
    G[(s12 + s23)/s12, 1, (s12 + s23)/s12, q/s12, x] + 
   ((-6*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (8*q - 8*q*x + 2*s23*x)/
      (s12^2*(q - q*x + s23*x)))*G[(s12 + s23)/s12, 1, (s12 + s23)/s12, 
     -z1^(-1), x] + ((12*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (4*(-4*q*(-1 + x) + s23*x))/(s12^2*(q*(-1 + x) - s23*x)))*
    G[(s12 + s23)/s12, 1, -z1^(-1), -z1^(-1), x] + 
   ((-26*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (8*q - 8*q*x - 18*s23*x)/
      (s12^2*(q - q*x + s23*x)))*G[(s12 + s23)/s12, q/s12, 1, 1, x] + 
   ((-26*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (8*q - 8*q*x - 18*s23*x)/
      (s12^2*(q - q*x + s23*x)))*G[(s12 + s23)/s12, q/s12, 1, q/s12, x] + 
   ((6*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - (8*q - 8*q*x + 2*s23*x)/
      (s12^2*(q - q*x + s23*x)))*G[(s12 + s23)/s12, q/s12, 1, -z1^(-1), x] + 
   ((-26*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (8*q - 8*q*x - 18*s23*x)/
      (s12^2*(q - q*x + s23*x)))*G[(s12 + s23)/s12, q/s12, q/s12, 1, x] + 
   ((-26*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (8*q - 8*q*x - 18*s23*x)/
      (s12^2*(q - q*x + s23*x)))*G[(s12 + s23)/s12, q/s12, q/s12, q/s12, x] + 
   ((6*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - (8*q - 8*q*x + 2*s23*x)/
      (s12^2*(q - q*x + s23*x)))*G[(s12 + s23)/s12, q/s12, q/s12, -z1^(-1), 
     x] + ((6*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - 
     (8*q - 8*q*x + 2*s23*x)/(s12^2*(q - q*x + s23*x)))*
    G[(s12 + s23)/s12, q/s12, (s12 + s23)/s12, 1, x] + 
   ((6*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - (8*q - 8*q*x + 2*s23*x)/
      (s12^2*(q - q*x + s23*x)))*G[(s12 + s23)/s12, q/s12, (s12 + s23)/s12, 
     q/s12, x] + ((-6*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (8*q - 8*q*x + 2*s23*x)/(s12^2*(q - q*x + s23*x)))*
    G[(s12 + s23)/s12, q/s12, (s12 + s23)/s12, -z1^(-1), x] + 
   ((12*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (4*(-4*q*(-1 + x) + s23*x))/
      (s12^2*(q*(-1 + x) - s23*x)))*G[(s12 + s23)/s12, q/s12, -z1^(-1), 
     -z1^(-1), x] + ((14*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (14*s23*x)/(s12^2*(q - q*x + s23*x)))*G[(s12 + s23)/s12, 
     (s12 + s23)/s12, 1, 1, x] + 
   ((14*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (14*s23*x)/(s12^2*(q - q*x + s23*x)))*G[(s12 + s23)/s12, 
     (s12 + s23)/s12, 1, q/s12, x] + 
   ((6*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (2*(-8*q*(-1 + x) + 5*s23*x))/
      (s12^2*(q*(-1 + x) - s23*x)))*G[(s12 + s23)/s12, (s12 + s23)/s12, 1, 
     -z1^(-1), x] + ((14*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (14*s23*x)/(s12^2*(q - q*x + s23*x)))*G[(s12 + s23)/s12, 
     (s12 + s23)/s12, q/s12, 1, x] + 
   ((14*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (14*s23*x)/(s12^2*(q - q*x + s23*x)))*G[(s12 + s23)/s12, 
     (s12 + s23)/s12, q/s12, q/s12, x] + 
   ((6*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (2*(-8*q*(-1 + x) + 5*s23*x))/
      (s12^2*(q*(-1 + x) - s23*x)))*G[(s12 + s23)/s12, (s12 + s23)/s12, 
     q/s12, -z1^(-1), x] + ((10*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (-16*q*(-1 + x) + 6*s23*x)/(s12^2*(q*(-1 + x) - s23*x)))*
    G[(s12 + s23)/s12, (s12 + s23)/s12, (s12 + s23)/s12, 1, x] + 
   ((10*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (-16*q*(-1 + x) + 6*s23*x)/
      (s12^2*(q*(-1 + x) - s23*x)))*G[(s12 + s23)/s12, (s12 + s23)/s12, 
     (s12 + s23)/s12, q/s12, x] + 
   ((-10*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (-16*q*(-1 + x) + 6*s23*x)/
      (s12^2*(q - q*x + s23*x)))*G[(s12 + s23)/s12, (s12 + s23)/s12, 
     (s12 + s23)/s12, -z1^(-1), x] + 
   ((-4*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - 
     (4*s23*x)/(s12^2*(q - q*x + s23*x)))*G[(s12 + s23)/s12, (s12 + s23)/s12, 
     -z1^(-1), 1, x] + ((-4*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - 
     (4*s23*x)/(s12^2*(q - q*x + s23*x)))*G[(s12 + s23)/s12, (s12 + s23)/s12, 
     -z1^(-1), q/s12, x] + ((16*q*(-1 + x))/(s12^2*(q*(-1 + x) - s23*x)) - 
     (16*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)))*
    G[(s12 + s23)/s12, (s12 + s23)/s12, -z1^(-1), -z1^(-1), x] + 
   ((-8*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (8*(q - q*x + 2*s23*x))/
      (s12^2*(q*(-1 + x) - s23*x)))*G[(s12 + s23)/s12, -z1^(-1), 1, 1, x] + 
   ((-8*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (8*(q - q*x + 2*s23*x))/
      (s12^2*(q*(-1 + x) - s23*x)))*G[(s12 + s23)/s12, -z1^(-1), 1, q/s12, 
     x] + (8*G[(s12 + s23)/s12, -z1^(-1), 1, -z1^(-1), x])/s12^2 + 
   ((-8*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (8*(q - q*x + 2*s23*x))/
      (s12^2*(q*(-1 + x) - s23*x)))*G[(s12 + s23)/s12, -z1^(-1), q/s12, 1, 
     x] + ((-8*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (8*(q - q*x + 2*s23*x))/(s12^2*(q*(-1 + x) - s23*x)))*
    G[(s12 + s23)/s12, -z1^(-1), q/s12, q/s12, x] + 
   (8*G[(s12 + s23)/s12, -z1^(-1), q/s12, -z1^(-1), x])/s12^2 + 
   ((16*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (16*s23*x)/(s12^2*(q - q*x + s23*x)))*G[(s12 + s23)/s12, -z1^(-1), 
     (s12 + s23)/s12, 1, x] + ((16*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (16*s23*x)/(s12^2*(q - q*x + s23*x)))*G[(s12 + s23)/s12, -z1^(-1), 
     (s12 + s23)/s12, q/s12, x] + 
   ((-16*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - 
     (16*s23*x)/(s12^2*(q - q*x + s23*x)))*G[(s12 + s23)/s12, -z1^(-1), 
     (s12 + s23)/s12, -z1^(-1), x] + 
   ((-16*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (8*(q*(-1 + x) + s23*x))/
      (s12^2*(q*(-1 + x) - s23*x)))*G[(s12 + s23)/s12, -z1^(-1), -z1^(-1), 1, 
     x] + ((-16*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (8*(q*(-1 + x) + s23*x))/(s12^2*(q*(-1 + x) - s23*x)))*
    G[(s12 + s23)/s12, -z1^(-1), -z1^(-1), q/s12, x] + 
   ((32*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (8*(q - q*x + 5*s23*x))/
      (s12^2*(q - q*x + s23*x)))*G[(s12 + s23)/s12, -z1^(-1), -z1^(-1), 
     -z1^(-1), x] + ((24*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - 
     (4*(q*(-1 + x) + 5*s23*x))/(s12^2*(q*(-1 + x) - s23*x)))*
    G[-z1^(-1), 1, 1, 1, x] + ((24*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - 
     (4*(q*(-1 + x) + 5*s23*x))/(s12^2*(q*(-1 + x) - s23*x)))*
    G[-z1^(-1), 1, 1, q/s12, x] + 
   ((-8*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (4*(-3*q*(-1 + x) + s23*x))/
      (s12^2*(q - q*x + s23*x)))*G[-z1^(-1), 1, 1, -z1^(-1), x] + 
   ((24*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - (4*(q*(-1 + x) + 5*s23*x))/
      (s12^2*(q*(-1 + x) - s23*x)))*G[-z1^(-1), 1, q/s12, 1, x] + 
   ((24*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - (4*(q*(-1 + x) + 5*s23*x))/
      (s12^2*(q*(-1 + x) - s23*x)))*G[-z1^(-1), 1, q/s12, q/s12, x] + 
   ((-8*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (4*(-3*q*(-1 + x) + s23*x))/
      (s12^2*(q - q*x + s23*x)))*G[-z1^(-1), 1, q/s12, -z1^(-1), x] + 
   ((-24*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (12*(-3*q*(-1 + x) + s23*x))/(s12^2*(q - q*x + s23*x)))*
    G[-z1^(-1), 1, (s12 + s23)/s12, 1, x] + 
   ((-24*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (12*(-3*q*(-1 + x) + s23*x))/(s12^2*(q - q*x + s23*x)))*
    G[-z1^(-1), 1, (s12 + s23)/s12, q/s12, x] + 
   ((24*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (12*(-3*q*(-1 + x) + s23*x))/
      (s12^2*(q*(-1 + x) - s23*x)))*G[-z1^(-1), 1, (s12 + s23)/s12, -z1^(-1), 
     x] + ((16*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (8*(-3*q*(-1 + x) + s23*x))/(s12^2*(q*(-1 + x) - s23*x)))*
    G[-z1^(-1), 1, -z1^(-1), 1, x] + 
   ((16*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (8*(-3*q*(-1 + x) + s23*x))/
      (s12^2*(q*(-1 + x) - s23*x)))*G[-z1^(-1), 1, -z1^(-1), q/s12, x] + 
   ((-32*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (16*(-3*q*(-1 + x) + s23*x))/(s12^2*(q - q*x + s23*x)))*
    G[-z1^(-1), 1, -z1^(-1), -z1^(-1), x] + 
   ((24*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - (4*(q*(-1 + x) + 5*s23*x))/
      (s12^2*(q*(-1 + x) - s23*x)))*G[-z1^(-1), q/s12, 1, 1, x] + 
   ((24*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - (4*(q*(-1 + x) + 5*s23*x))/
      (s12^2*(q*(-1 + x) - s23*x)))*G[-z1^(-1), q/s12, 1, q/s12, x] + 
   ((-8*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (4*(-3*q*(-1 + x) + s23*x))/
      (s12^2*(q - q*x + s23*x)))*G[-z1^(-1), q/s12, 1, -z1^(-1), x] + 
   ((24*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - (4*(q*(-1 + x) + 5*s23*x))/
      (s12^2*(q*(-1 + x) - s23*x)))*G[-z1^(-1), q/s12, q/s12, 1, x] + 
   ((24*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - (4*(q*(-1 + x) + 5*s23*x))/
      (s12^2*(q*(-1 + x) - s23*x)))*G[-z1^(-1), q/s12, q/s12, q/s12, x] + 
   ((-8*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (4*(-3*q*(-1 + x) + s23*x))/
      (s12^2*(q - q*x + s23*x)))*G[-z1^(-1), q/s12, q/s12, -z1^(-1), x] + 
   ((-24*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (12*(-3*q*(-1 + x) + s23*x))/(s12^2*(q - q*x + s23*x)))*
    G[-z1^(-1), q/s12, (s12 + s23)/s12, 1, x] + 
   ((-24*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (12*(-3*q*(-1 + x) + s23*x))/(s12^2*(q - q*x + s23*x)))*
    G[-z1^(-1), q/s12, (s12 + s23)/s12, q/s12, x] + 
   ((24*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (12*(-3*q*(-1 + x) + s23*x))/
      (s12^2*(q*(-1 + x) - s23*x)))*G[-z1^(-1), q/s12, (s12 + s23)/s12, 
     -z1^(-1), x] + ((16*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (8*(-3*q*(-1 + x) + s23*x))/(s12^2*(q*(-1 + x) - s23*x)))*
    G[-z1^(-1), q/s12, -z1^(-1), 1, x] + 
   ((16*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (8*(-3*q*(-1 + x) + s23*x))/
      (s12^2*(q*(-1 + x) - s23*x)))*G[-z1^(-1), q/s12, -z1^(-1), q/s12, x] + 
   ((-32*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (16*(-3*q*(-1 + x) + s23*x))/(s12^2*(q - q*x + s23*x)))*
    G[-z1^(-1), q/s12, -z1^(-1), -z1^(-1), x] + 
   ((-40*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (-12*q*(-1 + x) + 52*s23*x)/
      (s12^2*(q*(-1 + x) - s23*x)))*G[-z1^(-1), (s12 + s23)/s12, 1, 1, x] + 
   ((-40*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (-12*q*(-1 + x) + 52*s23*x)/
      (s12^2*(q*(-1 + x) - s23*x)))*G[-z1^(-1), (s12 + s23)/s12, 1, q/s12, 
     x] + ((24*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (4*(-7*q*(-1 + x) + s23*x))/(s12^2*(q*(-1 + x) - s23*x)))*
    G[-z1^(-1), (s12 + s23)/s12, 1, -z1^(-1), x] + 
   ((-40*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (-12*q*(-1 + x) + 52*s23*x)/
      (s12^2*(q*(-1 + x) - s23*x)))*G[-z1^(-1), (s12 + s23)/s12, q/s12, 1, 
     x] + ((-40*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (-12*q*(-1 + x) + 52*s23*x)/(s12^2*(q*(-1 + x) - s23*x)))*
    G[-z1^(-1), (s12 + s23)/s12, q/s12, q/s12, x] + 
   ((24*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (4*(-7*q*(-1 + x) + s23*x))/
      (s12^2*(q*(-1 + x) - s23*x)))*G[-z1^(-1), (s12 + s23)/s12, q/s12, 
     -z1^(-1), x] + ((40*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - 
     (4*(7*q*(-1 + x) + 3*s23*x))/(s12^2*(q*(-1 + x) - s23*x)))*
    G[-z1^(-1), (s12 + s23)/s12, (s12 + s23)/s12, 1, x] + 
   ((40*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - (4*(7*q*(-1 + x) + 3*s23*x))/
      (s12^2*(q*(-1 + x) - s23*x)))*G[-z1^(-1), (s12 + s23)/s12, 
     (s12 + s23)/s12, q/s12, x] + 
   ((-40*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (4*(7*q*(-1 + x) + 3*s23*x))/(s12^2*(q*(-1 + x) - s23*x)))*
    G[-z1^(-1), (s12 + s23)/s12, (s12 + s23)/s12, -z1^(-1), x] + 
   ((-16*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - 
     (16*s23*x)/(s12^2*(q - q*x + s23*x)))*G[-z1^(-1), (s12 + s23)/s12, 
     -z1^(-1), 1, x] + ((-16*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - 
     (16*s23*x)/(s12^2*(q - q*x + s23*x)))*G[-z1^(-1), (s12 + s23)/s12, 
     -z1^(-1), q/s12, x] + ((32*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (8*(-5*q*(-1 + x) + 9*s23*x))/(s12^2*(q - q*x + s23*x)))*
    G[-z1^(-1), (s12 + s23)/s12, -z1^(-1), -z1^(-1), x] + 
   ((32*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (8*(-3*q*(-1 + x) + 7*s23*x))/(s12^2*(q - q*x + s23*x)))*
    G[-z1^(-1), -z1^(-1), 1, 1, x] + 
   ((32*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (8*(-3*q*(-1 + x) + 7*s23*x))/(s12^2*(q - q*x + s23*x)))*
    G[-z1^(-1), -z1^(-1), 1, q/s12, x] + 
   ((-32*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (8*(-5*q*(-1 + x) + s23*x))/
      (s12^2*(q - q*x + s23*x)))*G[-z1^(-1), -z1^(-1), 1, -z1^(-1), x] + 
   ((32*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (8*(-3*q*(-1 + x) + 7*s23*x))/(s12^2*(q - q*x + s23*x)))*
    G[-z1^(-1), -z1^(-1), q/s12, 1, x] + 
   ((32*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (8*(-3*q*(-1 + x) + 7*s23*x))/(s12^2*(q - q*x + s23*x)))*
    G[-z1^(-1), -z1^(-1), q/s12, q/s12, x] + 
   ((-32*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (8*(-5*q*(-1 + x) + s23*x))/
      (s12^2*(q - q*x + s23*x)))*G[-z1^(-1), -z1^(-1), q/s12, -z1^(-1), x] + 
   ((-32*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (-88*q*(-1 + x) + 120*s23*x)/(s12^2*(q*(-1 + x) - s23*x)))*
    G[-z1^(-1), -z1^(-1), (s12 + s23)/s12, 1, x] + 
   ((-32*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (-88*q*(-1 + x) + 120*s23*x)/(s12^2*(q*(-1 + x) - s23*x)))*
    G[-z1^(-1), -z1^(-1), (s12 + s23)/s12, q/s12, x] + 
   ((32*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (-88*q*(-1 + x) + 120*s23*x)/
      (s12^2*(q - q*x + s23*x)))*G[-z1^(-1), -z1^(-1), (s12 + s23)/s12, 
     -z1^(-1), x] + (128*G[-z1^(-1), -z1^(-1), -z1^(-1), 1, x])/s12^2 + 
   (128*G[-z1^(-1), -z1^(-1), -z1^(-1), q/s12, x])/s12^2 - 
   (256*G[-z1^(-1), -z1^(-1), -z1^(-1), -z1^(-1), x])/s12^2 + 
   G[(s12 + s23)/s12, -z1^(-1), q/s12, x]*
    ((-26*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     ((-26*s23*x)/(q - q*x + s23*x) + 16*G[0, x] - 8*Log[z])/s12^2) + 
   G[q/s12, (s12 + s23)/s12, q/s12, x]*
    ((3*(-1 + x)*x*(-13 + 8*G[0, x] - 4*Log[z]))/(s12*(q*(-1 + x) - s23*x)) - 
     (3*(2*q*(-1 + x) - s23*x)*(-13 + 8*G[0, x] - 4*Log[z]))/
      (s12^2*(q*(-1 + x) - s23*x))) + G[q/s12, (s12 + s23)/s12, -z1^(-1), x]*
    ((-3*(-1 + x)*x*(-13 + 8*G[0, x] - 4*Log[z]))/
      (s12*(q*(-1 + x) - s23*x)) + (3*(2*q*(-1 + x) - s23*x)*
       (-13 + 8*G[0, x] - 4*Log[z]))/(s12^2*(q*(-1 + x) - s23*x))) + 
   G[q/s12, 1, 1, x]*((24*(-1 + x)*x*(2*G[0, x] - Log[z]))/
      (s12*(q*(-1 + x) - s23*x)) + (8*(q*(8 - 5*x) + 2*s23*x)*
       (2*G[0, x] - Log[z]))/(s12^2*(q*(-1 + x) - s23*x))) + 
   G[q/s12, q/s12, 1, x]*((24*(-1 + x)*x*(2*G[0, x] - Log[z]))/
      (s12*(q*(-1 + x) - s23*x)) + (8*(q*(8 - 5*x) + 2*s23*x)*
       (2*G[0, x] - Log[z]))/(s12^2*(q*(-1 + x) - s23*x))) + 
   G[q/s12, 1, x]*((-12*(-1 + x)*x*(G[1, x] + G[q/s12, x])*
       (2*G[0, x] - Log[z]))/(s12*(q*(-1 + x) - s23*x)) - 
     (4*(q*(8 - 5*x) + 2*s23*x)*(G[1, x] + G[q/s12, x])*(2*G[0, x] - Log[z]))/
      (s12^2*(q*(-1 + x) - s23*x))) + G[(s12 + s23)/s12, -z1^(-1), -z1^(-1), 
     x]*((52*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (4*((13*q*(-1 + x))/(q*(-1 + x) - s23*x) + (26*s23*x)/
         (q - q*x + s23*x) - 12*G[0, x] + 6*Log[-1 - I*ep1x] + 
        6*Log[-((s12 + I*ep1x*s12)/q)] + 12*Log[z]))/s12^2) + 
   G[q/s12, -z1^(-1), x]*
    (-(((-1 + x)*x*(81 + 2*Pi^2 + G[1, x]*(39 - 72*G[0, x] + 36*Log[z])))/
       (s12*(3*q*(-1 + x) - 3*s23*x))) + (2*q*(Pi^2*(-2 + x) + 81*(-1 + x)) - 
       81*s23*x - 3*G[1, x]*(13*(2*q - 2*q*x + s23*x) + 
         24*q*(-2 + x)*G[0, x] - 12*q*(-2 + x)*Log[z]))/
      (s12^2*(3*q*(-1 + x) - 3*s23*x))) + G[q/s12, q/s12, x]*
    (-(((-1 + x)*x*(-81 + 2*Pi^2 + 9*G[1, x]*(-13 + 8*G[0, x] - 4*Log[z])))/
       (s12*(3*q*(-1 + x) - 3*s23*x))) + (2*Pi^2*q*(-2 + x) - 81*s23*x + 
       3*G[1, x]*(-13*(2*q*(-1 + x) + s23*x) + 8*(q*(-1 + x) + 2*s23*x)*
          G[0, x] - 4*(q*(-1 + x) + 2*s23*x)*Log[z]))/
      (s12^2*(3*q*(-1 + x) - 3*s23*x))) + 
   G[1, 1, x]*(-(((-1 + x)*x*(-81 + 2*Pi^2 + 39*G[-z1^(-1), x] + 
         9*G[q/s12, x]*(-13 + 8*G[0, x] - 4*Log[z])))/
       (s12*(3*q*(-1 + x) - 3*s23*x))) + (-4*Pi^2*q + 2*Pi^2*q*x - 81*s23*x + 
       39*(2*q*(-1 + x) - s23*x)*G[-z1^(-1), x] + 3*G[q/s12, x]*
        (-13*(2*q*(-1 + x) + s23*x) + 8*(q*(-1 + x) + 2*s23*x)*G[0, x] - 
         4*(q*(-1 + x) + 2*s23*x)*Log[z]))/
      (s12^2*(3*q*(-1 + x) - 3*s23*x))) + G[-z1^(-1), q/s12, x]*
    ((2*(-1 + x)*x*(4*Pi^2 - 39*G[1, x]))/(3*s12*(q - q*x + s23*x)) + 
     (2*(39*(-2*q*(-1 + x) + s23*x)*G[1, x] + 2*(-81*q - 3*Pi^2*q + 81*q*x + 
          Pi^2*q*x - 81*s23*x + Pi^2*s23*x + 6*(q - q*x + s23*x)*
           Log[-1 - I*ep1x]^2 + 6*(q*(-1 + x) - s23*x)*
           Log[-((s12 + I*ep1x*s12)/q)]^2 + 6*(q - q*x + s23*x)*
           Log[-1 - I*ep1x]*Log[z] + 6*(q*(-1 + x) - s23*x)*
           Log[-((s12 + I*ep1x*s12)/q)]*Log[z])))/
      (s12^2*(3*q*(-1 + x) - 3*s23*x))) + 
   G[-z1^(-1), (s12 + s23)/s12, -z1^(-1), x]*
    ((52*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     ((130*q*(-1 + x))/(q*(-1 + x) - s23*x) + (182*s23*x)/(q - q*x + s23*x) - 
       80*G[0, x] + 96*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 40*Log[z] - 
       96*Log[z1])/s12^2) + G[0, -z1^(-1), (s12 + s23)/s12, x]*
    (-(((-1 + x)*x*(6*G[1, x] + 6*G[q/s12, x] - 
         5*(13 + 2*G[(s12 + s23)/s12, x] + 8*G[-z1^(-1), x])))/
       (s12*(q*(-1 + x) - s23*x))) + ((-52*q*(-1 + x))/(q*(-1 + x) - s23*x) + 
       (13*s23*x)/(q - q*x + s23*x) + (12*q*(-1 + x)*G[1, x])/
        (q*(-1 + x) - s23*x) + (6*s23*x*G[1, x])/(q - q*x + s23*x) + 
       (12*q*(-1 + x)*G[q/s12, x])/(q*(-1 + x) - s23*x) + 
       (6*s23*x*G[q/s12, x])/(q - q*x + s23*x) - 
       (16*q*(-1 + x)*G[(s12 + s23)/s12, x])/(q*(-1 + x) - s23*x) - 
       (6*s23*x*G[(s12 + s23)/s12, x])/(q - q*x + s23*x) - 
       (28*q*(-1 + x)*G[-z1^(-1), x])/(q*(-1 + x) - s23*x) + 
       (12*s23*x*G[-z1^(-1), x])/(q - q*x + s23*x) - 8*Log[-1 - I*ep1x] - 
       8*Log[-((s12 + I*ep1x*s12)/q)] + 
       48*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 8*Log[z] - 48*Log[z1])/
      s12^2) + G[q/s12, (s12 + s23)/s12, 1, x]*
    ((-13*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     ((156*q*(-1 + x))/(q*(-1 + x) - s23*x) + (143*s23*x)/(q - q*x + s23*x) - 
       80*G[0, x] + 48*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 40*Log[z] - 
       48*Log[z1])/s12^2) + G[(s12 + s23)/s12, q/s12, -z1^(-1), x]*
    ((-3*(-1 + x)*x*(-13 + 8*G[0, x] - 4*Log[z]))/
      (s12*(q*(-1 + x) - s23*x)) + ((-52*q*(-1 + x))/(q*(-1 + x) - s23*x) - 
       (13*s23*x)/(q - q*x + s23*x) + (32*q*(-1 + x)*G[0, x])/
        (q*(-1 + x) - s23*x) + (8*s23*x*G[0, x])/(q - q*x + s23*x) - 
       24*Log[-1 - I*ep1x] - 24*Log[-((s12 + I*ep1x*s12)/q)] + 
       48*Log[-(((1 + I*ep1x)*(q - s23))/q)] - (40*q*(-1 + x)*Log[z])/
        (q*(-1 + x) - s23*x) - (28*s23*x*Log[z])/(q - q*x + s23*x) - 
       48*Log[z1])/s12^2) + (24*G[(s12 + s23)/s12, q/s12, (s12 + s23)/s12, x]*
     (Log[-1 - I*ep1x] + Log[-((s12 + I*ep1x*s12)/q)] - 
      Log[-(((1 + I*ep1x)*(q - s23))/q)] + Log[z] + Log[z1]))/s12^2 - 
   (24*G[(s12 + s23)/s12, -z1^(-1), (s12 + s23)/s12, x]*
     (Log[-1 - I*ep1x] + Log[-((s12 + I*ep1x*s12)/q)] - 
      Log[-(((1 + I*ep1x)*(q - s23))/q)] + Log[z] + Log[z1]))/s12^2 + 
   G[-z1^(-1), (s12 + s23)/s12, 1, x]*
    ((-52*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     (4*((-39*q*(-1 + x))/(q*(-1 + x) - s23*x) - (52*s23*x)/
         (q - q*x + s23*x) + 24*G[0, x] + 6*Log[-1 - I*ep1x] + 
        6*Log[-((s12 + I*ep1x*s12)/q)] - 
        36*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 6*Log[z] + 36*Log[z1]))/
      s12^2) + G[0, 1, (s12 + s23)/s12, x]*
    (((-1 + x)*x*(6*G[1, x] + 6*G[q/s12, x] - 
        5*(13 + 2*G[(s12 + s23)/s12, x] + 8*G[-z1^(-1), x])))/
      (s12*(q*(-1 + x) - s23*x)) + ((52*q*(-1 + x))/(q*(-1 + x) - s23*x) - 
       (13*s23*x)/(q - q*x + s23*x) - (12*q*(-1 + x)*G[1, x])/
        (q*(-1 + x) - s23*x) - (6*s23*x*G[1, x])/(q - q*x + s23*x) - 
       (12*q*(-1 + x)*G[q/s12, x])/(q*(-1 + x) - s23*x) - 
       (6*s23*x*G[q/s12, x])/(q - q*x + s23*x) + 
       (16*q*(-1 + x)*G[(s12 + s23)/s12, x])/(q*(-1 + x) - s23*x) + 
       (6*s23*x*G[(s12 + s23)/s12, x])/(q - q*x + s23*x) + 
       (28*q*(-1 + x)*G[-z1^(-1), x])/(q*(-1 + x) - s23*x) - 
       (12*s23*x*G[-z1^(-1), x])/(q - q*x + s23*x) + 16*Log[-1 - I*ep1x] + 
       16*Log[-((s12 + I*ep1x*s12)/q)] - 
       48*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 16*Log[z] + 48*Log[z1])/
      s12^2) + G[0, q/s12, (s12 + s23)/s12, x]*
    (((-1 + x)*x*(6*G[1, x] + 6*G[q/s12, x] - 
        5*(13 + 2*G[(s12 + s23)/s12, x] + 8*G[-z1^(-1), x])))/
      (s12*(q*(-1 + x) - s23*x)) + ((52*q*(-1 + x))/(q*(-1 + x) - s23*x) - 
       (13*s23*x)/(q - q*x + s23*x) - (12*q*(-1 + x)*G[1, x])/
        (q*(-1 + x) - s23*x) - (6*s23*x*G[1, x])/(q - q*x + s23*x) - 
       (12*q*(-1 + x)*G[q/s12, x])/(q*(-1 + x) - s23*x) - 
       (6*s23*x*G[q/s12, x])/(q - q*x + s23*x) + 
       (16*q*(-1 + x)*G[(s12 + s23)/s12, x])/(q*(-1 + x) - s23*x) + 
       (6*s23*x*G[(s12 + s23)/s12, x])/(q - q*x + s23*x) + 
       (28*q*(-1 + x)*G[-z1^(-1), x])/(q*(-1 + x) - s23*x) - 
       (12*s23*x*G[-z1^(-1), x])/(q - q*x + s23*x) + 16*Log[-1 - I*ep1x] + 
       16*Log[-((s12 + I*ep1x*s12)/q)] - 
       48*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 16*Log[z] + 48*Log[z1])/
      s12^2) + G[(s12 + s23)/s12, (s12 + s23)/s12, 1, x]*
    (-(((-1 + x)*x*(-65 + 48*G[0, x] - 24*Log[z]))/
       (s12*(q*(-1 + x) - s23*x))) + ((-52*q*(-1 + x))/(q*(-1 + x) - s23*x) + 
       (13*s23*x)/(q - q*x + s23*x) + (32*q*(-1 + x)*G[0, x])/
        (q*(-1 + x) - s23*x) - (16*s23*x*G[0, x])/(q - q*x + s23*x) - 
       48*Log[-1 - I*ep1x] - 48*Log[-((s12 + I*ep1x*s12)/q)] - 
       48*Log[-(((1 + I*ep1x)*(q - s23))/q)] - (64*q*(-1 + x)*Log[z])/
        (q*(-1 + x) - s23*x) - (40*s23*x*Log[z])/(q - q*x + s23*x) + 
       48*Log[z1])/s12^2) + G[(s12 + s23)/s12, -z1^(-1), 1, x]*
    (((-1 + x)*x*(-65 + 24*G[0, x] - 12*Log[z]))/(s12*(q*(-1 + x) - s23*x)) + 
     ((52*q*(-1 + x))/(q*(-1 + x) - s23*x) - (13*s23*x)/(q - q*x + s23*x) - 
       (16*q*(-1 + x)*G[0, x])/(q*(-1 + x) - s23*x) + 
       (8*s23*x*G[0, x])/(q - q*x + s23*x) + 24*Log[-1 - I*ep1x] + 
       24*Log[-((s12 + I*ep1x*s12)/q)] - 
       48*Log[-(((1 + I*ep1x)*(q - s23))/q)] + (32*q*(-1 + x)*Log[z])/
        (q*(-1 + x) - s23*x) + (20*s23*x*Log[z])/(q - q*x + s23*x) + 
       48*Log[z1])/s12^2) + G[-z1^(-1), (s12 + s23)/s12, q/s12, x]*
    ((-52*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
     ((-130*q*(-1 + x))/(q*(-1 + x) - s23*x) - (182*s23*x)/
        (q - q*x + s23*x) + 80*G[0, x] - 
       96*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 40*Log[z] + 96*Log[z1])/
      s12^2) + G[0, q/s12, 1, x]*
    (((-1 + x)*x*(13 + 24*G[0, x] + 6*G[1, x] - 18*G[q/s12, x] + 
        2*G[(s12 + s23)/s12, x] + 8*G[-z1^(-1), x] - 12*Log[z]))/
      (s12*(q*(-1 + x) - s23*x)) + (156*q - 156*q*x + 143*s23*x + 
       24*(q - 2*s23)*x*G[0, x] + (-20*q*(-1 + x) + 14*s23*x)*G[1, x] - 
       44*q*G[q/s12, x] + 20*q*x*G[q/s12, x] - 2*s23*x*G[q/s12, x] - 
       16*q*G[(s12 + s23)/s12, x] + 16*q*x*G[(s12 + s23)/s12, x] - 
       18*s23*x*G[(s12 + s23)/s12, x] + 84*q*G[-z1^(-1), x] - 
       84*q*x*G[-z1^(-1), x] + 76*s23*x*G[-z1^(-1), x] + 
       96*q*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 
       96*q*x*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 
       96*s23*x*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 12*q*x*Log[z] + 
       24*s23*x*Log[z] - 96*q*Log[z1] + 96*q*x*Log[z1] - 96*s23*x*Log[z1])/
      (s12^2*(q*(-1 + x) - s23*x))) + G[0, 1, q/s12, x]*
    (((-1 + x)*x*(13 + 24*G[0, x] - 18*G[1, x] + 6*G[q/s12, x] + 
        2*G[(s12 + s23)/s12, x] + 8*G[-z1^(-1), x] - 12*Log[z]))/
      (s12*(q*(-1 + x) - s23*x)) + (156*q - 156*q*x + 143*s23*x + 
       24*(q - 2*s23)*x*G[0, x] + (-44*q + 20*q*x - 2*s23*x)*G[1, x] + 
       20*q*G[q/s12, x] - 20*q*x*G[q/s12, x] + 14*s23*x*G[q/s12, x] - 
       16*q*G[(s12 + s23)/s12, x] + 16*q*x*G[(s12 + s23)/s12, x] - 
       18*s23*x*G[(s12 + s23)/s12, x] + 84*q*G[-z1^(-1), x] - 
       84*q*x*G[-z1^(-1), x] + 76*s23*x*G[-z1^(-1), x] + 
       96*q*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 
       96*q*x*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 
       96*s23*x*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 12*q*x*Log[z] + 
       24*s23*x*Log[z] - 96*q*Log[z1] + 96*q*x*Log[z1] - 96*s23*x*Log[z1])/
      (s12^2*(q*(-1 + x) - s23*x))) + G[q/s12, -z1^(-1), 1, x]*
    (-(((-1 + x)*x*(-13 + 24*G[0, x] - 12*Log[z]))/
       (s12*(q*(-1 + x) - s23*x))) + (156*q - 156*q*x + 143*s23*x + 
       8*(-10*s23*x + q*(-16 + 13*x))*G[0, x] - 96*(q*(-1 + x) - s23*x)*
        Log[-(((1 + I*ep1x)*(q - s23))/q)] + 64*q*Log[z] - 52*q*x*Log[z] + 
       40*s23*x*Log[z] - 96*q*Log[z1] + 96*q*x*Log[z1] - 96*s23*x*Log[z1])/
      (s12^2*(q*(-1 + x) - s23*x))) + G[(s12 + s23)/s12, 1, 1, x]*
    (-(((-1 + x)*x*(-13 + 24*G[0, x] - 12*Log[z]))/
       (s12*(q*(-1 + x) - s23*x))) + (156*q - 156*q*x + 143*s23*x + 
       24*(4*q*(-1 + x) - 3*s23*x)*G[0, x] - 48*(q*(-1 + x) - s23*x)*
        Log[-(((1 + I*ep1x)*(q - s23))/q)] + 48*q*Log[z] - 48*q*x*Log[z] + 
       36*s23*x*Log[z] - 48*q*Log[z1] + 48*q*x*Log[z1] - 48*s23*x*Log[z1])/
      (s12^2*(q*(-1 + x) - s23*x))) + G[(s12 + s23)/s12, q/s12, q/s12, x]*
    (((-1 + x)*x*(-65 + 24*G[0, x] - 12*Log[z]))/(s12*(q*(-1 + x) - s23*x)) + 
     (-65*s23*x + 24*s23*x*G[0, x] + 48*(q*(-1 + x) - s23*x)*
        Log[-(((1 + I*ep1x)*(q - s23))/q)] - 12*s23*x*Log[z] + 48*q*Log[z1] - 
       48*q*x*Log[z1] + 48*s23*x*Log[z1])/(s12^2*(q - q*x + s23*x))) + 
   G[(s12 + s23)/s12, (s12 + s23)/s12, q/s12, x]*
    (-(((-1 + x)*x*(-65 + 48*G[0, x] - 24*Log[z]))/
       (s12*(q*(-1 + x) - s23*x))) - (-52*q + 52*q*x + 13*s23*x - 
       16*(2*q*(-1 + x) + s23*x)*G[0, x] + 96*(q*(-1 + x) - s23*x)*
        Log[-(((1 + I*ep1x)*(q - s23))/q)] - 16*q*Log[z] + 16*q*x*Log[z] + 
       8*s23*x*Log[z] + 96*q*Log[z1] - 96*q*x*Log[z1] + 96*s23*x*Log[z1])/
      (s12^2*(q*(-1 + x) - s23*x))) + 
   G[(s12 + s23)/s12, (s12 + s23)/s12, -z1^(-1), x]*
    (((-1 + x)*x*(-65 + 48*G[0, x] - 24*Log[z]))/(s12*(q*(-1 + x) - s23*x)) + 
     (-52*q + 52*q*x + 13*s23*x - 16*(2*q*(-1 + x) + s23*x)*G[0, x] + 
       96*(q*(-1 + x) - s23*x)*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 
       16*q*Log[z] + 16*q*x*Log[z] + 8*s23*x*Log[z] + 96*q*Log[z1] - 
       96*q*x*Log[z1] + 96*s23*x*Log[z1])/(s12^2*(q*(-1 + x) - s23*x))) + 
   G[-z1^(-1), 1, x]*(((-1 + x)*x*(27 - 2*Pi^2 + 39*G[1, x] + 
        26*G[q/s12, x]))/(s12*(q*(-1 + x) - s23*x)) + 
     ((2*q*(Pi^2*(-4 + x) + 81*(-1 + x)))/(3*q*(-1 + x) - 3*s23*x) + 
       ((-243 + 4*Pi^2)*s23*x)/(3*q*(-1 + x) - 3*s23*x) - 
       (78*q*(-1 + x)*G[1, x])/(q*(-1 + x) - s23*x) - 
       (39*s23*x*G[1, x])/(q - q*x + s23*x) + (78*q*(-1 + x)*G[q/s12, x])/
        (q*(-1 + x) - s23*x) + (104*s23*x*G[q/s12, x])/(q - q*x + s23*x) - 
       80*G[0, x]*G[q/s12, x] - 26*G[-z1^(-1), x] + 8*Log[-1 - I*ep1x]^2 - 
       8*Log[-((s12 + I*ep1x*s12)/q)]^2 + 96*G[q/s12, x]*
        Log[-(((1 + I*ep1x)*(q - s23))/q)] + 40*G[q/s12, x]*Log[z] + 
       8*Log[-1 - I*ep1x]*Log[z] - 8*Log[-((s12 + I*ep1x*s12)/q)]*Log[z] - 
       96*G[q/s12, x]*Log[z1])/s12^2) + G[0, q/s12, x]*
    (((-1 + x)*x*(-27 + 2*Pi^2 - 39*G[q/s12, x] + 65*G[(s12 + s23)/s12, x] - 
        52*G[-z1^(-1), x] - 3*G[1, x]*(13 + 2*G[q/s12, x] + 
          2*G[(s12 + s23)/s12, x] + 4*G[-z1^(-1), x])))/
      (s12*(q*(-1 + x) - s23*x)) + (32*G[0, (s12 + s23)/s12, x])/s12^2 + 
     ((6*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (8*q - 8*q*x + 14*s23*x)/
        (s12^2*(q - q*x + s23*x)))*G[1, 1, x] + 
     ((24*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
       (8*(q*(8 - 5*x) + 2*s23*x))/(s12^2*(q*(-1 + x) - s23*x)))*
      G[q/s12, 1, x] + ((-18*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
       (2*(8*q*(-1 + x) + s23*x))/(s12^2*(q*(-1 + x) - s23*x)))*
      G[q/s12, q/s12, x] + ((-6*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
       (6*(-2*q*(-1 + x) + s23*x))/(s12^2*(q - q*x + s23*x)))*
      G[q/s12, (s12 + s23)/s12, x] + 
     ((-12*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
       (12*(-2*q*(-1 + x) + s23*x))/(s12^2*(q - q*x + s23*x)))*
      G[q/s12, -z1^(-1), x] - (12*G[(s12 + s23)/s12, 1, x])/s12^2 + 
     ((18*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - (2*(8*q*(-1 + x) + s23*x))/
        (s12^2*(q*(-1 + x) - s23*x)))*G[(s12 + s23)/s12, q/s12, x] + 
     ((10*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (-16*q*(-1 + x) + 6*s23*x)/
        (s12^2*(q*(-1 + x) - s23*x)))*G[(s12 + s23)/s12, (s12 + s23)/s12, 
       x] + ((16*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
       (16*s23*x)/(s12^2*(q - q*x + s23*x)))*G[(s12 + s23)/s12, -z1^(-1), 
       x] + ((-12*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
       (-52*q*(-1 + x) + 40*s23*x)/(s12^2*(q - q*x + s23*x)))*
      G[-z1^(-1), 1, x] + ((-24*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
       (4*(q - q*x + 7*s23*x))/(s12^2*(q*(-1 + x) - s23*x)))*
      G[-z1^(-1), q/s12, x] + ((40*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - 
       (4*(7*q*(-1 + x) + 3*s23*x))/(s12^2*(q*(-1 + x) - s23*x)))*
      G[-z1^(-1), (s12 + s23)/s12, x] + 
     ((-32*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
       (-88*q*(-1 + x) + 120*s23*x)/(s12^2*(q*(-1 + x) - s23*x)))*
      G[-z1^(-1), -z1^(-1), x] + ((8*Pi^2*q)/(3*q*(-1 + x) - 3*s23*x) - 
       (54*q)/(q - q*x + s23*x) + (54*q*x)/(q - q*x + s23*x) + 
       (2*Pi^2*q*x)/(3*(q - q*x + s23*x)) - (81*s23*x)/(q - q*x + s23*x) + 
       (4*Pi^2*s23*x)/(3*(q - q*x + s23*x)) + 
       (13*(2*q*(-1 + x) + s23*x)*G[q/s12, x])/(q*(-1 + x) - s23*x) - 
       (52*q*G[(s12 + s23)/s12, x])/(q - q*x + s23*x) + 
       (52*q*x*G[(s12 + s23)/s12, x])/(q - q*x + s23*x) + 
       (13*s23*x*G[(s12 + s23)/s12, x])/(q - q*x + s23*x) - 
       (130*q*G[-z1^(-1), x])/(q - q*x + s23*x) + (130*q*x*G[-z1^(-1), x])/
        (q - q*x + s23*x) - (182*s23*x*G[-z1^(-1), x])/(q - q*x + s23*x) + 
       (G[1, x]*(-130*q + 130*q*x - 91*s23*x + 2*(10*q*(-1 + x) - 7*s23*x)*
           G[q/s12, x] + 6*(2*q*(-1 + x) - s23*x)*G[(s12 + s23)/s12, x] - 
          24*q*G[-z1^(-1), x] + 24*q*x*G[-z1^(-1), x] - 
          12*s23*x*G[-z1^(-1), x]))/(q*(-1 + x) - s23*x) - 
       16*G[(s12 + s23)/s12, x]*Log[-1 - I*ep1x] + 8*Log[-1 - I*ep1x]^2 - 
       16*G[(s12 + s23)/s12, x]*Log[-((s12 + I*ep1x*s12)/q)] - 
       8*Log[-((s12 + I*ep1x*s12)/q)]^2 + 48*G[(s12 + s23)/s12, x]*
        Log[-(((1 + I*ep1x)*(q - s23))/q)] - 16*G[(s12 + s23)/s12, x]*
        Log[z] + 8*Log[-1 - I*ep1x]*Log[z] - 8*Log[-((s12 + I*ep1x*s12)/q)]*
        Log[z] - 48*G[(s12 + s23)/s12, x]*Log[z1])/s12^2) + 
   G[0, 1, x]*(((-1 + x)*x*(-27 + 2*Pi^2 - 39*G[q/s12, x] + 
        65*G[(s12 + s23)/s12, x] + 3*G[1, x]*(-13 + 6*G[q/s12, x] - 
          2*G[(s12 + s23)/s12, x] - 4*G[-z1^(-1), x]) - 52*G[-z1^(-1), x]))/
      (s12*(q*(-1 + x) - s23*x)) + 
     ((-48*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
       (16*(q*(4 - 7*x) + 10*s23*x))/(s12^2*(q*(-1 + x) - s23*x)))*
      G[0, q/s12, x] + (32*G[0, (s12 + s23)/s12, x])/s12^2 + 
     ((-18*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
       (2*(8*q*(-1 + x) + s23*x))/(s12^2*(q*(-1 + x) - s23*x)))*G[1, 1, x] + 
     ((-24*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
       (8*(q*(8 - 5*x) + 2*s23*x))/(s12^2*(q - q*x + s23*x)))*
      G[q/s12, 1, x] + ((6*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
       (8*q - 8*q*x + 14*s23*x)/(s12^2*(q - q*x + s23*x)))*
      G[q/s12, q/s12, x] + ((-6*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
       (6*(-2*q*(-1 + x) + s23*x))/(s12^2*(q - q*x + s23*x)))*
      G[q/s12, (s12 + s23)/s12, x] + 
     ((-12*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
       (12*(-2*q*(-1 + x) + s23*x))/(s12^2*(q - q*x + s23*x)))*
      G[q/s12, -z1^(-1), x] + ((24*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
       (4*(-7*q*(-1 + x) + s23*x))/(s12^2*(q*(-1 + x) - s23*x)))*
      G[(s12 + s23)/s12, 1, x] + 
     ((-6*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - 
       (6*s23*x)/(s12^2*(q - q*x + s23*x)))*G[(s12 + s23)/s12, q/s12, x] + 
     ((10*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (-16*q*(-1 + x) + 6*s23*x)/
        (s12^2*(q*(-1 + x) - s23*x)))*G[(s12 + s23)/s12, (s12 + s23)/s12, 
       x] + ((16*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
       (16*s23*x)/(s12^2*(q - q*x + s23*x)))*G[(s12 + s23)/s12, -z1^(-1), 
       x] + ((-12*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
       (-28*q*(-1 + x) + 40*s23*x)/(s12^2*(q*(-1 + x) - s23*x)))*
      G[-z1^(-1), 1, x] + ((-24*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
       (-76*q*(-1 + x) + 52*s23*x)/(s12^2*(q - q*x + s23*x)))*
      G[-z1^(-1), q/s12, x] + ((40*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - 
       (4*(7*q*(-1 + x) + 3*s23*x))/(s12^2*(q*(-1 + x) - s23*x)))*
      G[-z1^(-1), (s12 + s23)/s12, x] + 
     ((-32*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
       (-88*q*(-1 + x) + 120*s23*x)/(s12^2*(q*(-1 + x) - s23*x)))*
      G[-z1^(-1), -z1^(-1), x] + ((8*Pi^2*q)/(3*q*(-1 + x) - 3*s23*x) - 
       (54*q)/(q - q*x + s23*x) + (54*q*x)/(q - q*x + s23*x) + 
       (2*Pi^2*q*x)/(3*(q - q*x + s23*x)) - (81*s23*x)/(q - q*x + s23*x) + 
       (4*Pi^2*s23*x)/(3*(q - q*x + s23*x)) + 
       (13*(10*q*(-1 + x) - 7*s23*x)*G[q/s12, x])/(q*(-1 + x) - s23*x) - 
       (52*q*G[(s12 + s23)/s12, x])/(q - q*x + s23*x) + 
       (52*q*x*G[(s12 + s23)/s12, x])/(q - q*x + s23*x) + 
       (13*s23*x*G[(s12 + s23)/s12, x])/(q - q*x + s23*x) - 
       (130*q*G[-z1^(-1), x])/(q - q*x + s23*x) + (130*q*x*G[-z1^(-1), x])/
        (q - q*x + s23*x) - (182*s23*x*G[-z1^(-1), x])/(q - q*x + s23*x) - 
       (G[1, x]*(26*q - 26*q*x - 13*s23*x - 2*(q*(22 - 10*x) + s23*x)*
           G[q/s12, x] + 6*(2*q - 2*q*x + s23*x)*G[(s12 + s23)/s12, x] + 
          24*q*G[-z1^(-1), x] - 24*q*x*G[-z1^(-1), x] + 
          12*s23*x*G[-z1^(-1), x]))/(q*(-1 + x) - s23*x) - 
       16*G[(s12 + s23)/s12, x]*Log[-1 - I*ep1x] - 8*Log[-1 - I*ep1x]^2 - 
       16*G[(s12 + s23)/s12, x]*Log[-((s12 + I*ep1x*s12)/q)] + 
       8*Log[-((s12 + I*ep1x*s12)/q)]^2 + 48*G[(s12 + s23)/s12, x]*
        Log[-(((1 + I*ep1x)*(q - s23))/q)] - 16*G[(s12 + s23)/s12, x]*
        Log[z] - 8*Log[-1 - I*ep1x]*Log[z] + 8*Log[-((s12 + I*ep1x*s12)/q)]*
        Log[z] - 48*G[(s12 + s23)/s12, x]*Log[z1])/s12^2) + 
   G[0, -z1^(-1), x]*(-(((-1 + x)*x*(-27 + 4*Pi^2 - 39*G[q/s12, x] + 
         65*G[(s12 + s23)/s12, x] + 3*G[1, x]*(-13 + 2*G[q/s12, x] - 
           2*G[(s12 + s23)/s12, x] - 8*G[-z1^(-1), x]) - 52*G[-z1^(-1), x]))/
       (s12*(q*(-1 + x) - s23*x))) + 
     ((6*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (2*(q*(6 - 8*x) + 5*s23*x))/
        (s12^2*(q*(-1 + x) - s23*x)))*G[1, 1, x] + 
     ((6*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (2*(q*(6 - 8*x) + 5*s23*x))/
        (s12^2*(q*(-1 + x) - s23*x)))*G[q/s12, q/s12, x] + 
     ((6*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (6*(-2*q*(-1 + x) + s23*x))/
        (s12^2*(q*(-1 + x) - s23*x)))*G[q/s12, (s12 + s23)/s12, x] + 
     ((24*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - (48*q - 52*q*x + 28*s23*x)/
        (s12^2*(q - q*x + s23*x)))*G[q/s12, -z1^(-1), x] + 
     ((-12*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
       (-20*q*(-1 + x) + 8*s23*x)/(s12^2*(q - q*x + s23*x)))*
      G[(s12 + s23)/s12, 1, x] + 
     ((-6*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (8*q - 8*q*x + 2*s23*x)/
        (s12^2*(q - q*x + s23*x)))*G[(s12 + s23)/s12, q/s12, x] + 
     ((-10*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
       (-16*q*(-1 + x) + 6*s23*x)/(s12^2*(q - q*x + s23*x)))*
      G[(s12 + s23)/s12, (s12 + s23)/s12, x] + 
     ((-28*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (8*q - 8*q*x - 20*s23*x)/
        (s12^2*(q - q*x + s23*x)))*G[(s12 + s23)/s12, -z1^(-1), x] + 
     (12*q*G[-z1^(-1), 1, x])/(s12^2*(q - q*x + s23*x)) + 
     ((24*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - (36*q - 52*q*x + 28*s23*x)/
        (s12^2*(q - q*x + s23*x)))*G[-z1^(-1), q/s12, x] + 
     ((-40*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
       (4*(7*q*(-1 + x) + 3*s23*x))/(s12^2*(q*(-1 + x) - s23*x)))*
      G[-z1^(-1), (s12 + s23)/s12, x] + 
     ((32*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
       (16*(q*(11 - 13*x) + 15*s23*x))/(s12^2*(q - q*x + s23*x)))*
      G[-z1^(-1), -z1^(-1), x] + ((4*Pi^2*q*x)/(3*q*(-1 + x) - 3*s23*x) + 
       (8*Pi^2*s23*x)/(3*q*(-1 + x) - 3*s23*x) + (108*q)/(q - q*x + s23*x) + 
       (16*Pi^2*q)/(3*(q - q*x + s23*x)) - (135*q*x)/(q - q*x + s23*x) + 
       (162*s23*x)/(q - q*x + s23*x) + (13*(q*(6 - 8*x) + 5*s23*x)*
         G[q/s12, x])/(q*(-1 + x) - s23*x) + (52*q*G[(s12 + s23)/s12, x])/
        (q - q*x + s23*x) - (52*q*x*G[(s12 + s23)/s12, x])/
        (q - q*x + s23*x) - (13*s23*x*G[(s12 + s23)/s12, x])/
        (q - q*x + s23*x) + (260*q*G[-z1^(-1), x])/(q - q*x + s23*x) - 
       (312*q*x*G[-z1^(-1), x])/(q - q*x + s23*x) + 
       (364*s23*x*G[-z1^(-1), x])/(q - q*x + s23*x) - 
       (G[1, x]*(-78*q + 104*q*x - 65*s23*x + 2*(-5*s23*x + 2*q*(3 + x))*
           G[q/s12, x] + 6*(2*q*(-1 + x) - s23*x)*G[(s12 + s23)/s12, x] - 
          48*q*G[-z1^(-1), x] + 52*q*x*G[-z1^(-1), x] - 
          28*s23*x*G[-z1^(-1), x]))/(q*(-1 + x) - s23*x) + 
       8*G[(s12 + s23)/s12, x]*Log[-1 - I*ep1x] + 8*G[(s12 + s23)/s12, x]*
        Log[-((s12 + I*ep1x*s12)/q)] - 48*G[(s12 + s23)/s12, x]*
        Log[-(((1 + I*ep1x)*(q - s23))/q)] + 8*G[(s12 + s23)/s12, x]*Log[z] + 
       48*G[(s12 + s23)/s12, x]*Log[z1])/s12^2) + 
   G[(s12 + s23)/s12, q/s12, x]*
    ((-24*G[(s12 + s23)/s12, -z1^(-1), 1 + I*ep1x])/s12^2 + 
     (24*G[1 - s23/q, 1, (1 + I*ep1x)^(-1)])/s12^2 + 
     (24*G[1 - s23/q, s12/q, (1 + I*ep1x)^(-1)])/s12^2 - 
     (144*G[1 - s23/q, 1 - s23/q, (1 + I*ep1x)^(-1)])/s12^2 - 
     (24*G[-z1^(-1), 1, 1 + I*ep1x])/s12^2 - 
     (24*G[-z1^(-1), q/s12, 1 + I*ep1x])/s12^2 + 
     (144*G[-z1^(-1), -z1^(-1), 1 + I*ep1x])/s12^2 - 
     (24*G[-(s12/(q*z2)), 1, (1 + I*ep1x)^(-1)])/s12^2 - 
     (24*G[-(s12/(q*z2)), s12/q, (1 + I*ep1x)^(-1)])/s12^2 + 
     (24*G[-(s12/(q*z2)), 1 - s23/q, (1 + I*ep1x)^(-1)])/s12^2 + 
     (3*(-1 + x)*x*(-9 + G[1, x]*(-13 + 8*G[0, x] - 4*Log[z])))/
      (s12*(q*(-1 + x) - s23*x)) + ((-54*q)/(q - q*x + s23*x) + 
       (54*q*x)/(q - q*x + s23*x) - (81*s23*x)/(q - q*x + s23*x) - 
       24*G[(s12 + s23)/s12, 1 + I*ep1x]*Log[-1 - I*ep1x] + 
       24*G[-z1^(-1), 1 + I*ep1x]*Log[-1 - I*ep1x] + 16*Log[-1 - I*ep1x]^2 - 
       24*G[(s12 + s23)/s12, 1 + I*ep1x]*Log[-((s12 + I*ep1x*s12)/q)] + 
       24*G[-z1^(-1), 1 + I*ep1x]*Log[-((s12 + I*ep1x*s12)/q)] + 
       8*Log[-((s12 + I*ep1x*s12)/q)]^2 - 
       312*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 
       24*G[(s12 + s23)/s12, 1 + I*ep1x]*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 
       144*G[-z1^(-1), 1 + I*ep1x]*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 
       12*Log[-(((1 + I*ep1x)*(q - s23))/q)]^2 - 52*Log[z] + 
       8*Log[-1 - I*ep1x]*Log[z] - 24*Log[-(((1 + I*ep1x)*(q - s23))/q)]*
        Log[z] - 12*Log[z]^2 + (3*(2*q*(-1 + x) - s23*x)*G[1, x]*
         (13 + 4*Log[z]))/(q*(-1 + x) - s23*x) - 
       (8*G[0, x]*((6*q*(-1 + x) - 3*s23*x)*G[1, x] - (q*(-1 + x) - s23*x)*
           (13 + 2*Log[-1 - I*ep1x] + 2*Log[-((s12 + I*ep1x*s12)/q)] + 
            6*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 4*Log[z] - 6*Log[z1])))/
        (q*(-1 + x) - s23*x) + 312*Log[z1] + 
       144*Log[-(((1 + I*ep1x)*(q - s23))/q)]*Log[z1] + 24*Log[z]*Log[z1] - 
       60*Log[z1]^2 - 24*Log[z]*Log[(s12 + I*ep1x*s12)/(q*z2)] - 
       24*Log[z1]*Log[(s12 + I*ep1x*s12)/(q*z2)] - 
       12*Log[(s12 + I*ep1x*s12)/(q*z2)]^2)/s12^2) + 
   G[(s12 + s23)/s12, 1, x]*((24*G[0, (s12 + s23)/s12, 1 + I*ep1x])/s12^2 - 
     (24*G[0, -z1^(-1), 1 + I*ep1x])/s12^2 + 
     (24*G[(s12 + s23)/s12, 1, 1 + I*ep1x])/s12^2 + 
     (24*G[(s12 + s23)/s12, q/s12, 1 + I*ep1x])/s12^2 - 
     (24*G[(s12 + s23)/s12, -z1^(-1), 1 + I*ep1x])/s12^2 + 
     (24*G[1 - s23/q, 1, (1 + I*ep1x)^(-1)])/s12^2 + 
     (24*G[1 - s23/q, s12/q, (1 + I*ep1x)^(-1)])/s12^2 - 
     (144*G[1 - s23/q, 1 - s23/q, (1 + I*ep1x)^(-1)])/s12^2 - 
     (24*G[-z1^(-1), 1, 1 + I*ep1x])/s12^2 - 
     (24*G[-z1^(-1), q/s12, 1 + I*ep1x])/s12^2 + 
     (144*G[-z1^(-1), -z1^(-1), 1 + I*ep1x])/s12^2 - 
     (24*G[-(s12/(q*z2)), 1, (1 + I*ep1x)^(-1)])/s12^2 - 
     (24*G[-(s12/(q*z2)), s12/q, (1 + I*ep1x)^(-1)])/s12^2 + 
     (24*G[-(s12/(q*z2)), 1 - s23/q, (1 + I*ep1x)^(-1)])/s12^2 + 
     ((-1 + x)*x*(-27 + 2*G[q/s12, x]*(-13 + 12*G[0, x] - 6*Log[z]) + 
        3*G[1, x]*(-13 + 8*G[0, x] - 4*Log[z])))/(s12*(q*(-1 + x) - s23*x)) + 
     ((-54*q)/(q - q*x + s23*x) + (54*q*x)/(q - q*x + s23*x) - 
       (81*s23*x)/(q - q*x + s23*x) - (78*q*G[q/s12, x])/(q - q*x + s23*x) + 
       (78*q*x*G[q/s12, x])/(q - q*x + s23*x) - (104*s23*x*G[q/s12, x])/
        (q - q*x + s23*x) + 26*G[-z1^(-1), x] - 
       24*G[(s12 + s23)/s12, 1 + I*ep1x]*Log[-1 - I*ep1x] + 
       24*G[(s12 + s23)/s12, x]*Log[-1 - I*ep1x] + 24*G[-z1^(-1), 1 + I*ep1x]*
        Log[-1 - I*ep1x] - 24*G[-z1^(-1), x]*Log[-1 - I*ep1x] + 
       8*Log[-1 - I*ep1x]^2 - 24*G[(s12 + s23)/s12, 1 + I*ep1x]*
        Log[-((s12 + I*ep1x*s12)/q)] + 24*G[(s12 + s23)/s12, x]*
        Log[-((s12 + I*ep1x*s12)/q)] + 24*G[-z1^(-1), 1 + I*ep1x]*
        Log[-((s12 + I*ep1x*s12)/q)] - 24*G[-z1^(-1), x]*
        Log[-((s12 + I*ep1x*s12)/q)] + 16*Log[-((s12 + I*ep1x*s12)/q)]^2 - 
       312*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 48*G[q/s12, x]*
        Log[-(((1 + I*ep1x)*(q - s23))/q)] + 
       24*G[(s12 + s23)/s12, 1 + I*ep1x]*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 
       24*G[(s12 + s23)/s12, x]*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 
       144*G[-z1^(-1), 1 + I*ep1x]*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 
       48*G[-z1^(-1), x]*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 
       12*Log[-(((1 + I*ep1x)*(q - s23))/q)]^2 - 52*Log[z] - 
       (16*q*G[q/s12, x]*Log[z])/(q - q*x + s23*x) + 
       (16*q*x*G[q/s12, x]*Log[z])/(q - q*x + s23*x) - 
       (28*s23*x*G[q/s12, x]*Log[z])/(q - q*x + s23*x) + 
       24*G[(s12 + s23)/s12, x]*Log[z] - 16*G[-z1^(-1), x]*Log[z] + 
       8*Log[-((s12 + I*ep1x*s12)/q)]*Log[z] - 
       24*Log[-(((1 + I*ep1x)*(q - s23))/q)]*Log[z] - 12*Log[z]^2 + 
       (3*(2*q*(-1 + x) - s23*x)*G[1, x]*(13 + 4*Log[z]))/
        (q*(-1 + x) - s23*x) + 312*Log[z1] + 48*G[q/s12, x]*Log[z1] + 
       24*G[(s12 + s23)/s12, x]*Log[z1] - 48*G[-z1^(-1), x]*Log[z1] + 
       144*Log[-(((1 + I*ep1x)*(q - s23))/q)]*Log[z1] + 24*Log[z]*Log[z1] - 
       60*Log[z1]^2 - (8*G[0, x]*((6*q*(-1 + x) - 3*s23*x)*G[1, x] + 
          (-4*q*(-1 + x) + 7*s23*x)*G[q/s12, x] + (q*(-1 + x) - s23*x)*
           (-13 + 2*G[-z1^(-1), x] - 2*Log[-1 - I*ep1x] - 
            2*Log[-((s12 + I*ep1x*s12)/q)] - 6*Log[-(((1 + I*ep1x)*(q - s23))/
                q)] - 4*Log[z] + 6*Log[z1])))/(q*(-1 + x) - s23*x) - 
       24*Log[z]*Log[(s12 + I*ep1x*s12)/(q*z2)] - 
       24*Log[z1]*Log[(s12 + I*ep1x*s12)/(q*z2)] - 
       12*Log[(s12 + I*ep1x*s12)/(q*z2)]^2)/s12^2) + 
   G[(s12 + s23)/s12, -z1^(-1), x]*((-24*G[1 - s23/q, 1, (1 + I*ep1x)^(-1)])/
      s12^2 - (24*G[1 - s23/q, s12/q, (1 + I*ep1x)^(-1)])/s12^2 + 
     (144*G[1 - s23/q, 1 - s23/q, (1 + I*ep1x)^(-1)])/s12^2 + 
     (24*G[-z1^(-1), 1, 1 + I*ep1x])/s12^2 + 
     (24*G[-z1^(-1), q/s12, 1 + I*ep1x])/s12^2 - 
     (144*G[-z1^(-1), -z1^(-1), 1 + I*ep1x])/s12^2 + 
     (24*G[-(s12/(q*z2)), 1, (1 + I*ep1x)^(-1)])/s12^2 + 
     (24*G[-(s12/(q*z2)), s12/q, (1 + I*ep1x)^(-1)])/s12^2 - 
     (24*G[-(s12/(q*z2)), 1 - s23/q, (1 + I*ep1x)^(-1)])/s12^2 - 
     (3*(-1 + x)*x*(-9 + G[1, x]*(-13 + 8*G[0, x] - 4*Log[z])))/
      (s12*(q*(-1 + x) - s23*x)) + ((54*q)/(q - q*x + s23*x) - 
       (54*q*x)/(q - q*x + s23*x) + (81*s23*x)/(q - q*x + s23*x) + 
       24*G[(s12 + s23)/s12, 1 + I*ep1x]*Log[-1 - I*ep1x] - 
       24*G[-z1^(-1), 1 + I*ep1x]*Log[-1 - I*ep1x] - 12*Log[-1 - I*ep1x]^2 + 
       24*G[(s12 + s23)/s12, 1 + I*ep1x]*Log[-((s12 + I*ep1x*s12)/q)] - 
       24*G[-z1^(-1), 1 + I*ep1x]*Log[-((s12 + I*ep1x*s12)/q)] - 
       12*Log[-((s12 + I*ep1x*s12)/q)]^2 + 
       312*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 
       24*G[(s12 + s23)/s12, 1 + I*ep1x]*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 
       144*G[-z1^(-1), 1 + I*ep1x]*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 
       12*Log[-(((1 + I*ep1x)*(q - s23))/q)]^2 + 52*Log[z] - 
       8*Log[-1 - I*ep1x]*Log[z] - 8*Log[-((s12 + I*ep1x*s12)/q)]*Log[z] + 
       24*Log[-(((1 + I*ep1x)*(q - s23))/q)]*Log[z] + 8*Log[z]^2 - 
       (3*(2*q*(-1 + x) - s23*x)*G[1, x]*(13 + 4*Log[z]))/
        (q*(-1 + x) - s23*x) + (8*G[0, x]*((6*q*(-1 + x) - 3*s23*x)*G[1, x] - 
          (q*(-1 + x) - s23*x)*(13 + Log[-1 - I*ep1x] + 
            Log[-((s12 + I*ep1x*s12)/q)] + 6*Log[-(((1 + I*ep1x)*(q - s23))/
                q)] + 3*Log[z] - 6*Log[z1])))/(q*(-1 + x) - s23*x) - 
       312*Log[z1] - 144*Log[-(((1 + I*ep1x)*(q - s23))/q)]*Log[z1] - 
       24*Log[z]*Log[z1] + 60*Log[z1]^2 + 24*Log[z]*
        Log[(s12 + I*ep1x*s12)/(q*z2)] + 24*Log[z1]*
        Log[(s12 + I*ep1x*s12)/(q*z2)] + 12*Log[(s12 + I*ep1x*s12)/(q*z2)]^2)/
      s12^2) + ((-1 + x)*x*(135*Pi^2 + 3*Pi^4 + 260*Pi^2*G[-z1^(-1), x] - 
      390*Zeta[3] - 240*G[-z1^(-1), x]*Zeta[3] + 
      10*G[1, x]*(-13*Pi^2 + (81 + 4*Pi^2)*G[q/s12, x] - 
        (81 + 2*Pi^2)*G[-z1^(-1), x] + 12*Zeta[3]) + 
      G[q/s12, x]*(-130*Pi^2 + 120*Zeta[3])))/(30*s12*(q*(-1 + x) - s23*x)) + 
   ((((-1 + x)*x*(13 + 6*G[1, x] + 6*G[q/s12, x] - 10*G[(s12 + s23)/s12, x] + 
          8*G[-z1^(-1), x]))/(s12*(q*(-1 + x) - s23*x)) + 
       (-26*q + 26*q*x - 39*s23*x - 2*(2*q*(-1 + x) + s23*x)*G[1, x] + 
         (-20*q*(-1 + x) + 14*s23*x)*G[q/s12, x] - 
         8*q*G[(s12 + s23)/s12, x] + 8*q*x*G[(s12 + s23)/s12, x] + 
         2*s23*x*G[(s12 + s23)/s12, x] - 20*q*G[-z1^(-1), x] + 
         20*q*x*G[-z1^(-1), x] - 28*s23*x*G[-z1^(-1), x])/
        (s12^2*(q*(-1 + x) - s23*x)))*G[0, 1, x] + 
     (((-1 + x)*x*(13 + 6*G[1, x] + 6*G[q/s12, x] - 
          10*G[(s12 + s23)/s12, x] + 8*G[-z1^(-1), x]))/
        (s12*(q*(-1 + x) - s23*x)) + (-26*q + 26*q*x - 39*s23*x + 
         (-20*q*(-1 + x) + 14*s23*x)*G[1, x] - 2*(2*q*(-1 + x) + s23*x)*
          G[q/s12, x] - 8*q*G[(s12 + s23)/s12, x] + 
         8*q*x*G[(s12 + s23)/s12, x] + 2*s23*x*G[(s12 + s23)/s12, x] - 
         20*q*G[-z1^(-1), x] + 20*q*x*G[-z1^(-1), x] - 
         28*s23*x*G[-z1^(-1), x])/(s12^2*(q*(-1 + x) - s23*x)))*
      G[0, q/s12, x] + 
     (-(((-1 + x)*x*(13 + 6*G[1, x] + 6*G[q/s12, x] - 
           10*G[(s12 + s23)/s12, x] + 8*G[-z1^(-1), x]))/
         (s12*(q*(-1 + x) - s23*x))) + (52*q - 65*q*x + 78*s23*x + 
         2*(-5*s23*x + q*(-6 + 8*x))*G[1, x] + 2*(-6*q + 8*q*x - 5*s23*x)*
          G[q/s12, x] + 8*q*G[(s12 + s23)/s12, x] - 
         8*q*x*G[(s12 + s23)/s12, x] - 2*s23*x*G[(s12 + s23)/s12, x] + 
         40*q*G[-z1^(-1), x] - 48*q*x*G[-z1^(-1), x] + 
         56*s23*x*G[-z1^(-1), x])/(s12^2*(q*(-1 + x) - s23*x)))*
      G[0, -z1^(-1), x] + 
     (-(((-1 + x)*x*(13 + 6*G[q/s12, x] - 2*G[-z1^(-1), x]))/
         (s12*(q*(-1 + x) - s23*x))) + 
       (13*s23*x + 2*(2*q*(-1 + x) + s23*x)*G[q/s12, x] + 
         (4*q - 4*q*x + 2*s23*x)*G[-z1^(-1), x])/
        (s12^2*(q*(-1 + x) - s23*x)))*G[1, 1, x] + 
     (-(((-1 + x)*x*(13 + 6*G[1, x]))/(s12*(q*(-1 + x) - s23*x))) + 
       (13*s23*x + 2*(2*q*(-1 + x) + s23*x)*G[1, x])/
        (s12^2*(q*(-1 + x) - s23*x)))*G[q/s12, q/s12, x] + 
     (((-1 + x)*x*(13 + 2*G[1, x]))/(s12*(q*(-1 + x) - s23*x)) - 
       ((2*q*(-1 + x) - s23*x)*(13 + 2*G[1, x]))/
        (s12^2*(q*(-1 + x) - s23*x)))*G[q/s12, -z1^(-1), x] + 
     (-(((-1 + x)*x*(13 + 6*G[1, x] + 4*G[q/s12, x]))/
         (s12*(q*(-1 + x) - s23*x))) + (26*q - 26*q*x + 39*s23*x + 
         6*(2*q*(-1 + x) - s23*x)*G[1, x] - 4*(3*q*(-1 + x) - 4*s23*x)*
          G[q/s12, x] - 4*q*G[-z1^(-1), x] + 4*q*x*G[-z1^(-1), x] - 
         4*s23*x*G[-z1^(-1), x])/(s12^2*(q*(-1 + x) - s23*x)))*
      G[-z1^(-1), 1, x] + ((-4*(-1 + x)*x*G[1, x])/
        (s12*(q*(-1 + x) - s23*x)) + (52*(q - q*x + s23*x) + 
         (8*q*(-1 + x) - 4*s23*x)*G[1, x])/(s12^2*(q*(-1 + x) - s23*x)))*
      G[-z1^(-1), q/s12, x] + 
     ((8*(-1 + x)*x*G[1, x])/(s12*(q*(-1 + x) - s23*x)) - 
       (8*(13*(q - q*x + s23*x) + (2*q*(-1 + x) - s23*x)*G[1, x]))/
        (s12^2*(q*(-1 + x) - s23*x)))*G[-z1^(-1), -z1^(-1), x] + 
     ((-10*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - (8*q - 8*q*x + 18*s23*x)/
        (s12^2*(q - q*x + s23*x)))*G[0, 0, 1, x] + 
     ((-10*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - (8*q - 8*q*x + 18*s23*x)/
        (s12^2*(q - q*x + s23*x)))*G[0, 0, q/s12, x] + 
     ((10*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (16*q - 26*q*x + 36*s23*x)/
        (s12^2*(q - q*x + s23*x)))*G[0, 0, -z1^(-1), x] + 
     ((-2*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (8*q - 8*q*x + 6*s23*x)/
        (s12^2*(q - q*x + s23*x)))*G[0, 1, 1, x] + 
     ((-2*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
       (-24*q*(-1 + x) + 22*s23*x)/(s12^2*(q - q*x + s23*x)))*
      G[0, 1, q/s12, x] + ((10*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - 
       (8*q - 8*q*x - 2*s23*x)/(s12^2*(q - q*x + s23*x)))*
      G[0, 1, (s12 + s23)/s12, x] + 
     ((-8*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
       (8*(-3*q*(-1 + x) + 4*s23*x))/(s12^2*(q*(-1 + x) - s23*x)))*
      G[0, 1, -z1^(-1), x] + ((-2*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
       (-24*q*(-1 + x) + 22*s23*x)/(s12^2*(q - q*x + s23*x)))*
      G[0, q/s12, 1, x] + ((-2*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
       (8*q - 8*q*x + 6*s23*x)/(s12^2*(q - q*x + s23*x)))*
      G[0, q/s12, q/s12, x] + ((10*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - 
       (8*q - 8*q*x - 2*s23*x)/(s12^2*(q - q*x + s23*x)))*
      G[0, q/s12, (s12 + s23)/s12, x] + 
     ((-8*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
       (8*(-3*q*(-1 + x) + 4*s23*x))/(s12^2*(q*(-1 + x) - s23*x)))*
      G[0, q/s12, -z1^(-1), x] + ((2*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
       (2*(-8*q*(-1 + x) + 7*s23*x))/(s12^2*(q*(-1 + x) - s23*x)))*
      G[0, -z1^(-1), 1, x] + ((2*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
       (2*(-8*q*(-1 + x) + 7*s23*x))/(s12^2*(q*(-1 + x) - s23*x)))*
      G[0, -z1^(-1), q/s12, x] + 
     ((-10*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (8*q - 8*q*x - 2*s23*x)/
        (s12^2*(q - q*x + s23*x)))*G[0, -z1^(-1), (s12 + s23)/s12, x] + 
     ((8*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (8*(q*(6 - 7*x) + 8*s23*x))/
        (s12^2*(q - q*x + s23*x)))*G[0, -z1^(-1), -z1^(-1), x] + 
     ((-6*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (4*q - 4*q*x - 2*s23*x)/
        (s12^2*(q - q*x + s23*x)))*G[1, 1, 1, x] + 
     ((-6*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (4*q - 4*q*x - 2*s23*x)/
        (s12^2*(q - q*x + s23*x)))*G[q/s12, q/s12, q/s12, x] + 
     ((2*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - (4*q - 4*q*x + 2*s23*x)/
        (s12^2*(q - q*x + s23*x)))*G[q/s12, q/s12, -z1^(-1), x] + 
     ((2*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (-24*q*(-1 + x) + 22*s23*x)/
        (s12^2*(q*(-1 + x) - s23*x)))*G[q/s12, (s12 + s23)/s12, 1, x] + 
     ((6*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (6*(-2*q*(-1 + x) + s23*x))/
        (s12^2*(q*(-1 + x) - s23*x)))*G[q/s12, (s12 + s23)/s12, q/s12, x] + 
     ((-6*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
       (6*(-2*q*(-1 + x) + s23*x))/(s12^2*(q - q*x + s23*x)))*
      G[q/s12, (s12 + s23)/s12, -z1^(-1), x] + 
     ((-2*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
       (-24*q*(-1 + x) + 22*s23*x)/(s12^2*(q - q*x + s23*x)))*
      G[q/s12, -z1^(-1), 1, x] + 
     ((-4*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (8*q - 8*q*x + 4*s23*x)/
        (s12^2*(q - q*x + s23*x)))*G[q/s12, -z1^(-1), q/s12, x] + 
     ((8*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (8*(-2*q*(-1 + x) + s23*x))/
        (s12^2*(q*(-1 + x) - s23*x)))*G[q/s12, -z1^(-1), -z1^(-1), x] + 
     ((-2*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
       (-24*q*(-1 + x) + 22*s23*x)/(s12^2*(q - q*x + s23*x)))*
      G[(s12 + s23)/s12, 1, 1, x] + 
     ((10*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
       (10*s23*x)/(s12^2*(q - q*x + s23*x)))*G[(s12 + s23)/s12, q/s12, q/s12, 
       x] + ((-6*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
       (8*q - 8*q*x + 2*s23*x)/(s12^2*(q - q*x + s23*x)))*
      G[(s12 + s23)/s12, q/s12, -z1^(-1), x] + 
     ((-10*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (8*q - 8*q*x - 2*s23*x)/
        (s12^2*(q - q*x + s23*x)))*G[(s12 + s23)/s12, (s12 + s23)/s12, 1, 
       x] + ((-10*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
       (8*q - 8*q*x - 2*s23*x)/(s12^2*(q - q*x + s23*x)))*
      G[(s12 + s23)/s12, (s12 + s23)/s12, q/s12, x] + 
     ((10*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - (8*q - 8*q*x - 2*s23*x)/
        (s12^2*(q - q*x + s23*x)))*G[(s12 + s23)/s12, (s12 + s23)/s12, 
       -z1^(-1), x] + ((10*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) - 
       (8*q - 8*q*x - 2*s23*x)/(s12^2*(q - q*x + s23*x)))*
      G[(s12 + s23)/s12, -z1^(-1), 1, x] + 
     ((4*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
       (4*s23*x)/(s12^2*(q - q*x + s23*x)))*G[(s12 + s23)/s12, -z1^(-1), 
       q/s12, x] + ((-8*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
       (8*(q - q*x + 2*s23*x))/(s12^2*(q*(-1 + x) - s23*x)))*
      G[(s12 + s23)/s12, -z1^(-1), -z1^(-1), x] + 
     ((2*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (-24*q*(-1 + x) + 22*s23*x)/
        (s12^2*(q*(-1 + x) - s23*x)))*G[-z1^(-1), 1, 1, x] + 
     ((-8*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (4*(q - q*x + 3*s23*x))/
        (s12^2*(q*(-1 + x) - s23*x)))*G[-z1^(-1), q/s12, q/s12, x] + 
     ((8*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + (4*(-3*q*(-1 + x) + s23*x))/
        (s12^2*(q*(-1 + x) - s23*x)))*G[-z1^(-1), q/s12, -z1^(-1), x] + 
     ((8*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
       (8*(-3*q*(-1 + x) + 4*s23*x))/(s12^2*(q - q*x + s23*x)))*
      G[-z1^(-1), (s12 + s23)/s12, 1, x] + 
     ((8*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
       (4*(-5*q*(-1 + x) + 7*s23*x))/(s12^2*(q - q*x + s23*x)))*
      G[-z1^(-1), (s12 + s23)/s12, q/s12, x] + 
     ((-8*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
       (4*(-5*q*(-1 + x) + 7*s23*x))/(s12^2*(q*(-1 + x) - s23*x)))*
      G[-z1^(-1), (s12 + s23)/s12, -z1^(-1), x] + 
     ((-8*(-1 + x)*x)/(s12*(q*(-1 + x) - s23*x)) + 
       (8*(-3*q*(-1 + x) + 4*s23*x))/(s12^2*(q*(-1 + x) - s23*x)))*
      G[-z1^(-1), -z1^(-1), 1, x] - (32*G[-z1^(-1), -z1^(-1), q/s12, x])/
      s12^2 + (64*G[-z1^(-1), -z1^(-1), -z1^(-1), x])/s12^2 + 
     G[(s12 + s23)/s12, q/s12, x]*(((-1 + x)*x*(13 + 6*G[1, x]))/
        (s12*(q*(-1 + x) - s23*x)) + ((26*q)/(q - q*x + s23*x) - 
         (26*q*x)/(q - q*x + s23*x) + (39*s23*x)/(q - q*x + s23*x) - 
         16*G[0, x] - (6*(2*q*(-1 + x) - s23*x)*G[1, x])/
          (q*(-1 + x) - s23*x) + 48*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 
         8*Log[z] - 48*Log[z1])/s12^2) + G[(s12 + s23)/s12, 1, x]*
      (((-1 + x)*x*(13 + 6*G[1, x] + 4*G[q/s12, x]))/
        (s12*(q*(-1 + x) - s23*x)) + ((26*q*(-1 + x))/(q*(-1 + x) - s23*x) + 
         (39*s23*x)/(q - q*x + s23*x) - 16*G[0, x] - (12*q*(-1 + x)*G[1, x])/
          (q*(-1 + x) - s23*x) - (6*s23*x*G[1, x])/(q - q*x + s23*x) + 
         (12*q*(-1 + x)*G[q/s12, x])/(q*(-1 + x) - s23*x) + 
         (16*s23*x*G[q/s12, x])/(q - q*x + s23*x) - 4*G[-z1^(-1), x] + 
         48*Log[-(((1 + I*ep1x)*(q - s23))/q)] + 8*Log[z] - 48*Log[z1])/
        s12^2) + G[(s12 + s23)/s12, -z1^(-1), x]*
      (-(((-1 + x)*x*(13 + 6*G[1, x]))/(s12*(q*(-1 + x) - s23*x))) + 
       ((-26*q)/(q - q*x + s23*x) + (26*q*x)/(q - q*x + s23*x) - 
         (39*s23*x)/(q - q*x + s23*x) + 16*G[0, x] + 
         (6*(2*q*(-1 + x) - s23*x)*G[1, x])/(q*(-1 + x) - s23*x) - 
         48*Log[-(((1 + I*ep1x)*(q - s23))/q)] - 8*Log[z] + 48*Log[z1])/
        s12^2) + ((-1 + x)*x*(-13*Pi^2 + 4*Pi^2*G[q/s12, x] - 
        8*Pi^2*G[-z1^(-1), x] + G[1, x]*(4*Pi^2 - 78*G[q/s12, x] + 
          78*G[-z1^(-1), x]) + 12*Zeta[3]))/(s12*(6*q*(-1 + x) - 6*s23*x)) - 
     (13*Pi^2*q*x - 26*Pi^2*s23*x + 2*(q*(2*Pi^2*(-2 + x) + 81*(-1 + x)) - 
         81*s23*x)*G[q/s12, x] + 324*q*G[-z1^(-1), x] + 
       16*Pi^2*q*G[-z1^(-1), x] - 324*q*x*G[-z1^(-1), x] - 
       8*Pi^2*q*x*G[-z1^(-1), x] + 324*s23*x*G[-z1^(-1), x] + 
       2*G[1, x]*(-81*q - 4*Pi^2*q + 81*q*x + 2*Pi^2*q*x - 81*s23*x + 
         39*(2*q*(-1 + x) - s23*x)*G[-z1^(-1), x] + 3*G[q/s12, x]*
          (-13*s23*x - 16*(q*(-1 + x) - s23*x)*G[0, x] + 
           8*(q*(-1 + x) - s23*x)*Log[z])) - 12*q*x*Zeta[3] + 
       24*s23*x*Zeta[3])/(s12^2*(6*q*(-1 + x) - 6*s23*x)))/eps + 
   (135*Pi^2*q*x + 3*Pi^4*q*x - 270*Pi^2*s23*x - 6*Pi^4*s23*x + 
     1080*q*G[-z1^(-1), x] + 520*Pi^2*q*G[-z1^(-1), x] - 
     1080*q*x*G[-z1^(-1), x] - 260*Pi^2*q*x*G[-z1^(-1), x] + 
     1080*s23*x*G[-z1^(-1), x] - 390*q*x*Zeta[3] + 780*s23*x*Zeta[3] - 
     1920*q*G[-z1^(-1), x]*Zeta[3] + 1680*q*x*G[-z1^(-1), x]*Zeta[3] - 
     1440*s23*x*G[-z1^(-1), x]*Zeta[3] - 10*G[1, x]*(54*q + 26*Pi^2*q - 
       54*q*x - 13*Pi^2*q*x + 54*s23*x + 
       (-2*q*(Pi^2*(-2 + x) + 81*(-1 + x)) + 81*s23*x)*G[-z1^(-1), x] + 
       G[q/s12, x]*(-8*Pi^2*q + 4*Pi^2*q*x + 81*s23*x - 
         156*(q*(-1 + x) - s23*x)*Log[z] - 12*(q*(-1 + x) - s23*x)*Log[z]^2 + 
         24*(q*(-1 + x) - s23*x)*G[0, x]*(13 + 2*Log[z])) - 96*q*Zeta[3] + 
       84*q*x*Zeta[3] - 72*s23*x*Zeta[3]) + 10*G[q/s12, x]*
      (18*s23*x*(-3 + 4*Zeta[3]) + q*(-54 + 13*Pi^2*(-2 + x) + 54*x + 
         96*Zeta[3] - 84*x*Zeta[3])))/(30*s12^2*(q*(-1 + x) - s23*x))};


==> P13.m <==
(*
*  Costas G. Papadopoulos, Damiano Tommasini, Christopher Wever 
*  Last update Sep 20, 2014
*
*  This is a Mathematica readable file with the Master Integrals (MI) of the family P13 defined in Figure 3 of the accompanying article.
*  Some results are valid to all orders, all the other are calculated (and tested) up to Goncharov polylogs up to weight 4.
*  This means that all MI valid at least up to order eps^0, in both Euclidean and physical regions.
*
*  The results are presented as vectors, where the first component is the integrating
*  factor (M), the second is the resummed component (R) and the third is the finite (F).
*  for one scale integrals, the exact result is reported in the resumed component.
*
*  The full result is obtained by the simple formula:
*  MI=t[0]*(R+F)/M
*
*  G[a1,..an,x] are Goncharov polylogs defined in Eq.(2.8) of the accompanying article.
*  In some cases the epsilon prescription in the complex plane is crucial
*  
*  Usage:
SetDirectory[<path to the lib folder>]
<<P13.m (* Read the library of Master Integrals for the family P13*)
point={q -> 1, s12 -> 1/2, s23 -> 1/4, x -> 4};  (*Define a point where to calculate the MI*)
P13G011111011full = t[0] (P13G011111011[[2]] + P13G011111011[[3]])/P13G011111011[[1]] /.substitutions /. point; (*Calculate the value at <point>*)
Series[P13G011111011full, {eps, 0, 0}] (*Calculate the series expansion*)

*  Results for this example (physical point):
P13G011111011=(0.288806 - 1.78062 I) + 0.0078125/eps^4 - (0.0369863 + 0.0490874 I)/eps^3 + (0.0689873 + 0.0743856 I)/eps^2 - (0.648921 + 0.33195 I)/eps
P13Gm11111011=(4.41921 - 3.0184 I) + (0.0202733 - 0.15708 I)/eps^3 - (0.475537 - 0.439243 I)/eps^2 - (1.5862 + 2.63239 I)/eps


*  List of 29 Master Integrals in this library:
P13G010000011
P13G000110001
P13G001000011
P13G001010001
P13G001101010
P13G010101010
P13G001110010
P13G010110010
P13G001001011
P13G001010011
P13G001010012
P13G001011011
P13G001101001
P13G001101011
P13G001110001
P13G001110002
P13G001111001
P13G001211001
P13G001111011
P13G010010011
P13G010110001
P13G001110011
P13G010110011
P13G011010011
P13G011010021
P13G011110001
P13G011110011
P13G011111011
P13Gm11111011
*)

A3=-((E^(2 eps EulerGamma) Gamma[1 - eps]^3 Gamma[1 + 2 eps])/Gamma[3 - 3 eps]);
xim=(q s12 - Sqrt[q s12 s23 (-q + s12 + s23)])/(q s12 - s12 s23);
xip=(q s12 + Sqrt[q s12 s23 (-q + s12 + s23)])/(q s12 - s12 s23);
substitutions = {t[0] -> (A3*(-s12)^(-2*eps))/(2*(1 - 2*eps)), z -> q/s12, z1 -> -(q - s23)/q, z2 -> (-s12 - s23)/q};


P13G010000011=
{1, ((q - q*x + s23*x)*1)/(eps*(1 + (-1 + s23/q)*x)^(2*eps)*z^(2*eps)), 0};
P13G000110001=
{1, (q*1)/(eps*z^(2*eps)), 0};
P13G001000011=
{1, ((-1 + x)*(-q + s12*x)*1)/(eps*(1 - x)^(2*eps)*(1 - (s12*x)/q)^(2*eps)*
   z^(2*eps)), 0};
P13G001010001=
{1, (s12*x^(2 - 4*eps)*1)/eps, 0};
P13G001101010=
{1, 
 (2*1*(10 + eps*(-45 + eps*(45 + eps^2*Pi^4 + 30*(2 - 9*eps)*eps*
         Zeta[3]))))/(5*eps^2*(-1 + 2*eps)*(1 - x)^eps*(1 - (s12*x)/q)^eps*
   (1 + (-1 + s23/q)*x)^eps*z^(2*eps)), 0};
P13G010101010=
{1, 
 (2*1*(10 + eps*(-45 + eps*(45 + eps^2*Pi^4 + 30*(2 - 9*eps)*eps*
         Zeta[3]))))/(5*eps^2*(-1 + 2*eps)*(1 + (-1 + s23/q)*x)^(2*eps)*
   z^(2*eps)), 0};
P13G001110010=
{1, 
 (2*1*(10 + eps*(-45 + eps*(45 + eps^2*Pi^4 + 30*(2 - 9*eps)*eps*
         Zeta[3]))))/(5*eps^2*(-1 + 2*eps)*(1 - x)^eps*(1 - (s12*x)/q)^eps*
   z^(2*eps)), 0};
P13G010110010=
{1, 
 (2*1*(10 + eps*(-45 + eps*(45 + eps^2*Pi^4 + 30*(2 - 9*eps)*eps*
         Zeta[3]))))/(5*eps^2*(-1 + 2*eps)*(1 + (-1 + s23/q)*x)^eps*
   z^(2*eps)), 0};
P13G001001011=
{x^eps*(1 + (s12*x)/(-s12 - s23))^eps*(1 + ((-q + s23)*x)/q)^eps, 
 ((-2 + 3*eps)*x^eps*1)/(eps^2*z^(2*eps)), 
 (-G[(s12 + s23)/s12, x]^2 - 3*G[-(-1 + s23/q)^(-1), x] + 
   2*G[0, x]*G[-(-1 + s23/q)^(-1), x] - 4*G[1, x]*G[-(-1 + s23/q)^(-1), x] - 
   4*G[q/s12, x]*G[-(-1 + s23/q)^(-1), x] + G[-(-1 + s23/q)^(-1), x]^2 + 
   G[(s12 + s23)/s12, x]*(3 - 2*G[0, x] + 4*G[1, x] + 4*G[q/s12, x] + 
     2*G[-(-1 + s23/q)^(-1), x]) + (-2*G[(s12 + s23)/s12, x] + 
     2*G[-(-1 + s23/q)^(-1), x])/eps + 4*G[0, 1, x] + 4*G[0, q/s12, x] - 
   4*G[0, q/(q - s23), x] + 4*G[1, q/(q - s23), x] - 
   4*G[1, (s12 + s23)/s12, x] + 4*G[q/s12, q/(q - s23), x] - 
   4*G[q/s12, (s12 + s23)/s12, x] - 4*G[(s12 + s23)/s12, q/(q - s23), x] + 
   (4*G[(s12 + s23)/s12, x] - 4*G[-(-1 + s23/q)^(-1), x])*Log[z] + 
   eps*(-G[(s12 + s23)/s12, x]^3/3 + G[0, x]^2*G[-(-1 + s23/q)^(-1), x] + 
     4*G[1, x]^2*G[-(-1 + s23/q)^(-1), x] + 4*G[q/s12, x]^2*
      G[-(-1 + s23/q)^(-1), x] - (3*G[-(-1 + s23/q)^(-1), x]^2)/2 + 
     G[-(-1 + s23/q)^(-1), x]^3/3 + G[(s12 + s23)/s12, x]^2*
      (3/2 - G[0, x] + 2*G[1, x] + 2*G[q/s12, x] + G[-(-1 + s23/q)^(-1), 
        x]) - 6*G[0, 1, x] - 6*G[0, q/s12, x] + 6*G[0, q/(q - s23), x] - 
     6*G[1, q/(q - s23), x] + 6*G[1, (s12 + s23)/s12, x] - 
     6*G[q/s12, q/(q - s23), x] + 6*G[q/s12, (s12 + s23)/s12, x] + 
     G[(s12 + s23)/s12, x]*(-G[0, x]^2 - 4*G[1, x]^2 - 4*G[q/s12, x]^2 + 
       G[q/s12, x]*(-6 - 4*G[-(-1 + s23/q)^(-1), x]) + 
       G[1, x]*(-6 - 8*G[q/s12, x] - 4*G[-(-1 + s23/q)^(-1), x]) - 
       3*G[-(-1 + s23/q)^(-1), x] + G[-(-1 + s23/q)^(-1), x]^2 + 
       G[0, x]*(3 + 4*G[1, x] + 4*G[q/s12, x] + 2*G[-(-1 + s23/q)^(-1), x]) - 
       4*G[0, q/(q - s23), x] + 4*G[1, q/(q - s23), x] + 
       4*G[q/s12, q/(q - s23), x] - 4*G[(s12 + s23)/s12, q/(q - s23), x]) + 
     G[0, x]*(-3*G[-(-1 + s23/q)^(-1), x] - 4*G[1, x]*G[-(-1 + s23/q)^(-1), 
         x] - 4*G[q/s12, x]*G[-(-1 + s23/q)^(-1), x] + 
       G[-(-1 + s23/q)^(-1), x]^2 + 4*G[0, 1, x] + 4*G[0, q/s12, x] - 
       4*G[0, q/(q - s23), x] + 4*G[1, q/(q - s23), x] - 
       4*G[1, (s12 + s23)/s12, x] + 4*G[q/s12, q/(q - s23), x] - 
       4*G[q/s12, (s12 + s23)/s12, x] - 4*G[(s12 + s23)/s12, q/(q - s23), 
         x]) + 6*G[(s12 + s23)/s12, q/(q - s23), x] + 
     G[q/s12, x]*(6*G[-(-1 + s23/q)^(-1), x] - 2*G[-(-1 + s23/q)^(-1), x]^2 + 
       8*G[0, q/(q - s23), x] - 8*G[1, q/(q - s23), x] + 
       8*G[1, (s12 + s23)/s12, x] - 8*G[q/s12, q/(q - s23), x] + 
       8*G[q/s12, (s12 + s23)/s12, x] + 8*G[(s12 + s23)/s12, q/(q - s23), 
         x]) + G[1, x]*(6*G[-(-1 + s23/q)^(-1), x] + 
       8*G[q/s12, x]*G[-(-1 + s23/q)^(-1), x] - 
       2*G[-(-1 + s23/q)^(-1), x]^2 - 8*G[0, q/s12, x] + 
       8*G[0, q/(q - s23), x] - 8*G[1, q/(q - s23), x] + 
       8*G[1, (s12 + s23)/s12, x] - 8*G[q/s12, q/(q - s23), x] + 
       8*G[q/s12, (s12 + s23)/s12, x] + 8*G[(s12 + s23)/s12, q/(q - s23), 
         x]) - 4*G[0, 0, 1, x] - 4*G[0, 0, q/s12, x] + 
     4*G[0, 0, q/(q - s23), x] - 8*G[0, 1, 1, x] - 
     4*G[0, 1, q/(q - s23), x] + 4*G[0, 1, (s12 + s23)/s12, x] - 
     8*G[0, q/s12, q/s12, x] - 4*G[0, q/s12, q/(q - s23), x] + 
     4*G[0, q/s12, (s12 + s23)/s12, x] - 4*G[0, q/(q - s23), q/(q - s23), 
       x] + 4*G[0, (s12 + s23)/s12, q/(q - s23), x] + 8*G[1, 0, q/s12, x] - 
     8*G[1, 0, q/(q - s23), x] + 8*G[1, 1, q/(q - s23), x] - 
     8*G[1, 1, (s12 + s23)/s12, x] + 8*G[1, q/s12, q/(q - s23), x] - 
     8*G[1, q/s12, (s12 + s23)/s12, x] + 4*G[1, q/(q - s23), q/(q - s23), 
       x] - 8*G[1, (s12 + s23)/s12, q/(q - s23), x] - 
     4*G[1, (s12 + s23)/s12, (s12 + s23)/s12, x] - 
     8*G[q/s12, 0, q/(q - s23), x] + 8*G[q/s12, 1, q/(q - s23), x] - 
     8*G[q/s12, 1, (s12 + s23)/s12, x] + 8*G[q/s12, q/s12, q/(q - s23), x] - 
     8*G[q/s12, q/s12, (s12 + s23)/s12, x] + 
     4*G[q/s12, q/(q - s23), q/(q - s23), x] - 
     8*G[q/s12, (s12 + s23)/s12, q/(q - s23), x] - 
     4*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x] + 
     4*G[(s12 + s23)/s12, 0, q/(q - s23), x] - 
     4*G[(s12 + s23)/s12, 1, q/(q - s23), x] - 
     4*G[(s12 + s23)/s12, q/s12, q/(q - s23), x] - 
     4*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x] + 
     4*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x] + 
     (2*G[(s12 + s23)/s12, x]^2 + G[(s12 + s23)/s12, x]*
        (-6 + 4*G[0, x] - 8*G[1, x] - 8*G[q/s12, x] - 
         4*G[-(-1 + s23/q)^(-1), x]) + 6*G[-(-1 + s23/q)^(-1), x] - 
       4*G[0, x]*G[-(-1 + s23/q)^(-1), x] + 8*G[1, x]*G[-(-1 + s23/q)^(-1), 
         x] + 8*G[q/s12, x]*G[-(-1 + s23/q)^(-1), x] - 
       2*G[-(-1 + s23/q)^(-1), x]^2 - 8*G[0, 1, x] - 8*G[0, q/s12, x] + 
       8*G[0, q/(q - s23), x] - 8*G[1, q/(q - s23), x] + 
       8*G[1, (s12 + s23)/s12, x] - 8*G[q/s12, q/(q - s23), x] + 
       8*G[q/s12, (s12 + s23)/s12, x] + 8*G[(s12 + s23)/s12, q/(q - s23), x])*
      Log[z] + (-4*G[(s12 + s23)/s12, x] + 4*G[-(-1 + s23/q)^(-1), x])*
      Log[z]^2) + eps^2*(-G[(s12 + s23)/s12, x]^4/12 + 
     G[(s12 + s23)/s12, x]^3*(1/2 - G[0, x]/3 + (2*G[1, x])/3 + 
       (2*G[q/s12, x])/3 + G[-(-1 + s23/q)^(-1), x]/3) + 
     (G[0, x]^3*G[-(-1 + s23/q)^(-1), x])/3 - 
     (8*G[1, x]^3*G[-(-1 + s23/q)^(-1), x])/3 - 
     (8*G[q/s12, x]^3*G[-(-1 + s23/q)^(-1), x])/3 - 
     G[-(-1 + s23/q)^(-1), x]^3/2 + G[-(-1 + s23/q)^(-1), x]^4/12 + 
     G[q/s12, x]^2*(-6*G[-(-1 + s23/q)^(-1), x] + 
       2*G[-(-1 + s23/q)^(-1), x]^2 - 8*G[0, q/(q - s23), x] + 
       8*G[1, q/(q - s23), x] - 8*G[1, (s12 + s23)/s12, x] + 
       8*G[q/s12, q/(q - s23), x] - 8*G[q/s12, (s12 + s23)/s12, x] - 
       8*G[(s12 + s23)/s12, q/(q - s23), x]) + 
     G[1, x]^2*(-6*G[-(-1 + s23/q)^(-1), x] - 8*G[q/s12, x]*
        G[-(-1 + s23/q)^(-1), x] + 2*G[-(-1 + s23/q)^(-1), x]^2 + 
       8*G[0, q/s12, x] - 8*G[0, q/(q - s23), x] + 8*G[1, q/(q - s23), x] - 
       8*G[1, (s12 + s23)/s12, x] + 8*G[q/s12, q/(q - s23), x] - 
       8*G[q/s12, (s12 + s23)/s12, x] - 8*G[(s12 + s23)/s12, q/(q - s23), 
         x]) + G[(s12 + s23)/s12, x]^2*(-G[0, x]^2/2 - 2*G[1, x]^2 - 
       2*G[q/s12, x]^2 + G[q/s12, x]*(-3 - 2*G[-(-1 + s23/q)^(-1), x]) + 
       G[1, x]*(-3 - 4*G[q/s12, x] - 2*G[-(-1 + s23/q)^(-1), x]) - 
       (3*G[-(-1 + s23/q)^(-1), x])/2 + G[-(-1 + s23/q)^(-1), x]^2/2 + 
       G[0, x]*(3/2 + 2*G[1, x] + 2*G[q/s12, x] + G[-(-1 + s23/q)^(-1), x]) - 
       2*G[0, q/(q - s23), x] + 2*G[1, q/(q - s23), x] + 
       2*G[q/s12, q/(q - s23), x] - 2*G[(s12 + s23)/s12, q/(q - s23), x]) + 
     G[0, x]^2*((-3*G[-(-1 + s23/q)^(-1), x])/2 - 
       2*G[1, x]*G[-(-1 + s23/q)^(-1), x] - 2*G[q/s12, x]*
        G[-(-1 + s23/q)^(-1), x] + G[-(-1 + s23/q)^(-1), x]^2/2 + 
       2*G[0, 1, x] + 2*G[0, q/s12, x] - 2*G[0, q/(q - s23), x] + 
       2*G[1, q/(q - s23), x] - 2*G[1, (s12 + s23)/s12, x] + 
       2*G[q/s12, q/(q - s23), x] - 2*G[q/s12, (s12 + s23)/s12, x] - 
       2*G[(s12 + s23)/s12, q/(q - s23), x]) + 6*G[0, 0, 1, x] + 
     6*G[0, 0, q/s12, x] - 6*G[0, 0, q/(q - s23), x] + 12*G[0, 1, 1, x] + 
     6*G[0, 1, q/(q - s23), x] - 6*G[0, 1, (s12 + s23)/s12, x] + 
     12*G[0, q/s12, q/s12, x] + 6*G[0, q/s12, q/(q - s23), x] - 
     6*G[0, q/s12, (s12 + s23)/s12, x] + 6*G[0, q/(q - s23), q/(q - s23), 
       x] - 6*G[0, (s12 + s23)/s12, q/(q - s23), x] - 12*G[1, 0, q/s12, x] + 
     12*G[1, 0, q/(q - s23), x] - 12*G[1, 1, q/(q - s23), x] + 
     12*G[1, 1, (s12 + s23)/s12, x] - 12*G[1, q/s12, q/(q - s23), x] + 
     12*G[1, q/s12, (s12 + s23)/s12, x] - 
     6*G[1, q/(q - s23), q/(q - s23), x] + 
     12*G[1, (s12 + s23)/s12, q/(q - s23), x] + 
     6*G[1, (s12 + s23)/s12, (s12 + s23)/s12, x] + 
     12*G[q/s12, 0, q/(q - s23), x] - 12*G[q/s12, 1, q/(q - s23), x] + 
     12*G[q/s12, 1, (s12 + s23)/s12, x] - 
     12*G[q/s12, q/s12, q/(q - s23), x] + 
     12*G[q/s12, q/s12, (s12 + s23)/s12, x] - 
     6*G[q/s12, q/(q - s23), q/(q - s23), x] + 
     12*G[q/s12, (s12 + s23)/s12, q/(q - s23), x] + 
     6*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x] - 
     6*G[(s12 + s23)/s12, 0, q/(q - s23), x] + 
     6*G[(s12 + s23)/s12, 1, q/(q - s23), x] + 
     6*G[(s12 + s23)/s12, q/s12, q/(q - s23), x] + 
     6*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x] + 
     G[1, x]*(-8*G[q/s12, x]^2*G[-(-1 + s23/q)^(-1), x] + 
       3*G[-(-1 + s23/q)^(-1), x]^2 - (2*G[-(-1 + s23/q)^(-1), x]^3)/3 + 
       12*G[0, q/s12, x] - 12*G[0, q/(q - s23), x] + 
       12*G[1, q/(q - s23), x] - 12*G[1, (s12 + s23)/s12, x] + 
       12*G[q/s12, q/(q - s23), x] - 12*G[q/s12, (s12 + s23)/s12, x] + 
       G[q/s12, x]*(-12*G[-(-1 + s23/q)^(-1), x] + 
         4*G[-(-1 + s23/q)^(-1), x]^2 - 16*G[0, q/(q - s23), x] + 
         16*G[1, q/(q - s23), x] - 16*G[1, (s12 + s23)/s12, x] + 
         16*G[q/s12, q/(q - s23), x] - 16*G[q/s12, (s12 + s23)/s12, x] - 
         16*G[(s12 + s23)/s12, q/(q - s23), x]) - 
       12*G[(s12 + s23)/s12, q/(q - s23), x] + 8*G[0, 1, q/(q - s23), x] - 
       8*G[0, 1, (s12 + s23)/s12, x] + 16*G[0, q/s12, q/s12, x] + 
       8*G[0, q/s12, q/(q - s23), x] - 8*G[0, q/s12, (s12 + s23)/s12, x] + 
       8*G[0, q/(q - s23), q/(q - s23), x] - 
       8*G[0, (s12 + s23)/s12, q/(q - s23), x] - 16*G[1, 0, q/s12, x] + 
       16*G[1, 0, q/(q - s23), x] - 16*G[1, 1, q/(q - s23), x] + 
       16*G[1, 1, (s12 + s23)/s12, x] - 16*G[1, q/s12, q/(q - s23), x] + 
       16*G[1, q/s12, (s12 + s23)/s12, x] - 8*G[1, q/(q - s23), q/(q - s23), 
         x] + 16*G[1, (s12 + s23)/s12, q/(q - s23), x] + 
       8*G[1, (s12 + s23)/s12, (s12 + s23)/s12, x] + 
       16*G[q/s12, 0, q/(q - s23), x] - 16*G[q/s12, 1, q/(q - s23), x] + 
       16*G[q/s12, 1, (s12 + s23)/s12, x] - 
       8*G[q/s12, q/(q - s23), q/(q - s23), x] + 
       16*G[q/s12, (s12 + s23)/s12, q/(q - s23), x] + 
       8*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x] - 
       8*G[(s12 + s23)/s12, 0, q/(q - s23), x] + 
       8*G[(s12 + s23)/s12, 1, q/(q - s23), x] + 
       8*G[(s12 + s23)/s12, q/s12, q/(q - s23), x] + 
       8*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x] - 
       8*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x]) + 
     G[q/s12, x]*(3*G[-(-1 + s23/q)^(-1), x]^2 - 
       (2*G[-(-1 + s23/q)^(-1), x]^3)/3 - 12*G[0, q/(q - s23), x] + 
       12*G[1, q/(q - s23), x] - 12*G[1, (s12 + s23)/s12, x] + 
       12*G[q/s12, q/(q - s23), x] - 12*G[q/s12, (s12 + s23)/s12, x] - 
       12*G[(s12 + s23)/s12, q/(q - s23), x] + 8*G[0, 1, q/(q - s23), x] - 
       8*G[0, 1, (s12 + s23)/s12, x] + 8*G[0, q/s12, q/(q - s23), x] - 
       8*G[0, q/s12, (s12 + s23)/s12, x] + 8*G[0, q/(q - s23), q/(q - s23), 
         x] - 8*G[0, (s12 + s23)/s12, q/(q - s23), x] + 
       16*G[1, 0, q/(q - s23), x] - 16*G[1, q/s12, q/(q - s23), x] + 
       16*G[1, q/s12, (s12 + s23)/s12, x] - 8*G[1, q/(q - s23), q/(q - s23), 
         x] + 16*G[1, (s12 + s23)/s12, q/(q - s23), x] + 
       8*G[1, (s12 + s23)/s12, (s12 + s23)/s12, x] + 
       16*G[q/s12, 0, q/(q - s23), x] - 16*G[q/s12, 1, q/(q - s23), x] + 
       16*G[q/s12, 1, (s12 + s23)/s12, x] - 16*G[q/s12, q/s12, q/(q - s23), 
         x] + 16*G[q/s12, q/s12, (s12 + s23)/s12, x] - 
       8*G[q/s12, q/(q - s23), q/(q - s23), x] + 
       16*G[q/s12, (s12 + s23)/s12, q/(q - s23), x] + 
       8*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x] - 
       8*G[(s12 + s23)/s12, 0, q/(q - s23), x] + 
       8*G[(s12 + s23)/s12, 1, q/(q - s23), x] + 
       8*G[(s12 + s23)/s12, q/s12, q/(q - s23), x] + 
       8*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x] - 
       8*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x]) - 
     6*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x] + 
     G[0, x]*(4*G[1, x]^2*G[-(-1 + s23/q)^(-1), x] + 
       4*G[q/s12, x]^2*G[-(-1 + s23/q)^(-1), x] - 
       (3*G[-(-1 + s23/q)^(-1), x]^2)/2 + G[-(-1 + s23/q)^(-1), x]^3/3 - 
       6*G[0, 1, x] - 6*G[0, q/s12, x] + 6*G[0, q/(q - s23), x] - 
       6*G[1, q/(q - s23), x] + 6*G[1, (s12 + s23)/s12, x] - 
       6*G[q/s12, q/(q - s23), x] + 6*G[q/s12, (s12 + s23)/s12, x] + 
       6*G[(s12 + s23)/s12, q/(q - s23), x] + G[q/s12, x]*
        (6*G[-(-1 + s23/q)^(-1), x] - 2*G[-(-1 + s23/q)^(-1), x]^2 + 
         8*G[0, q/(q - s23), x] - 8*G[1, q/(q - s23), x] + 
         8*G[1, (s12 + s23)/s12, x] - 8*G[q/s12, q/(q - s23), x] + 
         8*G[q/s12, (s12 + s23)/s12, x] + 8*G[(s12 + s23)/s12, q/(q - s23), 
           x]) + G[1, x]*(6*G[-(-1 + s23/q)^(-1), x] + 
         8*G[q/s12, x]*G[-(-1 + s23/q)^(-1), x] - 
         2*G[-(-1 + s23/q)^(-1), x]^2 - 8*G[0, q/s12, x] + 
         8*G[0, q/(q - s23), x] - 8*G[1, q/(q - s23), x] + 
         8*G[1, (s12 + s23)/s12, x] - 8*G[q/s12, q/(q - s23), x] + 
         8*G[q/s12, (s12 + s23)/s12, x] + 8*G[(s12 + s23)/s12, q/(q - s23), 
           x]) - 4*G[0, 0, 1, x] - 4*G[0, 0, q/s12, x] + 
       4*G[0, 0, q/(q - s23), x] - 8*G[0, 1, 1, x] - 
       4*G[0, 1, q/(q - s23), x] + 4*G[0, 1, (s12 + s23)/s12, x] - 
       8*G[0, q/s12, q/s12, x] - 4*G[0, q/s12, q/(q - s23), x] + 
       4*G[0, q/s12, (s12 + s23)/s12, x] - 4*G[0, q/(q - s23), q/(q - s23), 
         x] + 4*G[0, (s12 + s23)/s12, q/(q - s23), x] + 8*G[1, 0, q/s12, x] - 
       8*G[1, 0, q/(q - s23), x] + 8*G[1, q/s12, q/(q - s23), x] - 
       8*G[1, q/s12, (s12 + s23)/s12, x] + 4*G[1, q/(q - s23), q/(q - s23), 
         x] - 8*G[1, (s12 + s23)/s12, q/(q - s23), x] - 
       4*G[1, (s12 + s23)/s12, (s12 + s23)/s12, x] - 
       8*G[q/s12, 0, q/(q - s23), x] + 8*G[q/s12, 1, q/(q - s23), x] - 
       8*G[q/s12, 1, (s12 + s23)/s12, x] + 4*G[q/s12, q/(q - s23), 
         q/(q - s23), x] - 8*G[q/s12, (s12 + s23)/s12, q/(q - s23), x] - 
       4*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x] + 
       4*G[(s12 + s23)/s12, 0, q/(q - s23), x] - 
       4*G[(s12 + s23)/s12, 1, q/(q - s23), x] - 
       4*G[(s12 + s23)/s12, q/s12, q/(q - s23), x] - 
       4*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x] + 
       4*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x]) + 
     G[(s12 + s23)/s12, x]*(-G[0, x]^3/3 + (8*G[1, x]^3)/3 + 
       (8*G[q/s12, x]^3)/3 - (3*G[-(-1 + s23/q)^(-1), x]^2)/2 + 
       G[-(-1 + s23/q)^(-1), x]^3/3 + G[0, x]^2*(3/2 + 2*G[1, x] + 
         2*G[q/s12, x] + G[-(-1 + s23/q)^(-1), x]) + 
       G[q/s12, x]^2*(6 + 4*G[-(-1 + s23/q)^(-1), x]) + 
       G[1, x]^2*(6 + 8*G[q/s12, x] + 4*G[-(-1 + s23/q)^(-1), x]) + 
       6*G[0, q/(q - s23), x] - 6*G[1, q/(q - s23), x] - 
       6*G[q/s12, q/(q - s23), x] + G[0, x]*(-4*G[1, x]^2 - 4*G[q/s12, x]^2 + 
         G[q/s12, x]*(-6 - 4*G[-(-1 + s23/q)^(-1), x]) + 
         G[1, x]*(-6 - 8*G[q/s12, x] - 4*G[-(-1 + s23/q)^(-1), x]) - 
         3*G[-(-1 + s23/q)^(-1), x] + G[-(-1 + s23/q)^(-1), x]^2 - 
         4*G[0, q/(q - s23), x] + 4*G[1, q/(q - s23), x] + 
         4*G[q/s12, q/(q - s23), x] - 4*G[(s12 + s23)/s12, q/(q - s23), x]) + 
       6*G[(s12 + s23)/s12, q/(q - s23), x] + G[q/s12, x]*
        (6*G[-(-1 + s23/q)^(-1), x] - 2*G[-(-1 + s23/q)^(-1), x]^2 + 
         8*G[0, q/(q - s23), x] - 8*G[1, q/(q - s23), x] - 
         8*G[q/s12, q/(q - s23), x] + 8*G[(s12 + s23)/s12, q/(q - s23), x]) + 
       G[1, x]*(8*G[q/s12, x]^2 + 6*G[-(-1 + s23/q)^(-1), x] - 
         2*G[-(-1 + s23/q)^(-1), x]^2 + G[q/s12, x]*
          (12 + 8*G[-(-1 + s23/q)^(-1), x]) + 8*G[0, q/(q - s23), x] - 
         8*G[1, q/(q - s23), x] - 8*G[q/s12, q/(q - s23), x] + 
         8*G[(s12 + s23)/s12, q/(q - s23), x]) - 4*G[0, 1, q/(q - s23), x] - 
       4*G[0, q/s12, q/(q - s23), x] - 4*G[0, q/(q - s23), q/(q - s23), x] + 
       2*G[0, (s12 + s23)/s12, q/(q - s23), x] - 8*G[1, 0, q/(q - s23), x] + 
       8*G[1, q/s12, q/(q - s23), x] + 4*G[1, q/(q - s23), q/(q - s23), x] - 
       2*G[1, (s12 + s23)/s12, q/(q - s23), x] - 
       8*G[q/s12, 0, q/(q - s23), x] + 8*G[q/s12, 1, q/(q - s23), x] + 
       4*G[q/s12, q/(q - s23), q/(q - s23), x] - 
       2*G[q/s12, (s12 + s23)/s12, q/(q - s23), x] + 
       2*G[(s12 + s23)/s12, 0, q/(q - s23), x] - 
       2*G[(s12 + s23)/s12, 1, q/(q - s23), x] - 
       2*G[(s12 + s23)/s12, q/s12, q/(q - s23), x] - 
       4*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x] + 
       4*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x]) + 
     4*G[0, 0, 0, 1, x] + 4*G[0, 0, 0, q/s12, x] - 
     4*G[0, 0, 0, q/(q - s23), x] + 8*G[0, 0, 1, 1, x] + 
     8*G[0, 0, 1, q/s12, x] - 4*G[0, 0, 1, q/(q - s23), x] - 
     4*G[0, 0, 1, (s12 + s23)/s12, x] + 8*G[0, 0, q/s12, 1, x] + 
     8*G[0, 0, q/s12, q/s12, x] - 4*G[0, 0, q/s12, q/(q - s23), x] - 
     4*G[0, 0, q/s12, (s12 + s23)/s12, x] - 8*G[0, 0, q/(q - s23), 1, x] - 
     8*G[0, 0, q/(q - s23), q/s12, x] + 4*G[0, 0, q/(q - s23), q/(q - s23), 
       x] + 4*G[0, 0, q/(q - s23), (s12 + s23)/s12, x] + 
     16*G[0, 1, 1, 1, x] - 8*G[0, 1, q/s12, q/(q - s23), x] + 
     8*G[0, 1, q/s12, (s12 + s23)/s12, x] - 
     4*G[0, 1, q/(q - s23), q/(q - s23), x] + 
     8*G[0, 1, (s12 + s23)/s12, q/(q - s23), x] + 
     4*G[0, 1, (s12 + s23)/s12, (s12 + s23)/s12, x] - 
     8*G[0, q/s12, 1, q/(q - s23), x] + 8*G[0, q/s12, 1, (s12 + s23)/s12, 
       x] + 16*G[0, q/s12, q/s12, q/s12, x] - 
     4*G[0, q/s12, q/(q - s23), q/(q - s23), x] + 
     8*G[0, q/s12, (s12 + s23)/s12, q/(q - s23), x] + 
     4*G[0, q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x] - 
     4*G[0, q/(q - s23), q/(q - s23), q/(q - s23), x] + 
     4*G[0, (s12 + s23)/s12, 1, q/(q - s23), x] + 
     4*G[0, (s12 + s23)/s12, q/s12, q/(q - s23), x] + 
     4*G[0, (s12 + s23)/s12, q/(q - s23), q/(q - s23), x] + 
     2*G[0, (s12 + s23)/s12, q/(q - s23), (s12 + s23)/s12, x] - 
     16*G[1, 0, q/s12, q/s12, x] - 8*G[1, 0, q/s12, q/(q - s23), x] + 
     8*G[1, 0, q/s12, (s12 + s23)/s12, x] - 
     8*G[1, 0, q/(q - s23), q/(q - s23), x] + 
     8*G[1, 0, (s12 + s23)/s12, q/(q - s23), x] + 16*G[1, 1, 0, q/s12, x] - 
     8*G[1, 1, 0, q/(q - s23), x] - 8*G[1, 1, 0, (s12 + s23)/s12, x] + 
     16*G[1, 1, 1, q/(q - s23), x] - 16*G[1, 1, 1, (s12 + s23)/s12, x] + 
     8*G[1, 1, q/(q - s23), 0, x] - 16*G[1, 1, q/(q - s23), q/s12, x] + 
     8*G[1, 1, q/(q - s23), q/(q - s23), x] + 
     8*G[1, 1, q/(q - s23), (s12 + s23)/s12, x] - 
     8*G[1, 1, (s12 + s23)/s12, 0, x] + 16*G[1, 1, (s12 + s23)/s12, q/s12, 
       x] - 8*G[1, 1, (s12 + s23)/s12, q/(q - s23), x] - 
     8*G[1, 1, (s12 + s23)/s12, (s12 + s23)/s12, x] - 
     16*G[1, q/s12, 0, q/(q - s23), x] + 
     8*G[1, q/s12, q/(q - s23), q/(q - s23), x] - 
     16*G[1, q/s12, (s12 + s23)/s12, q/(q - s23), x] - 
     8*G[1, q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x] + 
     4*G[1, q/(q - s23), q/(q - s23), q/(q - s23), x] + 
     8*G[1, (s12 + s23)/s12, 0, q/(q - s23), x] - 
     8*G[1, (s12 + s23)/s12, q/s12, q/(q - s23), x] - 
     8*G[1, (s12 + s23)/s12, q/(q - s23), q/(q - s23), x] - 
     6*G[1, (s12 + s23)/s12, q/(q - s23), (s12 + s23)/s12, x] - 
     4*G[1, (s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x] - 
     4*G[1, (s12 + s23)/s12, (s12 + s23)/s12, (s12 + s23)/s12, x] - 
     8*G[q/s12, 0, 1, q/(q - s23), x] + 8*G[q/s12, 0, 1, (s12 + s23)/s12, 
       x] - 8*G[q/s12, 0, q/(q - s23), q/(q - s23), x] + 
     8*G[q/s12, 0, (s12 + s23)/s12, q/(q - s23), x] - 
     16*G[q/s12, 1, 0, q/(q - s23), x] + 
     8*G[q/s12, 1, q/(q - s23), q/(q - s23), x] - 
     16*G[q/s12, 1, (s12 + s23)/s12, q/(q - s23), x] - 
     8*G[q/s12, 1, (s12 + s23)/s12, (s12 + s23)/s12, x] - 
     8*G[q/s12, q/s12, 0, q/(q - s23), x] - 
     8*G[q/s12, q/s12, 0, (s12 + s23)/s12, x] + 
     16*G[q/s12, q/s12, q/s12, q/(q - s23), x] - 
     16*G[q/s12, q/s12, q/s12, (s12 + s23)/s12, x] + 
     8*G[q/s12, q/s12, q/(q - s23), 0, x] - 
     16*G[q/s12, q/s12, q/(q - s23), 1, x] + 
     8*G[q/s12, q/s12, q/(q - s23), q/(q - s23), x] + 
     8*G[q/s12, q/s12, q/(q - s23), (s12 + s23)/s12, x] - 
     8*G[q/s12, q/s12, (s12 + s23)/s12, 0, x] + 
     16*G[q/s12, q/s12, (s12 + s23)/s12, 1, x] - 
     8*G[q/s12, q/s12, (s12 + s23)/s12, q/(q - s23), x] - 
     8*G[q/s12, q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x] + 
     4*G[q/s12, q/(q - s23), q/(q - s23), q/(q - s23), x] + 
     8*G[q/s12, (s12 + s23)/s12, 0, q/(q - s23), x] - 
     8*G[q/s12, (s12 + s23)/s12, 1, q/(q - s23), x] - 
     8*G[q/s12, (s12 + s23)/s12, q/(q - s23), q/(q - s23), x] - 
     6*G[q/s12, (s12 + s23)/s12, q/(q - s23), (s12 + s23)/s12, x] - 
     4*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x] - 
     4*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, (s12 + s23)/s12, x] + 
     4*G[(s12 + s23)/s12, 0, 1, q/(q - s23), x] + 
     4*G[(s12 + s23)/s12, 0, q/s12, q/(q - s23), x] + 
     4*G[(s12 + s23)/s12, 0, q/(q - s23), q/(q - s23), x] + 
     2*G[(s12 + s23)/s12, 0, q/(q - s23), (s12 + s23)/s12, x] + 
     8*G[(s12 + s23)/s12, 1, 0, q/(q - s23), x] - 
     8*G[(s12 + s23)/s12, 1, q/s12, q/(q - s23), x] - 
     4*G[(s12 + s23)/s12, 1, q/(q - s23), q/(q - s23), x] - 
     2*G[(s12 + s23)/s12, 1, q/(q - s23), (s12 + s23)/s12, x] + 
     8*G[(s12 + s23)/s12, q/s12, 0, q/(q - s23), x] - 
     8*G[(s12 + s23)/s12, q/s12, 1, q/(q - s23), x] - 
     4*G[(s12 + s23)/s12, q/s12, q/(q - s23), q/(q - s23), x] - 
     2*G[(s12 + s23)/s12, q/s12, q/(q - s23), (s12 + s23)/s12, x] - 
     4*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), q/(q - s23), x] + 
     4*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), q/(q - s23), x] - 
     4*G[(s12 + s23)/s12, (s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x] + 
     ((2*G[(s12 + s23)/s12, x]^3)/3 + G[(s12 + s23)/s12, x]^2*
        (-3 + 2*G[0, x] - 4*G[1, x] - 4*G[q/s12, x] - 
         2*G[-(-1 + s23/q)^(-1), x]) - 2*G[0, x]^2*G[-(-1 + s23/q)^(-1), x] - 
       8*G[1, x]^2*G[-(-1 + s23/q)^(-1), x] - 8*G[q/s12, x]^2*
        G[-(-1 + s23/q)^(-1), x] + 3*G[-(-1 + s23/q)^(-1), x]^2 - 
       (2*G[-(-1 + s23/q)^(-1), x]^3)/3 + 12*G[0, 1, x] + 12*G[0, q/s12, x] - 
       12*G[0, q/(q - s23), x] + 12*G[1, q/(q - s23), x] - 
       12*G[1, (s12 + s23)/s12, x] + 12*G[q/s12, q/(q - s23), x] - 
       12*G[q/s12, (s12 + s23)/s12, x] + G[q/s12, x]*
        (-12*G[-(-1 + s23/q)^(-1), x] + 4*G[-(-1 + s23/q)^(-1), x]^2 - 
         16*G[0, q/(q - s23), x] + 16*G[1, q/(q - s23), x] - 
         16*G[1, (s12 + s23)/s12, x] + 16*G[q/s12, q/(q - s23), x] - 
         16*G[q/s12, (s12 + s23)/s12, x] - 16*G[(s12 + s23)/s12, q/(q - s23), 
           x]) + G[1, x]*(-12*G[-(-1 + s23/q)^(-1), x] - 
         16*G[q/s12, x]*G[-(-1 + s23/q)^(-1), x] + 
         4*G[-(-1 + s23/q)^(-1), x]^2 + 16*G[0, q/s12, x] - 
         16*G[0, q/(q - s23), x] + 16*G[1, q/(q - s23), x] - 
         16*G[1, (s12 + s23)/s12, x] + 16*G[q/s12, q/(q - s23), x] - 
         16*G[q/s12, (s12 + s23)/s12, x] - 16*G[(s12 + s23)/s12, q/(q - s23), 
           x]) - 12*G[(s12 + s23)/s12, q/(q - s23), x] + 
       G[(s12 + s23)/s12, x]*(2*G[0, x]^2 + 8*G[1, x]^2 + 8*G[q/s12, x]^2 + 
         G[0, x]*(-6 - 8*G[1, x] - 8*G[q/s12, x] - 
           4*G[-(-1 + s23/q)^(-1), x]) + 6*G[-(-1 + s23/q)^(-1), x] - 
         2*G[-(-1 + s23/q)^(-1), x]^2 + G[q/s12, x]*
          (12 + 8*G[-(-1 + s23/q)^(-1), x]) + G[1, x]*(12 + 16*G[q/s12, x] + 
           8*G[-(-1 + s23/q)^(-1), x]) + 8*G[0, q/(q - s23), x] - 
         8*G[1, q/(q - s23), x] - 8*G[q/s12, q/(q - s23), x] + 
         8*G[(s12 + s23)/s12, q/(q - s23), x]) + 
       G[0, x]*(6*G[-(-1 + s23/q)^(-1), x] + 8*G[1, x]*G[-(-1 + s23/q)^(-1), 
           x] + 8*G[q/s12, x]*G[-(-1 + s23/q)^(-1), x] - 
         2*G[-(-1 + s23/q)^(-1), x]^2 - 8*G[0, 1, x] - 8*G[0, q/s12, x] + 
         8*G[0, q/(q - s23), x] - 8*G[1, q/(q - s23), x] + 
         8*G[1, (s12 + s23)/s12, x] - 8*G[q/s12, q/(q - s23), x] + 
         8*G[q/s12, (s12 + s23)/s12, x] + 8*G[(s12 + s23)/s12, q/(q - s23), 
           x]) + 8*G[0, 0, 1, x] + 8*G[0, 0, q/s12, x] - 
       8*G[0, 0, q/(q - s23), x] + 16*G[0, 1, 1, x] + 
       8*G[0, 1, q/(q - s23), x] - 8*G[0, 1, (s12 + s23)/s12, x] + 
       16*G[0, q/s12, q/s12, x] + 8*G[0, q/s12, q/(q - s23), x] - 
       8*G[0, q/s12, (s12 + s23)/s12, x] + 8*G[0, q/(q - s23), q/(q - s23), 
         x] - 8*G[0, (s12 + s23)/s12, q/(q - s23), x] - 
       16*G[1, 0, q/s12, x] + 16*G[1, 0, q/(q - s23), x] - 
       16*G[1, 1, q/(q - s23), x] + 16*G[1, 1, (s12 + s23)/s12, x] - 
       16*G[1, q/s12, q/(q - s23), x] + 16*G[1, q/s12, (s12 + s23)/s12, x] - 
       8*G[1, q/(q - s23), q/(q - s23), x] + 
       16*G[1, (s12 + s23)/s12, q/(q - s23), x] + 
       8*G[1, (s12 + s23)/s12, (s12 + s23)/s12, x] + 
       16*G[q/s12, 0, q/(q - s23), x] - 16*G[q/s12, 1, q/(q - s23), x] + 
       16*G[q/s12, 1, (s12 + s23)/s12, x] - 16*G[q/s12, q/s12, q/(q - s23), 
         x] + 16*G[q/s12, q/s12, (s12 + s23)/s12, x] - 
       8*G[q/s12, q/(q - s23), q/(q - s23), x] + 
       16*G[q/s12, (s12 + s23)/s12, q/(q - s23), x] + 
       8*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x] - 
       8*G[(s12 + s23)/s12, 0, q/(q - s23), x] + 
       8*G[(s12 + s23)/s12, 1, q/(q - s23), x] + 
       8*G[(s12 + s23)/s12, q/s12, q/(q - s23), x] + 
       8*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x] - 
       8*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])*Log[z] + 
     (-2*G[(s12 + s23)/s12, x]^2 - 6*G[-(-1 + s23/q)^(-1), x] + 
       4*G[0, x]*G[-(-1 + s23/q)^(-1), x] - 8*G[1, x]*G[-(-1 + s23/q)^(-1), 
         x] - 8*G[q/s12, x]*G[-(-1 + s23/q)^(-1), x] + 
       2*G[-(-1 + s23/q)^(-1), x]^2 + G[(s12 + s23)/s12, x]*
        (6 - 4*G[0, x] + 8*G[1, x] + 8*G[q/s12, x] + 
         4*G[-(-1 + s23/q)^(-1), x]) + 8*G[0, 1, x] + 8*G[0, q/s12, x] - 
       8*G[0, q/(q - s23), x] + 8*G[1, q/(q - s23), x] - 
       8*G[1, (s12 + s23)/s12, x] + 8*G[q/s12, q/(q - s23), x] - 
       8*G[q/s12, (s12 + s23)/s12, x] - 8*G[(s12 + s23)/s12, q/(q - s23), x])*
      Log[z]^2 + ((8*G[(s12 + s23)/s12, x])/3 - (8*G[-(-1 + s23/q)^(-1), x])/
        3)*Log[z]^3))*1};
P13G001010011=
{x^eps, ((-2 + 3*eps)*x^eps*1)/(eps^2*z^(2*eps)), 
 (4*G[0, 1, x] + 4*G[0, q/s12, x] + (8*s12*(-1 + x)*G[1, 0, x])/(q - s12) + 
   (8*(q - s12*x)*G[q/s12, 0, x])/(q - s12) + 
   ((-4*s12*(-1 + x)*G[1, x])/(q - s12) - (4*(q - s12*x)*G[q/s12, x])/
      (q - s12))*Log[z] + eps*(-6*G[0, 1, x] - 6*G[0, q/s12, x] - 
     (12*s12*(-1 + x)*G[1, 0, x])/(q - s12) - (12*(q - s12*x)*G[q/s12, 0, x])/
      (q - s12) + 4*G[0, 0, 1, x] + 4*G[0, 0, q/s12, x] + 4*G[0, 1, 0, x] - 
     8*G[0, 1, 1, x] - 8*G[0, 1, q/s12, x] + 4*G[0, q/s12, 0, x] - 
     8*G[0, q/s12, 1, x] - 8*G[0, q/s12, q/s12, x] + 
     (16*s12*(-1 + x)*G[1, 0, 0, x])/(-q + s12) - 
     (4*s12*(-1 + x)*G[1, 0, 1, x])/(q - s12) - 
     (4*s12*(-1 + x)*G[1, 0, q/s12, x])/(q - s12) - 
     (16*s12*(-1 + x)*G[1, 1, 0, x])/(q - s12) + 
     (8*s12*(-1 + x)*G[1, q/s12, 0, x])/(q - s12) - 
     (16*(q - s12*x)*G[q/s12, 0, 0, x])/(q - s12) - 
     (4*(q - s12*x)*G[q/s12, 0, 1, x])/(q - s12) - 
     (4*(q - s12*x)*G[q/s12, 0, q/s12, x])/(q - s12) + 
     (8*(q - s12*x)*G[q/s12, 1, 0, x])/(q - s12) - 
     (16*(q - s12*x)*G[q/s12, q/s12, 0, x])/(q - s12) + 
     ((6*s12*(-1 + x)*G[1, x])/(q - s12) + (4*s12*(-1 + x)*G[1, x]^2)/
        (q - s12) + (6*(q - s12*x)*G[q/s12, x])/(q - s12) + 
       (4*(q - s12*x)*G[q/s12, x]^2)/(q - s12) - 8*G[0, 1, x] - 
       8*G[0, q/s12, x] - (4*s12*(-1 + x)*G[1, 0, x])/(q - s12) - 
       (4*s12*(-1 + x)*G[1, q/s12, x])/(q - s12) - 
       (4*(q - s12*x)*G[q/s12, 0, x])/(q - s12) - 
       (4*(q - s12*x)*G[q/s12, 1, x])/(q - s12))*Log[z] + 
     ((4*s12*(-1 + x)*G[1, x])/(q - s12) + (4*(q - s12*x)*G[q/s12, x])/
        (q - s12))*Log[z]^2))*1};
P13G001010012=
{(1 - x)^(2*eps)*x^(1 + eps)*(1 - (s12*x)/q)^(2*eps), 0, 
 ((-52*G[1, 0, x])/(q - s12) + (52*G[q/s12, 0, x])/(q - s12) - 
   (16*G[1, 0, 0, x])/(q - s12) + (12*G[1, 0, 1, x])/(q - s12) + 
   (12*G[1, 0, q/s12, x])/(q - s12) + (16*G[1, 1, 0, x])/(q - s12) + 
   (8*G[1, q/s12, 0, x])/(q - s12) + (16*G[q/s12, 0, 0, x])/(q - s12) - 
   (12*G[q/s12, 0, 1, x])/(q - s12) - (12*G[q/s12, 0, q/s12, x])/(q - s12) - 
   (8*G[q/s12, 1, 0, x])/(q - s12) - (16*G[q/s12, q/s12, 0, x])/(q - s12) + 
   ((26*G[1, x])/(q - s12) - (4*G[1, x]^2)/(q - s12) - 
     (26*G[q/s12, x])/(q - s12) + (4*G[q/s12, x]^2)/(q - s12) - 
     (4*G[1, 0, x])/(q - s12) - (4*G[1, q/s12, x])/(q - s12) + 
     (4*G[q/s12, 0, x])/(q - s12) + (4*G[q/s12, 1, x])/(q - s12))*Log[z] + 
   ((4*G[1, x])/(q - s12) - (4*G[q/s12, x])/(q - s12))*Log[z]^2 + 
   ((8*G[1, 0, x])/(q - s12) - (8*G[q/s12, 0, x])/(q - s12) + 
     ((-4*G[1, x])/(q - s12) + (4*G[q/s12, x])/(q - s12))*Log[z])/eps + 
   eps*((108*G[1, 0, x])/(q - s12) - (108*G[q/s12, 0, x])/(q - s12) + 
     (104*G[1, 0, 0, x])/(q - s12) - (78*G[1, 0, 1, x])/(q - s12) - 
     (78*G[1, 0, q/s12, x])/(q - s12) - (104*G[1, 1, 0, x])/(q - s12) - 
     (52*G[1, q/s12, 0, x])/(q - s12) - (104*G[q/s12, 0, 0, x])/(q - s12) + 
     (78*G[q/s12, 0, 1, x])/(q - s12) + (78*G[q/s12, 0, q/s12, x])/
      (q - s12) + (52*G[q/s12, 1, 0, x])/(q - s12) + 
     (104*G[q/s12, q/s12, 0, x])/(q - s12) + (56*G[1, 0, 0, 0, x])/
      (q - s12) - (36*G[1, 0, 0, 1, x])/(q - s12) - 
     (36*G[1, 0, 0, q/s12, x])/(q - s12) - (36*G[1, 0, 1, 0, x])/(q - s12) + 
     (24*G[1, 0, 1, 1, x])/(q - s12) + (24*G[1, 0, 1, q/s12, x])/(q - s12) - 
     (36*G[1, 0, q/s12, 0, x])/(q - s12) + (24*G[1, 0, q/s12, 1, x])/
      (q - s12) + (24*G[1, 0, q/s12, q/s12, x])/(q - s12) - 
     (32*G[1, 1, 0, 0, x])/(q - s12) + (24*G[1, 1, 0, 1, x])/(q - s12) + 
     (24*G[1, 1, 0, q/s12, x])/(q - s12) + (32*G[1, 1, 1, 0, x])/(q - s12) + 
     (16*G[1, 1, q/s12, 0, x])/(q - s12) - (16*G[1, q/s12, 0, 0, x])/
      (q - s12) + (12*G[1, q/s12, 0, 1, x])/(q - s12) + 
     (12*G[1, q/s12, 0, q/s12, x])/(q - s12) + (8*G[1, q/s12, 1, 0, x])/
      (q - s12) + (16*G[1, q/s12, q/s12, 0, x])/(q - s12) - 
     (56*G[q/s12, 0, 0, 0, x])/(q - s12) + (36*G[q/s12, 0, 0, 1, x])/
      (q - s12) + (36*G[q/s12, 0, 0, q/s12, x])/(q - s12) + 
     (36*G[q/s12, 0, 1, 0, x])/(q - s12) - (24*G[q/s12, 0, 1, 1, x])/
      (q - s12) - (24*G[q/s12, 0, 1, q/s12, x])/(q - s12) + 
     (36*G[q/s12, 0, q/s12, 0, x])/(q - s12) - (24*G[q/s12, 0, q/s12, 1, x])/
      (q - s12) - (24*G[q/s12, 0, q/s12, q/s12, x])/(q - s12) + 
     (16*G[q/s12, 1, 0, 0, x])/(q - s12) - (12*G[q/s12, 1, 0, 1, x])/
      (q - s12) - (12*G[q/s12, 1, 0, q/s12, x])/(q - s12) - 
     (16*G[q/s12, 1, 1, 0, x])/(q - s12) - (8*G[q/s12, 1, q/s12, 0, x])/
      (q - s12) + (32*G[q/s12, q/s12, 0, 0, x])/(q - s12) - 
     (24*G[q/s12, q/s12, 0, 1, x])/(q - s12) - 
     (24*G[q/s12, q/s12, 0, q/s12, x])/(q - s12) - 
     (16*G[q/s12, q/s12, 1, 0, x])/(q - s12) - 
     (32*G[q/s12, q/s12, q/s12, 0, x])/(q - s12) + 
     ((-54*G[1, x])/(q - s12) + (26*G[1, x]^2)/(q - s12) - 
       (8*G[1, x]^3)/(3*(q - s12)) + (54*G[q/s12, x])/(q - s12) - 
       (26*G[q/s12, x]^2)/(q - s12) + (8*G[q/s12, x]^3)/(3*(q - s12)) + 
       (26*G[1, 0, x])/(q - s12) + (26*G[1, q/s12, x])/(q - s12) - 
       (26*G[q/s12, 0, x])/(q - s12) - (26*G[q/s12, 1, x])/(q - s12) - 
       (4*G[1, 0, 0, x])/(q - s12) - (8*G[1, 1, 0, x])/(q - s12) - 
       (8*G[1, 1, q/s12, x])/(q - s12) - (4*G[1, q/s12, 0, x])/(q - s12) - 
       (4*G[1, q/s12, 1, x])/(q - s12) - (8*G[1, q/s12, q/s12, x])/
        (q - s12) + (4*G[q/s12, 0, 0, x])/(q - s12) + (4*G[q/s12, 1, 0, x])/
        (q - s12) + (8*G[q/s12, 1, 1, x])/(q - s12) + 
       (4*G[q/s12, 1, q/s12, x])/(q - s12) + (8*G[q/s12, q/s12, 0, x])/
        (q - s12) + (8*G[q/s12, q/s12, 1, x])/(q - s12))*Log[z] + 
     ((-26*G[1, x])/(q - s12) + (4*G[1, x]^2)/(q - s12) + 
       (26*G[q/s12, x])/(q - s12) - (4*G[q/s12, x]^2)/(q - s12) + 
       (4*G[1, 0, x])/(q - s12) + (4*G[1, q/s12, x])/(q - s12) - 
       (4*G[q/s12, 0, x])/(q - s12) - (4*G[q/s12, 1, x])/(q - s12))*
      Log[z]^2 + ((-8*G[1, x])/(3*(q - s12)) + (8*G[q/s12, x])/(3*(q - s12)))*
      Log[z]^3))*1};
P13G001011011=
{x^(1 + eps)*(1 - ((q - s23)*x)/q)^(3*eps), 0, 
 ((-4*G[-(-1 + s23/q)^(-1), x])/(eps^2*(q - s23)) + 
   (36/(q - s23) + (4*G[0, x])/(q - s23) + (2*G[1, x])/(q - s23) + 
     (2*G[q/s12, x])/(q - s23))*G[-(-1 + s23/q)^(-1), x]^2 - 
   (28*G[-(-1 + s23/q)^(-1), x]^3)/(3*(q - s23)) + 
   (18*G[0, q/(q - s23), x])/(q - s23) + 
   G[0, x]*((20*G[0, q/(q - s23), x])/(q - s23) - (8*G[1, q/(q - s23), x])/
      (q - s23) - (8*G[q/s12, q/(q - s23), x])/(q - s23)) + 
   G[1, x]*((-4*G[0, q/(q - s23), x])/(q - s23) + 
     (4*G[(s12 + s23)/s12, q/(q - s23), x])/(q - s23)) + 
   G[q/s12, x]*((-4*G[0, q/(q - s23), x])/(q - s23) + 
     (4*G[(s12 + s23)/s12, q/(q - s23), x])/(q - s23)) + 
   G[-(-1 + s23/q)^(-1), x]*(-18/(q - s23) - (10*G[0, x]^2)/(q - s23) + 
     G[0, x]*(-18/(q - s23) + (8*G[1, x])/(q - s23) + 
       (8*G[q/s12, x])/(q - s23)) - (4*G[1, x]*G[(s12 + s23)/s12, x])/
      (q - s23) - (4*G[q/s12, x]*G[(s12 + s23)/s12, x])/(q - s23) - 
     (4*G[0, 1, x])/(q - s23) - (4*G[0, q/s12, x])/(q - s23) + 
     (4*G[0, q/(q - s23), x])/(q - s23) - (4*G[1, q/(q - s23), x])/
      (q - s23) + (4*G[1, (s12 + s23)/s12, x])/(q - s23) - 
     (4*G[q/s12, q/(q - s23), x])/(q - s23) + 
     (4*G[q/s12, (s12 + s23)/s12, x])/(q - s23) + 
     (4*G[(s12 + s23)/s12, q/(q - s23), x])/(q - s23)) + 
   (20*G[0, 0, q/(q - s23), x])/(-q + s23) + (8*G[0, 1, q/(q - s23), x])/
    (q - s23) + (8*G[0, q/s12, q/(q - s23), x])/(q - s23) - 
   (16*G[0, q/(q - s23), q/(q - s23), x])/(q - s23) + 
   (4*G[1, 0, q/(q - s23), x])/(q - s23) + 
   (4*G[1, q/(q - s23), q/(q - s23), x])/(q - s23) + 
   (4*G[1, (s12 + s23)/s12, q/(q - s23), x])/(-q + s23) + 
   (4*G[q/s12, 0, q/(q - s23), x])/(q - s23) + 
   (4*G[q/s12, q/(q - s23), q/(q - s23), x])/(q - s23) + 
   (4*G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/(-q + s23) - 
   (8*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(q - s23) + 
   ((-18/(q - s23) + (4*G[0, x])/(q - s23) - (4*G[1, x])/(q - s23) - 
       (4*G[q/s12, x])/(q - s23))*G[-(-1 + s23/q)^(-1), x] + 
     (10*G[-(-1 + s23/q)^(-1), x]^2)/(q - s23) - (4*G[0, q/(q - s23), x])/
      (q - s23) + (4*G[1, q/(q - s23), x])/(q - s23) + 
     (4*G[q/s12, q/(q - s23), x])/(q - s23))*Log[z] - 
   (4*G[-(-1 + s23/q)^(-1), x]*Log[z]^2)/(q - s23) + 
   ((18/(q - s23) + (4*G[0, x])/(q - s23))*G[-(-1 + s23/q)^(-1), x] - 
     (8*G[-(-1 + s23/q)^(-1), x]^2)/(q - s23) - (4*G[0, q/(q - s23), x])/
      (q - s23) + (4*G[-(-1 + s23/q)^(-1), x]*Log[z])/(q - s23))/eps + 
   eps*((42/(q - s23) + (8*G[0, x])/(3*(q - s23)) + 
       (10*G[1, x])/(3*(q - s23)) + (10*G[q/s12, x])/(3*(q - s23)))*
      G[-(-1 + s23/q)^(-1), x]^3 - (23*G[-(-1 + s23/q)^(-1), x]^4)/
      (3*(q - s23)) + G[0, x]^2*((-26*G[0, q/(q - s23), x])/(q - s23) + 
       (8*G[1, q/(q - s23), x])/(q - s23) + (8*G[q/s12, q/(q - s23), x])/
        (q - s23)) - (4*G[1, q/(q - s23), x]*G[(s12 + s23)/s12, q/(q - s23), 
        x])/(q - s23) + (4*G[1, (s12 + s23)/s12, x]*G[(s12 + s23)/s12, 
        q/(q - s23), x])/(q - s23) - (4*G[q/s12, q/(q - s23), x]*
       G[(s12 + s23)/s12, q/(q - s23), x])/(q - s23) + 
     (4*G[q/s12, (s12 + s23)/s12, x]*G[(s12 + s23)/s12, q/(q - s23), x])/
      (q - s23) + (2*G[(s12 + s23)/s12, q/(q - s23), x]^2)/(q - s23) + 
     G[1, x]^2*((4*G[0, q/(q - s23), x])/(q - s23) - 
       (4*G[(s12 + s23)/s12, q/(q - s23), x])/(q - s23)) + 
     G[q/s12, x]^2*((4*G[0, q/(q - s23), x])/(q - s23) - 
       (4*G[(s12 + s23)/s12, q/(q - s23), x])/(q - s23)) + 
     G[0, q/s12, x]*((12*G[1, q/(q - s23), x])/(q - s23) - 
       (12*G[q/s12, q/(q - s23), x])/(q - s23) - 
       (4*G[(s12 + s23)/s12, q/(q - s23), x])/(q - s23)) + 
     G[0, 1, x]*((-12*G[1, q/(q - s23), x])/(q - s23) + 
       (12*G[q/s12, q/(q - s23), x])/(q - s23) - 
       (4*G[(s12 + s23)/s12, q/(q - s23), x])/(q - s23)) + 
     G[0, q/(q - s23), x]*(-18/(q - s23) + 
       (4*G[(s12 + s23)/s12, q/(q - s23), x])/(q - s23)) + 
     G[-(-1 + s23/q)^(-1), x]^2*(-36/(q - s23) - (16*G[0, x]^2)/(q - s23) - 
       (2*G[1, x]^2)/(q - s23) - (2*G[q/s12, x]^2)/(q - s23) + 
       G[0, x]*(-18/(q - s23) + (14*G[1, x])/(q - s23) + 
         (14*G[q/s12, x])/(q - s23)) + G[q/s12, x]*(-9/(q - s23) - 
         (4*G[(s12 + s23)/s12, x])/(q - s23)) + 
       G[1, x]*(-9/(q - s23) - (4*G[q/s12, x])/(q - s23) - 
         (4*G[(s12 + s23)/s12, x])/(q - s23)) - (4*G[0, 1, x])/(q - s23) - 
       (4*G[0, q/s12, x])/(q - s23) + (4*G[0, q/(q - s23), x])/(q - s23) - 
       (4*G[1, q/(q - s23), x])/(q - s23) + (4*G[1, (s12 + s23)/s12, x])/
        (q - s23) - (4*G[q/s12, q/(q - s23), x])/(q - s23) + 
       (4*G[q/s12, (s12 + s23)/s12, x])/(q - s23) + 
       (4*G[(s12 + s23)/s12, q/(q - s23), x])/(q - s23)) + 
     (90*G[0, 0, q/(q - s23), x])/(q - s23) - (36*G[0, 1, q/(q - s23), x])/
      (q - s23) - (36*G[0, q/s12, q/(q - s23), x])/(q - s23) + 
     (72*G[0, q/(q - s23), q/(q - s23), x])/(q - s23) - 
     (18*G[1, 0, q/(q - s23), x])/(q - s23) - 
     (18*G[1, q/(q - s23), q/(q - s23), x])/(q - s23) + 
     (18*G[1, (s12 + s23)/s12, q/(q - s23), x])/(q - s23) - 
     (18*G[q/s12, 0, q/(q - s23), x])/(q - s23) - 
     (18*G[q/s12, q/(q - s23), q/(q - s23), x])/(q - s23) + 
     (18*G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q - s23) + 
     (36*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(q - s23) + 
     G[0, x]*((-90*G[0, q/(q - s23), x])/(q - s23) + 
       (36*G[1, q/(q - s23), x])/(q - s23) + (36*G[q/s12, q/(q - s23), x])/
        (q - s23) + G[1, x]*((-4*G[0, q/(q - s23), x])/(q - s23) + 
         (16*G[1, q/(q - s23), x])/(q - s23) - (8*G[q/s12, q/(q - s23), x])/
          (q - s23) + (4*G[(s12 + s23)/s12, q/(q - s23), x])/(q - s23)) + 
       G[q/s12, x]*((-4*G[0, q/(q - s23), x])/(q - s23) - 
         (8*G[1, q/(q - s23), x])/(q - s23) + (16*G[q/s12, q/(q - s23), x])/
          (q - s23) + (4*G[(s12 + s23)/s12, q/(q - s23), x])/(q - s23)) + 
       (52*G[0, 0, q/(q - s23), x])/(q - s23) - (16*G[0, 1, q/(q - s23), x])/
        (q - s23) - (16*G[0, q/s12, q/(q - s23), x])/(q - s23) + 
       (56*G[0, q/(q - s23), q/(q - s23), x])/(q - s23) + 
       (4*G[1, 0, q/(q - s23), x])/(q - s23) + 
       (8*G[1, q/s12, q/(q - s23), x])/(q - s23) - 
       (20*G[1, q/(q - s23), q/(q - s23), x])/(q - s23) - 
       (4*G[1, (s12 + s23)/s12, q/(q - s23), x])/(q - s23) + 
       (4*G[q/s12, 0, q/(q - s23), x])/(q - s23) + 
       (8*G[q/s12, 1, q/(q - s23), x])/(q - s23) - 
       (20*G[q/s12, q/(q - s23), q/(q - s23), x])/(q - s23) - 
       (4*G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q - s23) - 
       (8*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(q - s23)) + 
     G[-(-1 + s23/q)^(-1), x]*((26*G[0, x]^3)/(3*(q - s23)) + 
       G[0, x]^2*(45/(q - s23) - (8*G[1, x])/(q - s23) - 
         (8*G[q/s12, x])/(q - s23)) + (4*G[1, x]^2*G[(s12 + s23)/s12, x])/
        (q - s23) + (4*G[q/s12, x]^2*G[(s12 + s23)/s12, x])/(q - s23) + 
       (18*G[0, 1, x])/(q - s23) + (18*G[0, q/s12, x])/(q - s23) - 
       (18*G[0, q/(q - s23), x])/(q - s23) + (18*G[1, q/(q - s23), x])/
        (q - s23) - (18*G[1, (s12 + s23)/s12, x])/(q - s23) + 
       (18*G[q/s12, q/(q - s23), x])/(q - s23) - 
       (18*G[q/s12, (s12 + s23)/s12, x])/(q - s23) + G[(s12 + s23)/s12, x]*
        ((4*G[0, 1, x])/(q - s23) + (4*G[0, q/s12, x])/(q - s23) - 
         (4*G[1, (s12 + s23)/s12, x])/(q - s23) - 
         (4*G[q/s12, (s12 + s23)/s12, x])/(q - s23)) - 
       (18*G[(s12 + s23)/s12, q/(q - s23), x])/(q - s23) + 
       G[1, x]*((18*G[(s12 + s23)/s12, x])/(q - s23) + 
         (8*G[q/s12, x]*G[(s12 + s23)/s12, x])/(q - s23) + 
         (2*G[(s12 + s23)/s12, x]^2)/(q - s23) + (12*G[0, 1, x])/(q - s23) - 
         (4*G[0, q/s12, x])/(q - s23) - (8*G[0, q/(q - s23), x])/(q - s23) + 
         (8*G[1, q/(q - s23), x])/(q - s23) - (8*G[1, (s12 + s23)/s12, x])/
          (q - s23) + (8*G[q/s12, q/(q - s23), x])/(q - s23) - 
         (8*G[q/s12, (s12 + s23)/s12, x])/(q - s23) - 
         (8*G[(s12 + s23)/s12, q/(q - s23), x])/(q - s23)) + 
       G[q/s12, x]*((18*G[(s12 + s23)/s12, x])/(q - s23) + 
         (2*G[(s12 + s23)/s12, x]^2)/(q - s23) - (12*G[0, 1, x])/(q - s23) + 
         (12*G[0, q/s12, x])/(q - s23) - (8*G[0, q/(q - s23), x])/(q - s23) + 
         (8*G[1, q/(q - s23), x])/(q - s23) - (8*G[1, (s12 + s23)/s12, x])/
          (q - s23) + (8*G[q/s12, q/(q - s23), x])/(q - s23) - 
         (8*G[q/s12, (s12 + s23)/s12, x])/(q - s23) - 
         (8*G[(s12 + s23)/s12, q/(q - s23), x])/(q - s23)) + 
       G[0, x]*(18/(q - s23) - (8*G[1, x]^2)/(q - s23) - 
         (8*G[q/s12, x]^2)/(q - s23) + G[q/s12, x]*(-36/(q - s23) - 
           (4*G[(s12 + s23)/s12, x])/(q - s23)) + 
         G[1, x]*(-36/(q - s23) + (8*G[q/s12, x])/(q - s23) - 
           (4*G[(s12 + s23)/s12, x])/(q - s23)) + (20*G[0, 1, x])/(q - s23) + 
         (20*G[0, q/s12, x])/(q - s23) + (4*G[0, q/(q - s23), x])/(q - s23) - 
         (4*G[1, q/(q - s23), x])/(q - s23) + (4*G[1, (s12 + s23)/s12, x])/
          (q - s23) - (4*G[q/s12, q/(q - s23), x])/(q - s23) + 
         (4*G[q/s12, (s12 + s23)/s12, x])/(q - s23) + 
         (4*G[(s12 + s23)/s12, q/(q - s23), x])/(q - s23)) - 
       (20*G[0, 0, 1, x])/(q - s23) - (20*G[0, 0, q/s12, x])/(q - s23) - 
       (4*G[0, 0, q/(q - s23), x])/(q - s23) - (16*G[0, 1, 1, x])/(q - s23) + 
       (4*G[0, 1, q/(q - s23), x])/(q - s23) - 
       (4*G[0, 1, (s12 + s23)/s12, x])/(q - s23) - (16*G[0, q/s12, q/s12, x])/
        (q - s23) + (4*G[0, q/s12, q/(q - s23), x])/(q - s23) - 
       (4*G[0, q/s12, (s12 + s23)/s12, x])/(q - s23) + 
       (4*G[0, q/(q - s23), q/(q - s23), x])/(q - s23) - 
       (4*G[0, (s12 + s23)/s12, q/(q - s23), x])/(q - s23) - 
       (8*G[1, 0, q/s12, x])/(q - s23) + (8*G[1, 0, q/(q - s23), x])/
        (q - s23) - (8*G[1, 1, q/(q - s23), x])/(q - s23) + 
       (8*G[1, 1, (s12 + s23)/s12, x])/(q - s23) - 
       (8*G[1, q/s12, q/(q - s23), x])/(q - s23) + 
       (8*G[1, q/s12, (s12 + s23)/s12, x])/(q - s23) - 
       (4*G[1, q/(q - s23), q/(q - s23), x])/(q - s23) + 
       (8*G[1, (s12 + s23)/s12, q/(q - s23), x])/(q - s23) + 
       (4*G[1, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q - s23) + 
       (8*G[q/s12, 0, q/(q - s23), x])/(q - s23) - 
       (8*G[q/s12, 1, q/(q - s23), x])/(q - s23) + 
       (8*G[q/s12, 1, (s12 + s23)/s12, x])/(q - s23) - 
       (8*G[q/s12, q/s12, q/(q - s23), x])/(q - s23) + 
       (8*G[q/s12, q/s12, (s12 + s23)/s12, x])/(q - s23) - 
       (4*G[q/s12, q/(q - s23), q/(q - s23), x])/(q - s23) + 
       (8*G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q - s23) + 
       (4*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q - s23) - 
       (4*G[(s12 + s23)/s12, 0, q/(q - s23), x])/(q - s23) + 
       (4*G[(s12 + s23)/s12, 1, q/(q - s23), x])/(q - s23) + 
       (4*G[(s12 + s23)/s12, q/s12, q/(q - s23), x])/(q - s23) + 
       (4*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(q - s23) - 
       (4*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/(q - s23)) + 
     G[q/s12, x]*((18*G[0, q/(q - s23), x])/(q - s23) - 
       (18*G[(s12 + s23)/s12, q/(q - s23), x])/(q - s23) - 
       (4*G[(s12 + s23)/s12, x]*G[(s12 + s23)/s12, q/(q - s23), x])/
        (q - s23) - (4*G[0, 1, q/(q - s23), x])/(q - s23) - 
       (4*G[0, q/s12, q/(q - s23), x])/(q - s23) - 
       (4*G[0, q/(q - s23), q/(q - s23), x])/(q - s23) - 
       (8*G[1, 0, q/(q - s23), x])/(q - s23) - 
       (8*G[1, q/(q - s23), q/(q - s23), x])/(q - s23) + 
       (8*G[1, (s12 + s23)/s12, q/(q - s23), x])/(q - s23) - 
       (8*G[q/s12, 0, q/(q - s23), x])/(q - s23) - 
       (8*G[q/s12, q/(q - s23), q/(q - s23), x])/(q - s23) + 
       (8*G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q - s23) + 
       (24*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(q - s23) + 
       (4*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/(q - s23)) + 
     G[1, x]*((18*G[0, q/(q - s23), x])/(q - s23) - 
       (18*G[(s12 + s23)/s12, q/(q - s23), x])/(q - s23) - 
       (4*G[(s12 + s23)/s12, x]*G[(s12 + s23)/s12, q/(q - s23), x])/
        (q - s23) + G[q/s12, x]*((8*G[0, q/(q - s23), x])/(q - s23) - 
         (8*G[(s12 + s23)/s12, q/(q - s23), x])/(q - s23)) - 
       (4*G[0, 1, q/(q - s23), x])/(q - s23) - 
       (4*G[0, q/s12, q/(q - s23), x])/(q - s23) - 
       (4*G[0, q/(q - s23), q/(q - s23), x])/(q - s23) - 
       (8*G[1, 0, q/(q - s23), x])/(q - s23) - 
       (8*G[1, q/(q - s23), q/(q - s23), x])/(q - s23) + 
       (8*G[1, (s12 + s23)/s12, q/(q - s23), x])/(q - s23) - 
       (8*G[q/s12, 0, q/(q - s23), x])/(q - s23) - 
       (8*G[q/s12, q/(q - s23), q/(q - s23), x])/(q - s23) + 
       (8*G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q - s23) + 
       (24*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(q - s23) + 
       (4*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/(q - s23)) - 
     (52*G[0, 0, 0, q/(q - s23), x])/(q - s23) + 
     (20*G[0, 0, 1, q/(q - s23), x])/(q - s23) + 
     (20*G[0, 0, q/s12, q/(q - s23), x])/(q - s23) + 
     (4*G[0, 0, q/(q - s23), 1, x])/(q - s23) + 
     (4*G[0, 0, q/(q - s23), q/s12, x])/(q - s23) - 
     (56*G[0, 0, q/(q - s23), q/(q - s23), x])/(q - s23) - 
     (8*G[0, 1, q/s12, q/(q - s23), x])/(q - s23) + 
     (20*G[0, 1, q/(q - s23), q/(q - s23), x])/(q - s23) + 
     (4*G[0, 1, (s12 + s23)/s12, q/(q - s23), x])/(q - s23) - 
     (8*G[0, q/s12, 1, q/(q - s23), x])/(q - s23) + 
     (20*G[0, q/s12, q/(q - s23), q/(q - s23), x])/(q - s23) + 
     (4*G[0, q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q - s23) - 
     (52*G[0, q/(q - s23), q/(q - s23), q/(q - s23), x])/(q - s23) - 
     (4*G[0, q/(q - s23), (s12 + s23)/s12, q/(q - s23), x])/(q - s23) - 
     (12*G[1, 0, 1, q/(q - s23), x])/(q - s23) + 
     (4*G[1, 0, q/s12, q/(q - s23), x])/(q - s23) + 
     (4*G[1, 0, q/(q - s23), q/(q - s23), x])/(q - s23) - 
     (8*G[1, 1, 0, q/(q - s23), x])/(q - s23) - 
     (16*G[1, 1, q/(q - s23), 0, x])/(q - s23) + 
     (8*G[1, 1, q/(q - s23), q/(q - s23), x])/(q - s23) - 
     (8*G[1, 1, (s12 + s23)/s12, q/(q - s23), x])/(q - s23) + 
     (8*G[1, q/s12, 0, q/(q - s23), x])/(q - s23) + 
     (8*G[1, q/s12, q/(q - s23), q/(q - s23), x])/(q - s23) - 
     (8*G[1, q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q - s23) + 
     (16*G[1, q/(q - s23), q/(q - s23), q/(q - s23), x])/(q - s23) + 
     (4*G[1, q/(q - s23), (s12 + s23)/s12, q/(q - s23), x])/(q - s23) - 
     (16*G[1, (s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(q - s23) - 
     (4*G[1, (s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/(q - s23) + 
     (4*G[q/s12, 0, 1, q/(q - s23), x])/(q - s23) - 
     (12*G[q/s12, 0, q/s12, q/(q - s23), x])/(q - s23) + 
     (4*G[q/s12, 0, q/(q - s23), q/(q - s23), x])/(q - s23) + 
     (8*G[q/s12, 1, 0, q/(q - s23), x])/(q - s23) + 
     (8*G[q/s12, 1, q/(q - s23), q/(q - s23), x])/(q - s23) - 
     (8*G[q/s12, 1, (s12 + s23)/s12, q/(q - s23), x])/(q - s23) - 
     (8*G[q/s12, q/s12, 0, q/(q - s23), x])/(q - s23) - 
     (16*G[q/s12, q/s12, q/(q - s23), 0, x])/(q - s23) + 
     (8*G[q/s12, q/s12, q/(q - s23), q/(q - s23), x])/(q - s23) - 
     (8*G[q/s12, q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q - s23) + 
     (16*G[q/s12, q/(q - s23), q/(q - s23), q/(q - s23), x])/(q - s23) + 
     (4*G[q/s12, q/(q - s23), (s12 + s23)/s12, q/(q - s23), x])/(q - s23) - 
     (16*G[q/s12, (s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(q - s23) - 
     (4*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/
      (q - s23) - (36*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), 
        q/(q - s23), x])/(q - s23) + 
     ((-45/(q - s23) + (10*G[0, x])/(q - s23) - (10*G[1, x])/(q - s23) - 
         (10*G[q/s12, x])/(q - s23))*G[-(-1 + s23/q)^(-1), x]^2 + 
       (38*G[-(-1 + s23/q)^(-1), x]^3)/(3*(q - s23)) + 
       (18*G[0, q/(q - s23), x])/(q - s23) - (18*G[1, q/(q - s23), x])/
        (q - s23) - (18*G[q/s12, q/(q - s23), x])/(q - s23) + 
       G[0, x]*((-4*G[0, q/(q - s23), x])/(q - s23) + 
         (4*G[1, q/(q - s23), x])/(q - s23) + (4*G[q/s12, q/(q - s23), x])/
          (q - s23)) + G[q/s12, x]*((8*G[0, q/(q - s23), x])/(q - s23) + 
         (4*G[1, q/(q - s23), x])/(q - s23) - (8*G[q/s12, q/(q - s23), x])/
          (q - s23) - (8*G[(s12 + s23)/s12, q/(q - s23), x])/(q - s23)) + 
       G[1, x]*((8*G[0, q/(q - s23), x])/(q - s23) - (8*G[1, q/(q - s23), x])/
          (q - s23) + (4*G[q/s12, q/(q - s23), x])/(q - s23) - 
         (8*G[(s12 + s23)/s12, q/(q - s23), x])/(q - s23)) + 
       G[-(-1 + s23/q)^(-1), x]*(18/(q - s23) + (2*G[0, x]^2)/(q - s23) + 
         (4*G[1, x]^2)/(q - s23) + (4*G[q/s12, x]^2)/(q - s23) + 
         G[0, x]*(-18/(q - s23) - (4*G[1, x])/(q - s23) - 
           (4*G[q/s12, x])/(q - s23)) + G[q/s12, x]*(18/(q - s23) + 
           (8*G[(s12 + s23)/s12, x])/(q - s23)) + 
         G[1, x]*(18/(q - s23) - (4*G[q/s12, x])/(q - s23) + 
           (8*G[(s12 + s23)/s12, x])/(q - s23)) - (4*G[0, 1, x])/(q - s23) - 
         (4*G[0, q/s12, x])/(q - s23) - (8*G[0, q/(q - s23), x])/(q - s23) + 
         (8*G[1, q/(q - s23), x])/(q - s23) - (8*G[1, (s12 + s23)/s12, x])/
          (q - s23) + (8*G[q/s12, q/(q - s23), x])/(q - s23) - 
         (8*G[q/s12, (s12 + s23)/s12, x])/(q - s23) - 
         (8*G[(s12 + s23)/s12, q/(q - s23), x])/(q - s23)) + 
       (4*G[0, 0, q/(q - s23), x])/(q - s23) - (4*G[0, 1, q/(q - s23), x])/
        (q - s23) - (4*G[0, q/s12, q/(q - s23), x])/(q - s23) - 
       (4*G[0, q/(q - s23), q/(q - s23), x])/(q - s23) - 
       (8*G[1, 0, q/(q - s23), x])/(q - s23) + (8*G[1, 1, q/(q - s23), x])/
        (q - s23) - (4*G[1, q/s12, q/(q - s23), x])/(q - s23) + 
       (4*G[1, q/(q - s23), q/(q - s23), x])/(q - s23) + 
       (8*G[1, (s12 + s23)/s12, q/(q - s23), x])/(q - s23) - 
       (8*G[q/s12, 0, q/(q - s23), x])/(q - s23) - 
       (4*G[q/s12, 1, q/(q - s23), x])/(q - s23) + 
       (8*G[q/s12, q/s12, q/(q - s23), x])/(q - s23) + 
       (4*G[q/s12, q/(q - s23), q/(q - s23), x])/(q - s23) + 
       (8*G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q - s23) + 
       (16*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(q - s23))*
      Log[z] + ((18/(q - s23) - (4*G[0, x])/(q - s23) + 
         (4*G[1, x])/(q - s23) + (4*G[q/s12, x])/(q - s23))*
        G[-(-1 + s23/q)^(-1), x] - (10*G[-(-1 + s23/q)^(-1), x]^2)/
        (q - s23) + (4*G[0, q/(q - s23), x])/(q - s23) - 
       (4*G[1, q/(q - s23), x])/(q - s23) - (4*G[q/s12, q/(q - s23), x])/
        (q - s23))*Log[z]^2 + (8*G[-(-1 + s23/q)^(-1), x]*Log[z]^3)/
      (3*(q - s23))))*1};
P13G001101001=
{(1 - x)^eps*x^eps*(1 - (s12*x)/q)^eps*(1 - (s12*x)/(s12 + s23))^eps, 
 ((-2 + 3*eps)*x^eps*1)/(eps^2*z^(2*eps)), 
 (G[1, x]^2 + G[q/s12, x]^2 + G[q/s12, x]*(-3 - 2*G[(s12 + s23)/s12, x]) + 
   G[0, x]*(2*G[q/s12, x] - 2*G[(s12 + s23)/s12, x]) + 
   G[1, x]*(-3 + 2*G[0, x] + 2*G[q/s12, x] - 2*G[(s12 + s23)/s12, x]) + 
   (2*G[1, x] + 2*G[q/s12, x] - 2*G[(s12 + s23)/s12, x])/eps + 
   3*G[(s12 + s23)/s12, x] - G[(s12 + s23)/s12, x]^2 - 4*G[0, 1, x] - 
   4*G[0, q/s12, x] + 4*G[0, q/(q - s23), x] - 4*G[1, q/(q - s23), x] + 
   4*G[1, (s12 + s23)/s12, x] - 4*G[q/s12, q/(q - s23), x] + 
   4*G[q/s12, (s12 + s23)/s12, x] + 4*G[(s12 + s23)/s12, q/(q - s23), x] + 
   (-4*G[1, x] - 4*G[q/s12, x] + 4*G[(s12 + s23)/s12, x])*Log[z] + 
   eps*(G[1, x]^3/3 + G[q/s12, x]^3/3 + G[q/s12, x]^2*
      (-3/2 - G[(s12 + s23)/s12, x]) + G[0, x]^2*(G[q/s12, x] - 
       G[(s12 + s23)/s12, x]) + G[1, x]^2*(-3/2 + G[0, x] + G[q/s12, x] - 
       G[(s12 + s23)/s12, x]) + (3*G[(s12 + s23)/s12, x]^2)/2 - 
     G[(s12 + s23)/s12, x]^3/3 + 6*G[0, 1, x] + 6*G[0, q/s12, x] - 
     6*G[0, q/(q - s23), x] + 6*G[1, q/(q - s23), x] - 
     6*G[1, (s12 + s23)/s12, x] + 6*G[q/s12, q/(q - s23), x] - 
     6*G[q/s12, (s12 + s23)/s12, x] - 6*G[(s12 + s23)/s12, q/(q - s23), x] + 
     G[(s12 + s23)/s12, x]*(4*G[0, q/(q - s23), x] - 4*G[1, q/(q - s23), x] - 
       4*G[q/s12, q/(q - s23), x] + 4*G[(s12 + s23)/s12, q/(q - s23), x]) + 
     G[q/s12, x]*(3*G[(s12 + s23)/s12, x] - G[(s12 + s23)/s12, x]^2 + 
       4*G[0, q/(q - s23), x] - 4*G[1, q/(q - s23), x] + 
       4*G[1, (s12 + s23)/s12, x] - 4*G[q/s12, q/(q - s23), x] + 
       4*G[q/s12, (s12 + s23)/s12, x] + 4*G[(s12 + s23)/s12, q/(q - s23), 
         x]) + G[1, x]*(G[0, x]^2 + G[q/s12, x]^2 + 
       G[q/s12, x]*(-3 - 2*G[(s12 + s23)/s12, x]) + 
       G[0, x]*(-3 + 2*G[q/s12, x] - 2*G[(s12 + s23)/s12, x]) + 
       3*G[(s12 + s23)/s12, x] - G[(s12 + s23)/s12, x]^2 - 4*G[0, q/s12, x] + 
       4*G[0, q/(q - s23), x] - 4*G[1, q/(q - s23), x] + 
       4*G[1, (s12 + s23)/s12, x] - 4*G[q/s12, q/(q - s23), x] + 
       4*G[q/s12, (s12 + s23)/s12, x] + 4*G[(s12 + s23)/s12, q/(q - s23), 
         x]) + G[0, x]*(G[q/s12, x]^2 + G[q/s12, x]*
        (-3 - 2*G[(s12 + s23)/s12, x]) + 3*G[(s12 + s23)/s12, x] - 
       G[(s12 + s23)/s12, x]^2 - 4*G[0, 1, x] - 4*G[0, q/s12, x] + 
       4*G[0, q/(q - s23), x] - 4*G[1, q/(q - s23), x] + 
       4*G[1, (s12 + s23)/s12, x] - 4*G[q/s12, q/(q - s23), x] + 
       4*G[q/s12, (s12 + s23)/s12, x] + 4*G[(s12 + s23)/s12, q/(q - s23), 
         x]) + 4*G[0, 0, 1, x] + 4*G[0, 0, q/s12, x] - 
     4*G[0, 0, q/(q - s23), x] - 4*G[0, 1, 1, x] + 
     4*G[0, 1, q/(q - s23), x] - 4*G[0, 1, (s12 + s23)/s12, x] - 
     4*G[0, q/s12, q/s12, x] + 4*G[0, q/s12, q/(q - s23), x] - 
     4*G[0, q/s12, (s12 + s23)/s12, x] - 8*G[0, q/(q - s23), q/(q - s23), 
       x] - 4*G[0, (s12 + s23)/s12, q/(q - s23), x] + 4*G[1, 0, q/s12, x] - 
     4*G[1, 0, q/(q - s23), x] + 4*G[1, 1, q/(q - s23), x] - 
     4*G[1, 1, (s12 + s23)/s12, x] + 4*G[1, q/s12, q/(q - s23), x] - 
     4*G[1, q/s12, (s12 + s23)/s12, x] + 8*G[1, q/(q - s23), q/(q - s23), 
       x] - 4*G[1, (s12 + s23)/s12, q/(q - s23), x] + 
     4*G[1, (s12 + s23)/s12, (s12 + s23)/s12, x] - 
     4*G[q/s12, 0, q/(q - s23), x] + 4*G[q/s12, 1, q/(q - s23), x] - 
     4*G[q/s12, 1, (s12 + s23)/s12, x] + 4*G[q/s12, q/s12, q/(q - s23), x] - 
     4*G[q/s12, q/s12, (s12 + s23)/s12, x] + 
     8*G[q/s12, q/(q - s23), q/(q - s23), x] - 
     4*G[q/s12, (s12 + s23)/s12, q/(q - s23), x] + 
     4*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x] - 
     4*G[(s12 + s23)/s12, 0, q/(q - s23), x] + 
     4*G[(s12 + s23)/s12, 1, q/(q - s23), x] + 
     4*G[(s12 + s23)/s12, q/s12, q/(q - s23), x] - 
     8*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x] - 
     4*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x] + 
     (-2*G[1, x]^2 - 2*G[q/s12, x]^2 - 6*G[(s12 + s23)/s12, x] + 
       2*G[(s12 + s23)/s12, x]^2 + G[q/s12, x]*
        (6 + 4*G[(s12 + s23)/s12, x]) + G[0, x]*(-4*G[q/s12, x] + 
         4*G[(s12 + s23)/s12, x]) + G[1, x]*(6 - 4*G[0, x] - 4*G[q/s12, x] + 
         4*G[(s12 + s23)/s12, x]) + 8*G[0, 1, x] + 8*G[0, q/s12, x] - 
       8*G[0, q/(q - s23), x] + 8*G[1, q/(q - s23), x] - 
       8*G[1, (s12 + s23)/s12, x] + 8*G[q/s12, q/(q - s23), x] - 
       8*G[q/s12, (s12 + s23)/s12, x] - 8*G[(s12 + s23)/s12, q/(q - s23), x])*
      Log[z] + (4*G[1, x] + 4*G[q/s12, x] - 4*G[(s12 + s23)/s12, x])*
      Log[z]^2) + eps^2*(G[1, x]^4/12 + G[q/s12, x]^4/12 + 
     G[q/s12, x]^3*(-1/2 - G[(s12 + s23)/s12, x]/3) + 
     G[0, x]^3*(G[q/s12, x]/3 - G[(s12 + s23)/s12, x]/3) + 
     G[1, x]^3*(-1/2 + G[0, x]/3 + G[q/s12, x]/3 - G[(s12 + s23)/s12, x]/3) + 
     G[(s12 + s23)/s12, x]^3/2 - G[(s12 + s23)/s12, x]^4/12 + 
     G[(s12 + s23)/s12, x]^2*(2*G[0, q/(q - s23), x] - 
       2*G[1, q/(q - s23), x] - 2*G[q/s12, q/(q - s23), x] + 
       2*G[(s12 + s23)/s12, q/(q - s23), x]) + 
     G[q/s12, x]^2*((3*G[(s12 + s23)/s12, x])/2 - G[(s12 + s23)/s12, x]^2/2 + 
       2*G[0, q/(q - s23), x] - 2*G[1, q/(q - s23), x] + 
       2*G[1, (s12 + s23)/s12, x] - 2*G[q/s12, q/(q - s23), x] + 
       2*G[q/s12, (s12 + s23)/s12, x] + 2*G[(s12 + s23)/s12, q/(q - s23), 
         x]) + G[1, x]^2*(G[0, x]^2/2 + G[q/s12, x]^2/2 + 
       G[q/s12, x]*(-3/2 - G[(s12 + s23)/s12, x]) + 
       G[0, x]*(-3/2 + G[q/s12, x] - G[(s12 + s23)/s12, x]) + 
       (3*G[(s12 + s23)/s12, x])/2 - G[(s12 + s23)/s12, x]^2/2 - 
       2*G[0, q/s12, x] + 2*G[0, q/(q - s23), x] - 2*G[1, q/(q - s23), x] + 
       2*G[1, (s12 + s23)/s12, x] - 2*G[q/s12, q/(q - s23), x] + 
       2*G[q/s12, (s12 + s23)/s12, x] + 2*G[(s12 + s23)/s12, q/(q - s23), 
         x]) + G[0, x]^2*(G[q/s12, x]^2/2 + G[q/s12, x]*
        (-3/2 - G[(s12 + s23)/s12, x]) + (3*G[(s12 + s23)/s12, x])/2 - 
       G[(s12 + s23)/s12, x]^2/2 - 2*G[0, 1, x] - 2*G[0, q/s12, x] + 
       2*G[0, q/(q - s23), x] - 2*G[1, q/(q - s23), x] + 
       2*G[1, (s12 + s23)/s12, x] - 2*G[q/s12, q/(q - s23), x] + 
       2*G[q/s12, (s12 + s23)/s12, x] + 2*G[(s12 + s23)/s12, q/(q - s23), 
         x]) - 6*G[0, 0, 1, x] - 6*G[0, 0, q/s12, x] + 
     6*G[0, 0, q/(q - s23), x] + 6*G[0, 1, 1, x] - 
     6*G[0, 1, q/(q - s23), x] + 6*G[0, 1, (s12 + s23)/s12, x] + 
     6*G[0, q/s12, q/s12, x] - 6*G[0, q/s12, q/(q - s23), x] + 
     6*G[0, q/s12, (s12 + s23)/s12, x] + 12*G[0, q/(q - s23), q/(q - s23), 
       x] + 6*G[0, (s12 + s23)/s12, q/(q - s23), x] - 6*G[1, 0, q/s12, x] + 
     6*G[1, 0, q/(q - s23), x] - 6*G[1, 1, q/(q - s23), x] + 
     6*G[1, 1, (s12 + s23)/s12, x] - 6*G[1, q/s12, q/(q - s23), x] + 
     6*G[1, q/s12, (s12 + s23)/s12, x] - 12*G[1, q/(q - s23), q/(q - s23), 
       x] + 6*G[1, (s12 + s23)/s12, q/(q - s23), x] - 
     6*G[1, (s12 + s23)/s12, (s12 + s23)/s12, x] + 
     6*G[q/s12, 0, q/(q - s23), x] - 6*G[q/s12, 1, q/(q - s23), x] + 
     6*G[q/s12, 1, (s12 + s23)/s12, x] - 6*G[q/s12, q/s12, q/(q - s23), x] + 
     6*G[q/s12, q/s12, (s12 + s23)/s12, x] - 
     12*G[q/s12, q/(q - s23), q/(q - s23), x] + 
     6*G[q/s12, (s12 + s23)/s12, q/(q - s23), x] - 
     6*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x] + 
     6*G[(s12 + s23)/s12, 0, q/(q - s23), x] - 
     6*G[(s12 + s23)/s12, 1, q/(q - s23), x] - 
     6*G[(s12 + s23)/s12, q/s12, q/(q - s23), x] + 
     12*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x] + 
     G[(s12 + s23)/s12, x]*(-6*G[0, q/(q - s23), x] + 
       6*G[1, q/(q - s23), x] + 6*G[q/s12, q/(q - s23), x] - 
       6*G[(s12 + s23)/s12, q/(q - s23), x] + 4*G[0, 1, q/(q - s23), x] + 
       4*G[0, q/s12, q/(q - s23), x] - 8*G[0, q/(q - s23), q/(q - s23), x] - 
       2*G[0, (s12 + s23)/s12, q/(q - s23), x] - 4*G[1, 0, q/(q - s23), x] + 
       4*G[1, q/s12, q/(q - s23), x] + 8*G[1, q/(q - s23), q/(q - s23), x] + 
       2*G[1, (s12 + s23)/s12, q/(q - s23), x] - 
       4*G[q/s12, 0, q/(q - s23), x] + 4*G[q/s12, 1, q/(q - s23), x] + 
       8*G[q/s12, q/(q - s23), q/(q - s23), x] + 
       2*G[q/s12, (s12 + s23)/s12, q/(q - s23), x] - 
       2*G[(s12 + s23)/s12, 0, q/(q - s23), x] + 
       2*G[(s12 + s23)/s12, 1, q/(q - s23), x] + 
       2*G[(s12 + s23)/s12, q/s12, q/(q - s23), x] - 
       8*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x] - 
       4*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x]) + 
     G[0, x]*(G[q/s12, x]^3/3 + G[q/s12, x]^2*(-3/2 - G[(s12 + s23)/s12, 
          x]) + (3*G[(s12 + s23)/s12, x]^2)/2 - G[(s12 + s23)/s12, x]^3/3 + 
       6*G[0, 1, x] + 6*G[0, q/s12, x] - 6*G[0, q/(q - s23), x] + 
       6*G[1, q/(q - s23), x] - 6*G[1, (s12 + s23)/s12, x] + 
       6*G[q/s12, q/(q - s23), x] - 6*G[q/s12, (s12 + s23)/s12, x] - 
       6*G[(s12 + s23)/s12, q/(q - s23), x] + G[(s12 + s23)/s12, x]*
        (4*G[0, q/(q - s23), x] - 4*G[1, q/(q - s23), x] - 
         4*G[q/s12, q/(q - s23), x] + 4*G[(s12 + s23)/s12, q/(q - s23), x]) + 
       G[q/s12, x]*(3*G[(s12 + s23)/s12, x] - G[(s12 + s23)/s12, x]^2 + 
         4*G[0, q/(q - s23), x] - 4*G[1, q/(q - s23), x] + 
         4*G[1, (s12 + s23)/s12, x] - 4*G[q/s12, q/(q - s23), x] + 
         4*G[q/s12, (s12 + s23)/s12, x] + 4*G[(s12 + s23)/s12, q/(q - s23), 
           x]) + 4*G[0, 0, 1, x] + 4*G[0, 0, q/s12, x] - 
       4*G[0, 0, q/(q - s23), x] - 4*G[0, 1, 1, x] + 
       4*G[0, 1, q/(q - s23), x] - 4*G[0, 1, (s12 + s23)/s12, x] - 
       4*G[0, q/s12, q/s12, x] + 4*G[0, q/s12, q/(q - s23), x] - 
       4*G[0, q/s12, (s12 + s23)/s12, x] - 8*G[0, q/(q - s23), q/(q - s23), 
         x] - 4*G[0, (s12 + s23)/s12, q/(q - s23), x] + 4*G[1, 0, q/s12, x] - 
       4*G[1, 0, q/(q - s23), x] + 4*G[1, q/s12, q/(q - s23), x] - 
       4*G[1, q/s12, (s12 + s23)/s12, x] + 8*G[1, q/(q - s23), q/(q - s23), 
         x] - 4*G[1, (s12 + s23)/s12, q/(q - s23), x] + 
       4*G[1, (s12 + s23)/s12, (s12 + s23)/s12, x] - 
       4*G[q/s12, 0, q/(q - s23), x] + 4*G[q/s12, 1, q/(q - s23), x] - 
       4*G[q/s12, 1, (s12 + s23)/s12, x] + 8*G[q/s12, q/(q - s23), 
         q/(q - s23), x] - 4*G[q/s12, (s12 + s23)/s12, q/(q - s23), x] + 
       4*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x] - 
       4*G[(s12 + s23)/s12, 0, q/(q - s23), x] + 
       4*G[(s12 + s23)/s12, 1, q/(q - s23), x] + 
       4*G[(s12 + s23)/s12, q/s12, q/(q - s23), x] - 
       8*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x] - 
       4*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x]) + 
     G[1, x]*(G[0, x]^3/3 + G[q/s12, x]^3/3 + G[q/s12, x]^2*
        (-3/2 - G[(s12 + s23)/s12, x]) + G[0, x]^2*(-3/2 + G[q/s12, x] - 
         G[(s12 + s23)/s12, x]) + (3*G[(s12 + s23)/s12, x]^2)/2 - 
       G[(s12 + s23)/s12, x]^3/3 + 6*G[0, q/s12, x] - 
       6*G[0, q/(q - s23), x] + 6*G[1, q/(q - s23), x] - 
       6*G[1, (s12 + s23)/s12, x] + 6*G[q/s12, q/(q - s23), x] - 
       6*G[q/s12, (s12 + s23)/s12, x] - 6*G[(s12 + s23)/s12, q/(q - s23), 
         x] + G[(s12 + s23)/s12, x]*(4*G[0, q/(q - s23), x] - 
         4*G[1, q/(q - s23), x] - 4*G[q/s12, q/(q - s23), x] + 
         4*G[(s12 + s23)/s12, q/(q - s23), x]) + 
       G[q/s12, x]*(3*G[(s12 + s23)/s12, x] - G[(s12 + s23)/s12, x]^2 + 
         4*G[0, q/(q - s23), x] - 4*G[1, q/(q - s23), x] + 
         4*G[1, (s12 + s23)/s12, x] - 4*G[q/s12, q/(q - s23), x] + 
         4*G[q/s12, (s12 + s23)/s12, x] + 4*G[(s12 + s23)/s12, q/(q - s23), 
           x]) + G[0, x]*(G[q/s12, x]^2 + G[q/s12, x]*
          (-3 - 2*G[(s12 + s23)/s12, x]) + 3*G[(s12 + s23)/s12, x] - 
         G[(s12 + s23)/s12, x]^2 - 4*G[0, q/s12, x] + 
         4*G[0, q/(q - s23), x] - 4*G[1, q/(q - s23), x] + 
         4*G[1, (s12 + s23)/s12, x] - 4*G[q/s12, q/(q - s23), x] + 
         4*G[q/s12, (s12 + s23)/s12, x] + 4*G[(s12 + s23)/s12, q/(q - s23), 
           x]) + 4*G[0, 1, q/(q - s23), x] - 4*G[0, 1, (s12 + s23)/s12, x] - 
       4*G[0, q/s12, q/s12, x] + 4*G[0, q/s12, q/(q - s23), x] - 
       4*G[0, q/s12, (s12 + s23)/s12, x] - 8*G[0, q/(q - s23), q/(q - s23), 
         x] - 4*G[0, (s12 + s23)/s12, q/(q - s23), x] + 4*G[1, 0, q/s12, x] - 
       4*G[1, 0, q/(q - s23), x] + 4*G[1, 1, q/(q - s23), x] - 
       4*G[1, 1, (s12 + s23)/s12, x] + 4*G[1, q/s12, q/(q - s23), x] - 
       4*G[1, q/s12, (s12 + s23)/s12, x] + 8*G[1, q/(q - s23), q/(q - s23), 
         x] - 4*G[1, (s12 + s23)/s12, q/(q - s23), x] + 
       4*G[1, (s12 + s23)/s12, (s12 + s23)/s12, x] - 
       4*G[q/s12, 0, q/(q - s23), x] + 4*G[q/s12, 1, q/(q - s23), x] - 
       4*G[q/s12, 1, (s12 + s23)/s12, x] + 8*G[q/s12, q/(q - s23), 
         q/(q - s23), x] - 4*G[q/s12, (s12 + s23)/s12, q/(q - s23), x] + 
       4*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x] - 
       4*G[(s12 + s23)/s12, 0, q/(q - s23), x] + 
       4*G[(s12 + s23)/s12, 1, q/(q - s23), x] + 
       4*G[(s12 + s23)/s12, q/s12, q/(q - s23), x] - 
       8*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x] - 
       4*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x]) + 
     G[q/s12, x]*((3*G[(s12 + s23)/s12, x]^2)/2 - G[(s12 + s23)/s12, x]^3/3 - 
       6*G[0, q/(q - s23), x] + 6*G[1, q/(q - s23), x] - 
       6*G[1, (s12 + s23)/s12, x] + 6*G[q/s12, q/(q - s23), x] - 
       6*G[q/s12, (s12 + s23)/s12, x] - 6*G[(s12 + s23)/s12, q/(q - s23), 
         x] + G[(s12 + s23)/s12, x]*(4*G[0, q/(q - s23), x] - 
         4*G[1, q/(q - s23), x] - 4*G[q/s12, q/(q - s23), x] + 
         4*G[(s12 + s23)/s12, q/(q - s23), x]) + 4*G[0, 1, q/(q - s23), x] - 
       4*G[0, 1, (s12 + s23)/s12, x] + 4*G[0, q/s12, q/(q - s23), x] - 
       4*G[0, q/s12, (s12 + s23)/s12, x] - 8*G[0, q/(q - s23), q/(q - s23), 
         x] - 4*G[0, (s12 + s23)/s12, q/(q - s23), x] - 
       4*G[1, 0, q/(q - s23), x] + 4*G[1, q/s12, q/(q - s23), x] - 
       4*G[1, q/s12, (s12 + s23)/s12, x] + 8*G[1, q/(q - s23), q/(q - s23), 
         x] - 4*G[1, (s12 + s23)/s12, q/(q - s23), x] + 
       4*G[1, (s12 + s23)/s12, (s12 + s23)/s12, x] - 
       4*G[q/s12, 0, q/(q - s23), x] + 4*G[q/s12, 1, q/(q - s23), x] - 
       4*G[q/s12, 1, (s12 + s23)/s12, x] + 4*G[q/s12, q/s12, q/(q - s23), 
         x] - 4*G[q/s12, q/s12, (s12 + s23)/s12, x] + 
       8*G[q/s12, q/(q - s23), q/(q - s23), x] - 
       4*G[q/s12, (s12 + s23)/s12, q/(q - s23), x] + 
       4*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x] - 
       4*G[(s12 + s23)/s12, 0, q/(q - s23), x] + 
       4*G[(s12 + s23)/s12, 1, q/(q - s23), x] + 
       4*G[(s12 + s23)/s12, q/s12, q/(q - s23), x] - 
       8*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x] - 
       4*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x]) + 
     6*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x] - 
     4*G[0, 0, 0, 1, x] - 4*G[0, 0, 0, q/s12, x] + 
     4*G[0, 0, 0, q/(q - s23), x] + 4*G[0, 0, 1, 1, x] + 
     4*G[0, 0, 1, q/s12, x] - 8*G[0, 0, 1, q/(q - s23), x] + 
     4*G[0, 0, 1, (s12 + s23)/s12, x] + 4*G[0, 0, q/s12, 1, x] + 
     4*G[0, 0, q/s12, q/s12, x] - 8*G[0, 0, q/s12, q/(q - s23), x] + 
     4*G[0, 0, q/s12, (s12 + s23)/s12, x] - 4*G[0, 0, q/(q - s23), 1, x] - 
     4*G[0, 0, q/(q - s23), q/s12, x] + 8*G[0, 0, q/(q - s23), q/(q - s23), 
       x] - 4*G[0, 0, q/(q - s23), (s12 + s23)/s12, x] - 4*G[0, 1, 1, 1, x] - 
     4*G[0, 1, q/s12, q/(q - s23), x] + 4*G[0, 1, q/s12, (s12 + s23)/s12, 
       x] - 8*G[0, 1, q/(q - s23), q/(q - s23), x] + 
     4*G[0, 1, (s12 + s23)/s12, q/(q - s23), x] - 
     4*G[0, 1, (s12 + s23)/s12, (s12 + s23)/s12, x] - 
     4*G[0, q/s12, 1, q/(q - s23), x] + 4*G[0, q/s12, 1, (s12 + s23)/s12, 
       x] - 4*G[0, q/s12, q/s12, q/s12, x] - 
     8*G[0, q/s12, q/(q - s23), q/(q - s23), x] + 
     4*G[0, q/s12, (s12 + s23)/s12, q/(q - s23), x] - 
     4*G[0, q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x] + 
     16*G[0, q/(q - s23), q/(q - s23), q/(q - s23), x] - 
     4*G[0, (s12 + s23)/s12, 1, q/(q - s23), x] - 
     4*G[0, (s12 + s23)/s12, q/s12, q/(q - s23), x] + 
     8*G[0, (s12 + s23)/s12, q/(q - s23), q/(q - s23), x] - 
     2*G[0, (s12 + s23)/s12, q/(q - s23), (s12 + s23)/s12, x] + 
     4*G[1, 0, q/s12, q/s12, x] - 4*G[1, 0, q/s12, q/(q - s23), x] + 
     4*G[1, 0, q/s12, (s12 + s23)/s12, x] + 
     8*G[1, 0, q/(q - s23), q/(q - s23), x] + 
     4*G[1, 0, (s12 + s23)/s12, q/(q - s23), x] - 4*G[1, 1, 0, q/s12, x] + 
     8*G[1, 1, 0, q/(q - s23), x] - 4*G[1, 1, 0, (s12 + s23)/s12, x] - 
     4*G[1, 1, 1, q/(q - s23), x] + 4*G[1, 1, 1, (s12 + s23)/s12, x] + 
     4*G[1, 1, q/(q - s23), 0, x] + 4*G[1, 1, q/(q - s23), q/s12, x] - 
     8*G[1, 1, q/(q - s23), q/(q - s23), x] + 
     4*G[1, 1, q/(q - s23), (s12 + s23)/s12, x] - 
     4*G[1, 1, (s12 + s23)/s12, 0, x] - 4*G[1, 1, (s12 + s23)/s12, q/s12, 
       x] + 8*G[1, 1, (s12 + s23)/s12, q/(q - s23), x] - 
     4*G[1, 1, (s12 + s23)/s12, (s12 + s23)/s12, x] + 
     4*G[1, q/s12, 0, q/(q - s23), x] - 8*G[1, q/s12, q/(q - s23), 
       q/(q - s23), x] + 4*G[1, q/s12, (s12 + s23)/s12, q/(q - s23), x] - 
     4*G[1, q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x] - 
     16*G[1, q/(q - s23), q/(q - s23), q/(q - s23), x] + 
     4*G[1, (s12 + s23)/s12, 0, q/(q - s23), x] - 
     4*G[1, (s12 + s23)/s12, q/s12, q/(q - s23), x] + 
     8*G[1, (s12 + s23)/s12, q/(q - s23), q/(q - s23), x] - 
     6*G[1, (s12 + s23)/s12, q/(q - s23), (s12 + s23)/s12, x] - 
     8*G[1, (s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x] + 
     4*G[1, (s12 + s23)/s12, (s12 + s23)/s12, (s12 + s23)/s12, x] - 
     4*G[q/s12, 0, 1, q/(q - s23), x] + 4*G[q/s12, 0, 1, (s12 + s23)/s12, 
       x] + 8*G[q/s12, 0, q/(q - s23), q/(q - s23), x] + 
     4*G[q/s12, 0, (s12 + s23)/s12, q/(q - s23), x] + 
     4*G[q/s12, 1, 0, q/(q - s23), x] - 8*G[q/s12, 1, q/(q - s23), 
       q/(q - s23), x] + 4*G[q/s12, 1, (s12 + s23)/s12, q/(q - s23), x] - 
     4*G[q/s12, 1, (s12 + s23)/s12, (s12 + s23)/s12, x] + 
     8*G[q/s12, q/s12, 0, q/(q - s23), x] - 
     4*G[q/s12, q/s12, 0, (s12 + s23)/s12, x] - 
     4*G[q/s12, q/s12, q/s12, q/(q - s23), x] + 
     4*G[q/s12, q/s12, q/s12, (s12 + s23)/s12, x] + 
     4*G[q/s12, q/s12, q/(q - s23), 0, x] + 
     4*G[q/s12, q/s12, q/(q - s23), 1, x] - 
     8*G[q/s12, q/s12, q/(q - s23), q/(q - s23), x] + 
     4*G[q/s12, q/s12, q/(q - s23), (s12 + s23)/s12, x] - 
     4*G[q/s12, q/s12, (s12 + s23)/s12, 0, x] - 
     4*G[q/s12, q/s12, (s12 + s23)/s12, 1, x] + 
     8*G[q/s12, q/s12, (s12 + s23)/s12, q/(q - s23), x] - 
     4*G[q/s12, q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x] - 
     16*G[q/s12, q/(q - s23), q/(q - s23), q/(q - s23), x] + 
     4*G[q/s12, (s12 + s23)/s12, 0, q/(q - s23), x] - 
     4*G[q/s12, (s12 + s23)/s12, 1, q/(q - s23), x] + 
     8*G[q/s12, (s12 + s23)/s12, q/(q - s23), q/(q - s23), x] - 
     6*G[q/s12, (s12 + s23)/s12, q/(q - s23), (s12 + s23)/s12, x] - 
     8*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x] + 
     4*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, (s12 + s23)/s12, x] - 
     4*G[(s12 + s23)/s12, 0, 1, q/(q - s23), x] - 
     4*G[(s12 + s23)/s12, 0, q/s12, q/(q - s23), x] + 
     8*G[(s12 + s23)/s12, 0, q/(q - s23), q/(q - s23), x] - 
     2*G[(s12 + s23)/s12, 0, q/(q - s23), (s12 + s23)/s12, x] + 
     4*G[(s12 + s23)/s12, 1, 0, q/(q - s23), x] - 
     4*G[(s12 + s23)/s12, 1, q/s12, q/(q - s23), x] - 
     8*G[(s12 + s23)/s12, 1, q/(q - s23), q/(q - s23), x] + 
     2*G[(s12 + s23)/s12, 1, q/(q - s23), (s12 + s23)/s12, x] + 
     4*G[(s12 + s23)/s12, q/s12, 0, q/(q - s23), x] - 
     4*G[(s12 + s23)/s12, q/s12, 1, q/(q - s23), x] - 
     8*G[(s12 + s23)/s12, q/s12, q/(q - s23), q/(q - s23), x] + 
     2*G[(s12 + s23)/s12, q/s12, q/(q - s23), (s12 + s23)/s12, x] + 
     16*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), q/(q - s23), x] + 
     8*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), q/(q - s23), x] + 
     4*G[(s12 + s23)/s12, (s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x] + 
     ((-2*G[1, x]^3)/3 - (2*G[q/s12, x]^3)/3 - 3*G[(s12 + s23)/s12, x]^2 + 
       (2*G[(s12 + s23)/s12, x]^3)/3 + G[q/s12, x]^2*
        (3 + 2*G[(s12 + s23)/s12, x]) + G[0, x]^2*(-2*G[q/s12, x] + 
         2*G[(s12 + s23)/s12, x]) + G[1, x]^2*(3 - 2*G[0, x] - 
         2*G[q/s12, x] + 2*G[(s12 + s23)/s12, x]) - 12*G[0, 1, x] - 
       12*G[0, q/s12, x] + 12*G[0, q/(q - s23), x] - 
       12*G[1, q/(q - s23), x] + 12*G[1, (s12 + s23)/s12, x] - 
       12*G[q/s12, q/(q - s23), x] + 12*G[q/s12, (s12 + s23)/s12, x] + 
       G[(s12 + s23)/s12, x]*(-8*G[0, q/(q - s23), x] + 
         8*G[1, q/(q - s23), x] + 8*G[q/s12, q/(q - s23), x] - 
         8*G[(s12 + s23)/s12, q/(q - s23), x]) + 
       G[q/s12, x]*(-6*G[(s12 + s23)/s12, x] + 2*G[(s12 + s23)/s12, x]^2 - 
         8*G[0, q/(q - s23), x] + 8*G[1, q/(q - s23), x] - 
         8*G[1, (s12 + s23)/s12, x] + 8*G[q/s12, q/(q - s23), x] - 
         8*G[q/s12, (s12 + s23)/s12, x] - 8*G[(s12 + s23)/s12, q/(q - s23), 
           x]) + G[1, x]*(-2*G[0, x]^2 - 2*G[q/s12, x]^2 - 
         6*G[(s12 + s23)/s12, x] + 2*G[(s12 + s23)/s12, x]^2 + 
         G[q/s12, x]*(6 + 4*G[(s12 + s23)/s12, x]) + 
         G[0, x]*(6 - 4*G[q/s12, x] + 4*G[(s12 + s23)/s12, x]) + 
         8*G[0, q/s12, x] - 8*G[0, q/(q - s23), x] + 8*G[1, q/(q - s23), x] - 
         8*G[1, (s12 + s23)/s12, x] + 8*G[q/s12, q/(q - s23), x] - 
         8*G[q/s12, (s12 + s23)/s12, x] - 8*G[(s12 + s23)/s12, q/(q - s23), 
           x]) + G[0, x]*(-2*G[q/s12, x]^2 - 6*G[(s12 + s23)/s12, x] + 
         2*G[(s12 + s23)/s12, x]^2 + G[q/s12, x]*
          (6 + 4*G[(s12 + s23)/s12, x]) + 8*G[0, 1, x] + 8*G[0, q/s12, x] - 
         8*G[0, q/(q - s23), x] + 8*G[1, q/(q - s23), x] - 
         8*G[1, (s12 + s23)/s12, x] + 8*G[q/s12, q/(q - s23), x] - 
         8*G[q/s12, (s12 + s23)/s12, x] - 8*G[(s12 + s23)/s12, q/(q - s23), 
           x]) + 12*G[(s12 + s23)/s12, q/(q - s23), x] - 8*G[0, 0, 1, x] - 
       8*G[0, 0, q/s12, x] + 8*G[0, 0, q/(q - s23), x] + 8*G[0, 1, 1, x] - 
       8*G[0, 1, q/(q - s23), x] + 8*G[0, 1, (s12 + s23)/s12, x] + 
       8*G[0, q/s12, q/s12, x] - 8*G[0, q/s12, q/(q - s23), x] + 
       8*G[0, q/s12, (s12 + s23)/s12, x] + 16*G[0, q/(q - s23), q/(q - s23), 
         x] + 8*G[0, (s12 + s23)/s12, q/(q - s23), x] - 8*G[1, 0, q/s12, x] + 
       8*G[1, 0, q/(q - s23), x] - 8*G[1, 1, q/(q - s23), x] + 
       8*G[1, 1, (s12 + s23)/s12, x] - 8*G[1, q/s12, q/(q - s23), x] + 
       8*G[1, q/s12, (s12 + s23)/s12, x] - 16*G[1, q/(q - s23), q/(q - s23), 
         x] + 8*G[1, (s12 + s23)/s12, q/(q - s23), x] - 
       8*G[1, (s12 + s23)/s12, (s12 + s23)/s12, x] + 
       8*G[q/s12, 0, q/(q - s23), x] - 8*G[q/s12, 1, q/(q - s23), x] + 
       8*G[q/s12, 1, (s12 + s23)/s12, x] - 8*G[q/s12, q/s12, q/(q - s23), 
         x] + 8*G[q/s12, q/s12, (s12 + s23)/s12, x] - 
       16*G[q/s12, q/(q - s23), q/(q - s23), x] + 
       8*G[q/s12, (s12 + s23)/s12, q/(q - s23), x] - 
       8*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x] + 
       8*G[(s12 + s23)/s12, 0, q/(q - s23), x] - 
       8*G[(s12 + s23)/s12, 1, q/(q - s23), x] - 
       8*G[(s12 + s23)/s12, q/s12, q/(q - s23), x] + 
       16*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x] + 
       8*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])*Log[z] + 
     (2*G[1, x]^2 + 2*G[q/s12, x]^2 + G[q/s12, x]*
        (-6 - 4*G[(s12 + s23)/s12, x]) + G[0, x]*(4*G[q/s12, x] - 
         4*G[(s12 + s23)/s12, x]) + G[1, x]*(-6 + 4*G[0, x] + 4*G[q/s12, x] - 
         4*G[(s12 + s23)/s12, x]) + 6*G[(s12 + s23)/s12, x] - 
       2*G[(s12 + s23)/s12, x]^2 - 8*G[0, 1, x] - 8*G[0, q/s12, x] + 
       8*G[0, q/(q - s23), x] - 8*G[1, q/(q - s23), x] + 
       8*G[1, (s12 + s23)/s12, x] - 8*G[q/s12, q/(q - s23), x] + 
       8*G[q/s12, (s12 + s23)/s12, x] + 8*G[(s12 + s23)/s12, q/(q - s23), x])*
      Log[z]^2 + ((-8*G[1, x])/3 - (8*G[q/s12, x])/3 + 
       (8*G[(s12 + s23)/s12, x])/3)*Log[z]^3))*1};
P13G001101011=
{-((1 - x)^(2*eps)*x^(1 - 2*eps)*(1 - (s12*x)/q)^(2*eps)*
   (1 - ((q - s23)*x)/q)^(2*eps)*(1 - (s12*x)/(s12 + s23))^(1 - 2*eps)), 0, 
 1*(G[(s12 + s23)/s12, x]*((-2*G[q/s12, x]^2*G[-(-1 + s23/q)^(-1), x])/
      (s12 + s23) - (2*G[q/s12, x]*G[-(-1 + s23/q)^(-1), x]^2)/(s12 + s23)) + 
   G[q/s12, x]^2*((-2*G[0, 1, x])/(s12 + s23) - (2*G[0, q/s12, x])/
      (s12 + s23) + (2*G[0, q/(q - s23), x])/(s12 + s23) - 
     (2*G[1, q/(q - s23), x])/(s12 + s23) + (2*G[1, (s12 + s23)/s12, x])/
      (s12 + s23) - (2*G[q/s12, q/(q - s23), x])/(s12 + s23) + 
     (2*G[q/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
     (2*G[(s12 + s23)/s12, q/(q - s23), x])/(s12 + s23)) + 
   G[-(-1 + s23/q)^(-1), x]^2*(G[q/s12, x]^2/(s12 + s23) - 
     (2*G[0, 1, x])/(s12 + s23) - (2*G[0, q/s12, x])/(s12 + s23) + 
     (2*G[0, q/(q - s23), x])/(s12 + s23) - (2*G[1, q/(q - s23), x])/
      (s12 + s23) + (2*G[1, (s12 + s23)/s12, x])/(s12 + s23) - 
     (2*G[q/s12, q/(q - s23), x])/(s12 + s23) + 
     (2*G[q/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
     (2*G[(s12 + s23)/s12, q/(q - s23), x])/(s12 + s23)) + 
   G[1, x]^2*((-2*G[(s12 + s23)/s12, x]*G[-(-1 + s23/q)^(-1), x])/
      (s12 + s23) + G[-(-1 + s23/q)^(-1), x]^2/(s12 + s23) - 
     (2*G[0, 1, x])/(s12 + s23) - (2*G[0, q/s12, x])/(s12 + s23) + 
     (2*G[0, q/(q - s23), x])/(s12 + s23) - (2*G[1, q/(q - s23), x])/
      (s12 + s23) + (2*G[1, (s12 + s23)/s12, x])/(s12 + s23) - 
     (2*G[q/s12, q/(q - s23), x])/(s12 + s23) + 
     (2*G[q/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
     (2*G[(s12 + s23)/s12, q/(q - s23), x])/(s12 + s23)) - 
   (24*G[0, 1, 1, 1, x])/(s12 + s23) - (24*G[0, q/s12, q/s12, q/s12, x])/
    (s12 + s23) + (24*G[0, q/(q - s23), q/(q - s23), q/(q - s23), x])/
    (s12 + s23) + (24*G[1, 0, q/s12, q/s12, x])/(s12 + s23) + 
   (24*G[1, 0, q/(q - s23), q/(q - s23), x])/(s12 + s23) - 
   (24*G[1, 1, 0, q/s12, x])/(s12 + s23) + (24*G[1, 1, 0, q/(q - s23), x])/
    (s12 + s23) - (24*G[1, 1, 1, q/(q - s23), x])/(s12 + s23) + 
   (24*G[1, 1, 1, (s12 + s23)/s12, x])/(s12 + s23) + 
   (24*G[1, 1, q/(q - s23), q/s12, x])/(s12 + s23) - 
   (24*G[1, 1, q/(q - s23), q/(q - s23), x])/(s12 + s23) - 
   (24*G[1, 1, (s12 + s23)/s12, q/s12, x])/(s12 + s23) + 
   (24*G[1, 1, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) + 
   (24*G[1, q/s12, 0, q/(q - s23), x])/(s12 + s23) - 
   (24*G[1, q/s12, q/(q - s23), q/(q - s23), x])/(s12 + s23) + 
   (24*G[1, q/s12, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) - 
   (24*G[1, q/(q - s23), q/(q - s23), q/(q - s23), x])/(s12 + s23) + 
   (24*G[1, (s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(s12 + s23) + 
   (24*G[q/s12, 0, q/(q - s23), q/(q - s23), x])/(s12 + s23) + 
   (24*G[q/s12, 1, 0, q/(q - s23), x])/(s12 + s23) - 
   (24*G[q/s12, 1, q/(q - s23), q/(q - s23), x])/(s12 + s23) + 
   (24*G[q/s12, 1, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) + 
   (24*G[q/s12, q/s12, 0, q/(q - s23), x])/(s12 + s23) - 
   (24*G[q/s12, q/s12, q/s12, q/(q - s23), x])/(s12 + s23) + 
   (24*G[q/s12, q/s12, q/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
   (24*G[q/s12, q/s12, q/(q - s23), 1, x])/(s12 + s23) - 
   (24*G[q/s12, q/s12, q/(q - s23), q/(q - s23), x])/(s12 + s23) - 
   (24*G[q/s12, q/s12, (s12 + s23)/s12, 1, x])/(s12 + s23) + 
   (24*G[q/s12, q/s12, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) - 
   (24*G[q/s12, q/(q - s23), q/(q - s23), q/(q - s23), x])/(s12 + s23) + 
   (24*G[q/s12, (s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(s12 + s23) + 
   (24*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), q/(q - s23), x])/
    (s12 + s23) + G[q/s12, x]*((12*G[0, 1, 1, x])/(s12 + s23) + 
     (12*G[0, q/s12, q/s12, x])/(s12 + s23) - 
     (12*G[0, q/(q - s23), q/(q - s23), x])/(s12 + s23) - 
     (12*G[1, 0, q/s12, x])/(s12 + s23) - (12*G[1, 0, q/(q - s23), x])/
      (s12 + s23) - (12*G[1, 1, q/(q - s23), x])/(s12 + s23) + 
     (12*G[1, 1, (s12 + s23)/s12, x])/(s12 + s23) + 
     (12*G[1, q/s12, q/(q - s23), x])/(s12 + s23) - 
     (12*G[1, q/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
     (12*G[1, q/(q - s23), q/(q - s23), x])/(s12 + s23) - 
     (12*G[1, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) - 
     (12*G[q/s12, 0, q/(q - s23), x])/(s12 + s23) + 
     (12*G[q/s12, 1, q/(q - s23), x])/(s12 + s23) - 
     (12*G[q/s12, 1, (s12 + s23)/s12, x])/(s12 + s23) + 
     (12*G[q/s12, q/s12, q/(q - s23), x])/(s12 + s23) - 
     (12*G[q/s12, q/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
     (12*G[q/s12, q/(q - s23), q/(q - s23), x])/(s12 + s23) - 
     (12*G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) - 
     (12*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(s12 + s23) - 
     (24*Zeta[3])/(s12 + s23)) + 
   G[1, x]*((2*G[q/s12, x]*G[-(-1 + s23/q)^(-1), x]^2)/(s12 + s23) + 
     G[(s12 + s23)/s12, x]*((-4*G[q/s12, x]*G[-(-1 + s23/q)^(-1), x])/
        (s12 + s23) - (2*G[-(-1 + s23/q)^(-1), x]^2)/(s12 + s23)) + 
     G[q/s12, x]*((-4*G[0, 1, x])/(s12 + s23) + (8*G[0, q/s12, x])/
        (s12 + s23) + (4*G[0, q/(q - s23), x])/(s12 + s23) - 
       (4*G[1, q/(q - s23), x])/(s12 + s23) + (4*G[1, (s12 + s23)/s12, x])/
        (s12 + s23) - (4*G[q/s12, q/(q - s23), x])/(s12 + s23) + 
       (4*G[q/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
       (4*G[(s12 + s23)/s12, q/(q - s23), x])/(s12 + s23)) + 
     G[-(-1 + s23/q)^(-1), x]*((4*G[0, 1, x])/(s12 + s23) - 
       (8*G[0, q/s12, x])/(s12 + s23) + (8*G[0, q/(q - s23), x])/
        (s12 + s23) - (8*G[1, q/(q - s23), x])/(s12 + s23) + 
       (8*G[1, (s12 + s23)/s12, x])/(s12 + s23) - 
       (8*G[q/s12, q/(q - s23), x])/(s12 + s23) + 
       (8*G[q/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
       (8*G[(s12 + s23)/s12, q/(q - s23), x])/(s12 + s23)) + 
     (12*G[0, 1, 1, x])/(s12 + s23) - (12*G[0, q/s12, q/s12, x])/
      (s12 + s23) - (12*G[0, q/(q - s23), q/(q - s23), x])/(s12 + s23) + 
     (12*G[1, 0, q/s12, x])/(s12 + s23) - (12*G[1, 0, q/(q - s23), x])/
      (s12 + s23) + (12*G[1, 1, q/(q - s23), x])/(s12 + s23) - 
     (12*G[1, 1, (s12 + s23)/s12, x])/(s12 + s23) + 
     (12*G[1, q/s12, q/(q - s23), x])/(s12 + s23) - 
     (12*G[1, q/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
     (12*G[1, q/(q - s23), q/(q - s23), x])/(s12 + s23) - 
     (12*G[1, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) - 
     (12*G[q/s12, 0, q/(q - s23), x])/(s12 + s23) + 
     (12*G[q/s12, 1, q/(q - s23), x])/(s12 + s23) - 
     (12*G[q/s12, 1, (s12 + s23)/s12, x])/(s12 + s23) - 
     (12*G[q/s12, q/s12, q/(q - s23), x])/(s12 + s23) + 
     (12*G[q/s12, q/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
     (12*G[q/s12, q/(q - s23), q/(q - s23), x])/(s12 + s23) - 
     (12*G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) - 
     (12*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(s12 + s23) - 
     (24*Zeta[3])/(s12 + s23)) + G[-(-1 + s23/q)^(-1), x]*
    (G[q/s12, x]*((4*G[0, 1, x])/(s12 + s23) + (4*G[0, q/s12, x])/
        (s12 + s23) + (8*G[0, q/(q - s23), x])/(s12 + s23) - 
       (8*G[1, q/(q - s23), x])/(s12 + s23) + (8*G[1, (s12 + s23)/s12, x])/
        (s12 + s23) - (8*G[q/s12, q/(q - s23), x])/(s12 + s23) + 
       (8*G[q/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
       (8*G[(s12 + s23)/s12, q/(q - s23), x])/(s12 + s23)) - 
     (12*G[0, 1, 1, x])/(s12 + s23) - (12*G[0, q/s12, q/s12, x])/
      (s12 + s23) - (12*G[0, q/(q - s23), q/(q - s23), x])/(s12 + s23) + 
     (12*G[1, 0, q/s12, x])/(s12 + s23) - (12*G[1, 0, q/(q - s23), x])/
      (s12 + s23) + (12*G[1, 1, q/(q - s23), x])/(s12 + s23) - 
     (12*G[1, 1, (s12 + s23)/s12, x])/(s12 + s23) + 
     (12*G[1, q/s12, q/(q - s23), x])/(s12 + s23) - 
     (12*G[1, q/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
     (12*G[1, q/(q - s23), q/(q - s23), x])/(s12 + s23) - 
     (12*G[1, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) - 
     (12*G[q/s12, 0, q/(q - s23), x])/(s12 + s23) + 
     (12*G[q/s12, 1, q/(q - s23), x])/(s12 + s23) - 
     (12*G[q/s12, 1, (s12 + s23)/s12, x])/(s12 + s23) + 
     (12*G[q/s12, q/s12, q/(q - s23), x])/(s12 + s23) - 
     (12*G[q/s12, q/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
     (12*G[q/s12, q/(q - s23), q/(q - s23), x])/(s12 + s23) - 
     (12*G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) - 
     (12*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(s12 + s23) + 
     (24*Zeta[3])/(s12 + s23)))};
P13G001110001=
{(1 - x)^eps*x^eps*(1 - (s12*x)/q)^eps, ((-2 + 3*eps)*x^eps*1)/
  (eps^2*z^(2*eps)), (-3*G[1, x] + G[1, x]^2 - 3*G[q/s12, x] + 
   G[q/s12, x]^2 + (2*G[1, x] + 2*G[q/s12, x])/eps - 2*G[0, 1, x] - 
   2*G[0, q/s12, x] + (2*(q + 3*s12)*G[1, 0, x])/(q - s12) + 
   2*G[1, q/s12, x] + (2 + (8*q)/(-q + s12))*G[q/s12, 0, x] + 
   2*G[q/s12, 1, x] + ((-4*q*G[1, x])/(q - s12) + (4*s12*G[q/s12, x])/
      (q - s12))*Log[z] + eps*((-3*G[1, x]^2)/2 + G[1, x]^3/3 - 
     (3*G[q/s12, x]^2)/2 + G[q/s12, x]^3/3 + 3*G[0, 1, x] + 
     3*G[0, q/s12, x] - (3*(q + 3*s12)*G[1, 0, x])/(q - s12) - 
     3*G[1, q/s12, x] + (3*(3*q + s12)*G[q/s12, 0, x])/(q - s12) - 
     3*G[q/s12, 1, x] - 2*G[0, 0, 1, x] - 2*G[0, 0, q/s12, x] - 
     2*G[0, 1, 0, x] - 2*G[0, 1, 1, x] - 2*G[0, 1, q/s12, x] - 
     2*G[0, q/s12, 0, x] - 2*G[0, q/s12, 1, x] - 2*G[0, q/s12, q/s12, x] + 
     2*(9 + (8*q)/(-q + s12))*G[1, 0, 0, x] + (2*(q + 3*s12)*G[1, 0, 1, x])/
      (q - s12) + (2*(q + 3*s12)*G[1, 0, q/s12, x])/(q - s12) + 
     (2*(q + 3*s12)*G[1, 1, 0, x])/(q - s12) + 2*G[1, 1, q/s12, x] + 
     (2*(q + 3*s12)*G[1, q/s12, 0, x])/(q - s12) + 2*G[1, q/s12, 1, x] + 
     2*G[1, q/s12, q/s12, x] + (2 + (16*q)/(q - s12))*G[q/s12, 0, 0, x] + 
     (2 + (8*q)/(-q + s12))*G[q/s12, 0, 1, x] + (2 + (8*q)/(-q + s12))*
      G[q/s12, 0, q/s12, x] + (2 + (8*q)/(-q + s12))*G[q/s12, 1, 0, x] + 
     2*G[q/s12, 1, 1, x] + 2*G[q/s12, 1, q/s12, x] + 
     (2 + (8*q)/(-q + s12))*G[q/s12, q/s12, 0, x] + 2*G[q/s12, q/s12, 1, x] + 
     ((6*q*G[1, x])/(q - s12) - (2*q*G[1, x]^2)/(q - s12) - 
       (6*s12*G[q/s12, x])/(q - s12) + (2*s12*G[q/s12, x]^2)/(q - s12) + 
       4*G[0, 1, x] + 4*G[0, q/s12, x] - (4*q*G[1, 0, x])/(q - s12) - 
       (4*q*G[1, q/s12, x])/(q - s12) + (4*s12*G[q/s12, 0, x])/(q - s12) + 
       (4*s12*G[q/s12, 1, x])/(q - s12))*Log[z] + 
     ((4*q*G[1, x])/(q - s12) - (4*s12*G[q/s12, x])/(q - s12))*Log[z]^2) + 
   eps^2*(-G[1, x]^3/2 + G[1, x]^4/12 - G[q/s12, x]^3/2 + G[q/s12, x]^4/12 + 
     3*G[0, 0, 1, x] + 3*G[0, 0, q/s12, x] + 3*G[0, 1, 0, x] + 
     3*G[0, 1, 1, x] + 3*G[0, 1, q/s12, x] + 3*G[0, q/s12, 0, x] + 
     3*G[0, q/s12, 1, x] + 3*G[0, q/s12, q/s12, x] - 
     (3*(q - 9*s12)*G[1, 0, 0, x])/(q - s12) - (3*(q + 3*s12)*G[1, 0, 1, x])/
      (q - s12) - (3*(q + 3*s12)*G[1, 0, q/s12, x])/(q - s12) - 
     (3*(q + 3*s12)*G[1, 1, 0, x])/(q - s12) - 3*G[1, 1, q/s12, x] - 
     (3*(q + 3*s12)*G[1, q/s12, 0, x])/(q - s12) - 3*G[1, q/s12, 1, x] - 
     3*G[1, q/s12, q/s12, x] + (3*(-9*q + s12)*G[q/s12, 0, 0, x])/(q - s12) + 
     (3*(3*q + s12)*G[q/s12, 0, 1, x])/(q - s12) + 
     (3*(3*q + s12)*G[q/s12, 0, q/s12, x])/(q - s12) + 
     (3*(3*q + s12)*G[q/s12, 1, 0, x])/(q - s12) - 3*G[q/s12, 1, 1, x] - 
     3*G[q/s12, 1, q/s12, x] + (3*(3*q + s12)*G[q/s12, q/s12, 0, x])/
      (q - s12) - 3*G[q/s12, q/s12, 1, x] - 2*G[0, 0, 0, 1, x] - 
     2*G[0, 0, 0, q/s12, x] - 2*G[0, 0, 1, 0, x] - 2*G[0, 0, 1, 1, x] - 
     2*G[0, 0, 1, q/s12, x] - 2*G[0, 0, q/s12, 0, x] - 
     2*G[0, 0, q/s12, 1, x] - 2*G[0, 0, q/s12, q/s12, x] - 
     2*G[0, 1, 0, 0, x] - 2*G[0, 1, 0, 1, x] - 2*G[0, 1, 0, q/s12, x] - 
     2*G[0, 1, 1, 0, x] - 2*G[0, 1, 1, 1, x] - 2*G[0, 1, 1, q/s12, x] - 
     2*G[0, 1, q/s12, 0, x] - 2*G[0, 1, q/s12, 1, x] - 
     2*G[0, 1, q/s12, q/s12, x] - 2*G[0, q/s12, 0, 0, x] - 
     2*G[0, q/s12, 0, 1, x] - 2*G[0, q/s12, 0, q/s12, x] - 
     2*G[0, q/s12, 1, 0, x] - 2*G[0, q/s12, 1, 1, x] - 
     2*G[0, q/s12, 1, q/s12, x] - 2*G[0, q/s12, q/s12, 0, x] - 
     2*G[0, q/s12, q/s12, 1, x] - 2*G[0, q/s12, q/s12, q/s12, x] + 
     (2*(q + 27*s12)*G[1, 0, 0, 0, x])/(q - s12) + 
     (2*(q - 9*s12)*G[1, 0, 0, 1, x])/(q - s12) + 
     (2*(q - 9*s12)*G[1, 0, 0, q/s12, x])/(q - s12) + 
     (2*(q - 9*s12)*G[1, 0, 1, 0, x])/(q - s12) + 
     (2*(q + 3*s12)*G[1, 0, 1, 1, x])/(q - s12) + 
     (2*(q + 3*s12)*G[1, 0, 1, q/s12, x])/(q - s12) + 
     (2*(q - 9*s12)*G[1, 0, q/s12, 0, x])/(q - s12) + 
     (2*(q + 3*s12)*G[1, 0, q/s12, 1, x])/(q - s12) + 
     (2*(q + 3*s12)*G[1, 0, q/s12, q/s12, x])/(q - s12) + 
     (2*(q - 9*s12)*G[1, 1, 0, 0, x])/(q - s12) + 
     (2*(q + 3*s12)*G[1, 1, 0, 1, x])/(q - s12) + 
     (2*(q + 3*s12)*G[1, 1, 0, q/s12, x])/(q - s12) + 
     (2*(q + 3*s12)*G[1, 1, 1, 0, x])/(q - s12) + 2*G[1, 1, 1, q/s12, x] + 
     (2*(q + 3*s12)*G[1, 1, q/s12, 0, x])/(q - s12) + 
     2*G[1, 1, q/s12, 1, x] + 2*G[1, 1, q/s12, q/s12, x] + 
     (2*(q - 9*s12)*G[1, q/s12, 0, 0, x])/(q - s12) + 
     (2*(q + 3*s12)*G[1, q/s12, 0, 1, x])/(q - s12) + 
     (2*(q + 3*s12)*G[1, q/s12, 0, q/s12, x])/(q - s12) + 
     (2*(q + 3*s12)*G[1, q/s12, 1, 0, x])/(q - s12) + 
     2*G[1, q/s12, 1, 1, x] + 2*G[1, q/s12, 1, q/s12, x] + 
     (2*(q + 3*s12)*G[1, q/s12, q/s12, 0, x])/(q - s12) + 
     2*G[1, q/s12, q/s12, 1, x] + 2*G[1, q/s12, q/s12, q/s12, x] - 
     (2*(27*q + s12)*G[q/s12, 0, 0, 0, x])/(q - s12) + 
     ((18*q - 2*s12)*G[q/s12, 0, 0, 1, x])/(q - s12) + 
     ((18*q - 2*s12)*G[q/s12, 0, 0, q/s12, x])/(q - s12) + 
     ((18*q - 2*s12)*G[q/s12, 0, 1, 0, x])/(q - s12) - 
     (2*(3*q + s12)*G[q/s12, 0, 1, 1, x])/(q - s12) - 
     (2*(3*q + s12)*G[q/s12, 0, 1, q/s12, x])/(q - s12) + 
     ((18*q - 2*s12)*G[q/s12, 0, q/s12, 0, x])/(q - s12) - 
     (2*(3*q + s12)*G[q/s12, 0, q/s12, 1, x])/(q - s12) - 
     (2*(3*q + s12)*G[q/s12, 0, q/s12, q/s12, x])/(q - s12) + 
     ((18*q - 2*s12)*G[q/s12, 1, 0, 0, x])/(q - s12) - 
     (2*(3*q + s12)*G[q/s12, 1, 0, 1, x])/(q - s12) - 
     (2*(3*q + s12)*G[q/s12, 1, 0, q/s12, x])/(q - s12) - 
     (2*(3*q + s12)*G[q/s12, 1, 1, 0, x])/(q - s12) + 
     2*G[q/s12, 1, 1, 1, x] + 2*G[q/s12, 1, 1, q/s12, x] - 
     (2*(3*q + s12)*G[q/s12, 1, q/s12, 0, x])/(q - s12) + 
     2*G[q/s12, 1, q/s12, 1, x] + 2*G[q/s12, 1, q/s12, q/s12, x] + 
     ((18*q - 2*s12)*G[q/s12, q/s12, 0, 0, x])/(q - s12) - 
     (2*(3*q + s12)*G[q/s12, q/s12, 0, 1, x])/(q - s12) - 
     (2*(3*q + s12)*G[q/s12, q/s12, 0, q/s12, x])/(q - s12) - 
     (2*(3*q + s12)*G[q/s12, q/s12, 1, 0, x])/(q - s12) + 
     2*G[q/s12, q/s12, 1, 1, x] + 2*G[q/s12, q/s12, 1, q/s12, x] - 
     (2*(3*q + s12)*G[q/s12, q/s12, q/s12, 0, x])/(q - s12) + 
     2*G[q/s12, q/s12, q/s12, 1, x] + ((3*q*G[1, x]^2)/(q - s12) - 
       (2*q*G[1, x]^3)/(3*q - 3*s12) - (3*s12*G[q/s12, x]^2)/(q - s12) + 
       (2*s12*G[q/s12, x]^3)/(3*q - 3*s12) - 6*G[0, 1, x] - 
       6*G[0, q/s12, x] + (6*q*G[1, 0, x])/(q - s12) + 
       (6*q*G[1, q/s12, x])/(q - s12) - (6*s12*G[q/s12, 0, x])/(q - s12) - 
       (6*s12*G[q/s12, 1, x])/(q - s12) + 4*G[0, 0, 1, x] + 
       4*G[0, 0, q/s12, x] + 4*G[0, 1, 0, x] + 4*G[0, 1, 1, x] + 
       4*G[0, 1, q/s12, x] + 4*G[0, q/s12, 0, x] + 4*G[0, q/s12, 1, x] + 
       4*G[0, q/s12, q/s12, x] - (4*q*G[1, 0, 0, x])/(q - s12) - 
       (4*q*G[1, 0, 1, x])/(q - s12) - (4*q*G[1, 0, q/s12, x])/(q - s12) - 
       (4*q*G[1, 1, 0, x])/(q - s12) - (4*q*G[1, 1, q/s12, x])/(q - s12) - 
       (4*q*G[1, q/s12, 0, x])/(q - s12) - (4*q*G[1, q/s12, 1, x])/
        (q - s12) - (4*q*G[1, q/s12, q/s12, x])/(q - s12) + 
       (4*s12*G[q/s12, 0, 0, x])/(q - s12) + (4*s12*G[q/s12, 0, 1, x])/
        (q - s12) + (4*s12*G[q/s12, 0, q/s12, x])/(q - s12) + 
       (4*s12*G[q/s12, 1, 0, x])/(q - s12) + (4*s12*G[q/s12, 1, 1, x])/
        (q - s12) + (4*s12*G[q/s12, 1, q/s12, x])/(q - s12) + 
       (4*s12*G[q/s12, q/s12, 0, x])/(q - s12) + 
       (4*s12*G[q/s12, q/s12, 1, x])/(q - s12))*Log[z] + 
     ((-6*q*G[1, x])/(q - s12) + (2*q*G[1, x]^2)/(q - s12) + 
       (6*s12*G[q/s12, x])/(q - s12) - (2*s12*G[q/s12, x]^2)/(q - s12) - 
       4*G[0, 1, x] - 4*G[0, q/s12, x] + (4*q*G[1, 0, x])/(q - s12) + 
       (4*q*G[1, q/s12, x])/(q - s12) - (4*s12*G[q/s12, 0, x])/(q - s12) - 
       (4*s12*G[q/s12, 1, x])/(q - s12))*Log[z]^2 + 
     ((-8*q*G[1, x])/(3*q - 3*s12) + (8*s12*G[q/s12, x])/(3*q - 3*s12))*
      Log[z]^3))*1};
P13G001110002=
{(1 - x)^eps*x^(1 + eps)*(1 - (s12*x)/q)^eps, 0, 
 ((-52*G[1, 0, x])/(q - s12) + (52*G[q/s12, 0, x])/(q - s12) - 
   (16*G[1, 0, 0, x])/(q - s12) + (8*G[1, 0, 1, x])/(q - s12) + 
   (8*G[1, 0, q/s12, x])/(q - s12) + (8*G[1, 1, 0, x])/(q - s12) + 
   (8*G[1, q/s12, 0, x])/(q - s12) + (16*G[q/s12, 0, 0, x])/(q - s12) - 
   (8*G[q/s12, 0, 1, x])/(q - s12) - (8*G[q/s12, 0, q/s12, x])/(q - s12) - 
   (8*G[q/s12, 1, 0, x])/(q - s12) - (8*G[q/s12, q/s12, 0, x])/(q - s12) + 
   ((26*G[1, x])/(q - s12) - (2*G[1, x]^2)/(q - s12) - 
     (26*G[q/s12, x])/(q - s12) + (2*G[q/s12, x]^2)/(q - s12) - 
     (4*G[1, 0, x])/(q - s12) - (4*G[1, q/s12, x])/(q - s12) + 
     (4*G[q/s12, 0, x])/(q - s12) + (4*G[q/s12, 1, x])/(q - s12))*Log[z] + 
   ((4*G[1, x])/(q - s12) - (4*G[q/s12, x])/(q - s12))*Log[z]^2 + 
   ((8*G[1, 0, x])/(q - s12) - (8*G[q/s12, 0, x])/(q - s12) + 
     ((-4*G[1, x])/(q - s12) + (4*G[q/s12, x])/(q - s12))*Log[z])/eps + 
   eps*((108*G[1, 0, x])/(q - s12) - (108*G[q/s12, 0, x])/(q - s12) + 
     (104*G[1, 0, 0, x])/(q - s12) - (52*G[1, 0, 1, x])/(q - s12) - 
     (52*G[1, 0, q/s12, x])/(q - s12) - (52*G[1, 1, 0, x])/(q - s12) - 
     (52*G[1, q/s12, 0, x])/(q - s12) - (104*G[q/s12, 0, 0, x])/(q - s12) + 
     (52*G[q/s12, 0, 1, x])/(q - s12) + (52*G[q/s12, 0, q/s12, x])/
      (q - s12) + (52*G[q/s12, 1, 0, x])/(q - s12) + 
     (52*G[q/s12, q/s12, 0, x])/(q - s12) + (56*G[1, 0, 0, 0, x])/(q - s12) - 
     (16*G[1, 0, 0, 1, x])/(q - s12) - (16*G[1, 0, 0, q/s12, x])/(q - s12) - 
     (16*G[1, 0, 1, 0, x])/(q - s12) + (8*G[1, 0, 1, 1, x])/(q - s12) + 
     (8*G[1, 0, 1, q/s12, x])/(q - s12) - (16*G[1, 0, q/s12, 0, x])/
      (q - s12) + (8*G[1, 0, q/s12, 1, x])/(q - s12) + 
     (8*G[1, 0, q/s12, q/s12, x])/(q - s12) - (16*G[1, 1, 0, 0, x])/
      (q - s12) + (8*G[1, 1, 0, 1, x])/(q - s12) + (8*G[1, 1, 0, q/s12, x])/
      (q - s12) + (8*G[1, 1, 1, 0, x])/(q - s12) + (8*G[1, 1, q/s12, 0, x])/
      (q - s12) - (16*G[1, q/s12, 0, 0, x])/(q - s12) + 
     (8*G[1, q/s12, 0, 1, x])/(q - s12) + (8*G[1, q/s12, 0, q/s12, x])/
      (q - s12) + (8*G[1, q/s12, 1, 0, x])/(q - s12) + 
     (8*G[1, q/s12, q/s12, 0, x])/(q - s12) - (56*G[q/s12, 0, 0, 0, x])/
      (q - s12) + (16*G[q/s12, 0, 0, 1, x])/(q - s12) + 
     (16*G[q/s12, 0, 0, q/s12, x])/(q - s12) + (16*G[q/s12, 0, 1, 0, x])/
      (q - s12) - (8*G[q/s12, 0, 1, 1, x])/(q - s12) - 
     (8*G[q/s12, 0, 1, q/s12, x])/(q - s12) + (16*G[q/s12, 0, q/s12, 0, x])/
      (q - s12) - (8*G[q/s12, 0, q/s12, 1, x])/(q - s12) - 
     (8*G[q/s12, 0, q/s12, q/s12, x])/(q - s12) + (16*G[q/s12, 1, 0, 0, x])/
      (q - s12) - (8*G[q/s12, 1, 0, 1, x])/(q - s12) - 
     (8*G[q/s12, 1, 0, q/s12, x])/(q - s12) - (8*G[q/s12, 1, 1, 0, x])/
      (q - s12) - (8*G[q/s12, 1, q/s12, 0, x])/(q - s12) + 
     (16*G[q/s12, q/s12, 0, 0, x])/(q - s12) - (8*G[q/s12, q/s12, 0, 1, x])/
      (q - s12) - (8*G[q/s12, q/s12, 0, q/s12, x])/(q - s12) - 
     (8*G[q/s12, q/s12, 1, 0, x])/(q - s12) - 
     (8*G[q/s12, q/s12, q/s12, 0, x])/(q - s12) + 
     ((-54*G[1, x])/(q - s12) + (13*G[1, x]^2)/(q - s12) - 
       (2*G[1, x]^3)/(3*(q - s12)) + (54*G[q/s12, x])/(q - s12) - 
       (13*G[q/s12, x]^2)/(q - s12) + (2*G[q/s12, x]^3)/(3*(q - s12)) + 
       (26*G[1, 0, x])/(q - s12) + (26*G[1, q/s12, x])/(q - s12) - 
       (26*G[q/s12, 0, x])/(q - s12) - (26*G[q/s12, 1, x])/(q - s12) - 
       (4*G[1, 0, 0, x])/(q - s12) - (4*G[1, 0, 1, x])/(q - s12) - 
       (4*G[1, 0, q/s12, x])/(q - s12) - (4*G[1, 1, 0, x])/(q - s12) - 
       (4*G[1, 1, q/s12, x])/(q - s12) - (4*G[1, q/s12, 0, x])/(q - s12) - 
       (4*G[1, q/s12, 1, x])/(q - s12) - (4*G[1, q/s12, q/s12, x])/
        (q - s12) + (4*G[q/s12, 0, 0, x])/(q - s12) + (4*G[q/s12, 0, 1, x])/
        (q - s12) + (4*G[q/s12, 0, q/s12, x])/(q - s12) + 
       (4*G[q/s12, 1, 0, x])/(q - s12) + (4*G[q/s12, 1, 1, x])/(q - s12) + 
       (4*G[q/s12, 1, q/s12, x])/(q - s12) + (4*G[q/s12, q/s12, 0, x])/
        (q - s12) + (4*G[q/s12, q/s12, 1, x])/(q - s12))*Log[z] + 
     ((-26*G[1, x])/(q - s12) + (2*G[1, x]^2)/(q - s12) + 
       (26*G[q/s12, x])/(q - s12) - (2*G[q/s12, x]^2)/(q - s12) + 
       (4*G[1, 0, x])/(q - s12) + (4*G[1, q/s12, x])/(q - s12) - 
       (4*G[q/s12, 0, x])/(q - s12) - (4*G[q/s12, 1, x])/(q - s12))*
      Log[z]^2 + ((-8*G[1, x])/(3*(q - s12)) + (8*G[q/s12, x])/(3*(q - s12)))*
      Log[z]^3))*1};
P13G001111001=
{x^(1 + 4*eps)*(1 - (s12*x)/(q - s23))^(1 - 4*eps), 0, 
 ((14*G[0, q/(q - s23), x]^2)/(q - s23) + (6*G[1, q/(q - s23), x]^2)/
    (q - s23) + (2*G[1, (s12 + s23)/s12, x]^2)/(-q + s23) + 
   (6*G[q/s12, q/(q - s23), x]^2)/(q - s23) + 
   G[0, x]^2*((16*G[1, x]*G[q/s12, x])/(q - s23) + (16*G[0, q/(q - s23), x])/
      (q - s23) - (16*G[1, q/(q - s23), x])/(q - s23) - 
     (16*G[q/s12, q/(q - s23), x])/(q - s23)) - 
   (12*G[q/s12, q/(q - s23), x]*G[q/s12, (s12 + s23)/s12, x])/(q - s23) + 
   (2*G[q/s12, (s12 + s23)/s12, x]^2)/(-q + s23) + 
   G[1, q/(q - s23), x]*((-12*G[1, (s12 + s23)/s12, x])/(q - s23) + 
     (12*G[q/s12, q/(q - s23), x])/(q - s23) - 
     (12*G[q/s12, (s12 + s23)/s12, x])/(q - s23)) + 
   G[1, (s12 + s23)/s12, x]*((-12*G[q/s12, q/(q - s23), x])/(q - s23) - 
     (4*G[q/s12, (s12 + s23)/s12, x])/(q - s23)) + 
   G[1, x]^2*((2*G[0, q/(q - s23), x])/(q - s23) - (2*G[1, q/(q - s23), x])/
      (q - s23) + (2*G[1, (s12 + s23)/s12, x])/(q - s23) - 
     (2*G[q/s12, q/(q - s23), x])/(q - s23) + 
     (2*G[q/s12, (s12 + s23)/s12, x])/(q - s23)) + 
   G[q/s12, x]^2*((4*G[0, 1, x])/(q - s23) + (2*G[0, q/(q - s23), x])/
      (q - s23) - (2*G[1, q/(q - s23), x])/(q - s23) + 
     (2*G[1, (s12 + s23)/s12, x])/(q - s23) - (2*G[q/s12, q/(q - s23), x])/
      (q - s23) + (2*G[q/s12, (s12 + s23)/s12, x])/(q - s23)) + 
   G[0, q/s12, x]*((-12*G[0, q/(q - s23), x])/(q - s23) + 
     (8*G[1, q/s12, x])/(q - s23) + (12*G[1, q/(q - s23), x])/(q - s23) + 
     (4*G[1, (s12 + s23)/s12, x])/(q - s23) + (12*G[q/s12, q/(q - s23), x])/
      (q - s23) + (4*G[q/s12, (s12 + s23)/s12, x])/(q - s23)) + 
   G[0, q/(q - s23), x]*((-28*G[1, q/(q - s23), x])/(q - s23) + 
     (12*G[1, (s12 + s23)/s12, x])/(q - s23) - (28*G[q/s12, q/(q - s23), x])/
      (q - s23) + (12*G[q/s12, (s12 + s23)/s12, x])/(q - s23)) + 
   G[0, 1, x]*((24*G[0, q/s12, x])/(q - s23) - (12*G[0, q/(q - s23), x])/
      (q - s23) - (8*G[1, q/s12, x])/(q - s23) + (12*G[1, q/(q - s23), x])/
      (q - s23) + (4*G[1, (s12 + s23)/s12, x])/(q - s23) + 
     (12*G[q/s12, q/(q - s23), x])/(q - s23) + 
     (4*G[q/s12, (s12 + s23)/s12, x])/(q - s23) - 
     (32*G[(q - s23)/s12, q/s12, x])/(q - s23)) + 
   (78*G[0, 0, q/(q - s23), x])/(q - s23) - (52*G[0, 1, q/(q - s23), x])/
    (q - s23) - (52*G[0, q/s12, q/(q - s23), x])/(q - s23) - 
   (26*G[0, q/(q - s23), q/(q - s23), x])/(q - s23) + 
   (52*G[1, 0, q/s12, x])/(q - s23) - (78*G[1, 0, q/(q - s23), x])/
    (q - s23) + (52*G[1, 1, q/(q - s23), x])/(q - s23) - 
   (52*G[1, 1, (s12 + s23)/s12, x])/(q - s23) + 
   (52*G[1, q/s12, q/(q - s23), x])/(q - s23) - 
   (52*G[1, q/s12, (s12 + s23)/s12, x])/(q - s23) + 
   (26*G[1, q/(q - s23), q/(q - s23), x])/(q - s23) - 
   (26*G[1, (s12 + s23)/s12, q/(q - s23), x])/(q - s23) - 
   (78*G[q/s12, 0, q/(q - s23), x])/(q - s23) + 
   (52*G[q/s12, 1, q/(q - s23), x])/(q - s23) - 
   (52*G[q/s12, 1, (s12 + s23)/s12, x])/(q - s23) + 
   (52*G[q/s12, q/s12, q/(q - s23), x])/(q - s23) - 
   (52*G[q/s12, q/s12, (s12 + s23)/s12, x])/(q - s23) + 
   (26*G[q/s12, q/(q - s23), q/(q - s23), x])/(q - s23) - 
   (26*G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q - s23) + 
   G[(q - s23)/s12, x]*((-32*G[0, 1, q/(q - s23), x])/(q - s23) - 
     (32*G[0, q/s12, q/(q - s23), x])/(q - s23) - 
     (16*G[0, q/(q - s23), q/(q - s23), x])/(q - s23) + 
     (32*G[1, 0, q/s12, x])/(q - s23) - (48*G[1, 0, q/(q - s23), x])/
      (q - s23) + (32*G[1, q/s12, q/(q - s23), x])/(q - s23) - 
     (32*G[1, q/s12, (s12 + s23)/s12, x])/(q - s23) + 
     (16*G[1, q/(q - s23), q/(q - s23), x])/(q - s23) - 
     (16*G[1, (s12 + s23)/s12, q/(q - s23), x])/(q - s23) - 
     (48*G[q/s12, 0, q/(q - s23), x])/(q - s23) + 
     (32*G[q/s12, 1, q/(q - s23), x])/(q - s23) - 
     (32*G[q/s12, 1, (s12 + s23)/s12, x])/(q - s23) + 
     (16*G[q/s12, q/(q - s23), q/(q - s23), x])/(q - s23) - 
     (16*G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q - s23)) + 
   G[0, x]*((-4*G[1, x]^2*G[q/s12, x])/(q - s23) - (52*G[0, q/(q - s23), x])/
      (q - s23) + (52*G[1, q/(q - s23), x])/(q - s23) + 
     (52*G[q/s12, q/(q - s23), x])/(q - s23) + G[(q - s23)/s12, x]*
      ((-32*G[0, q/(q - s23), x])/(q - s23) + (32*G[1, q/(q - s23), x])/
        (q - s23) + (32*G[q/s12, q/(q - s23), x])/(q - s23)) + 
     G[q/s12, x]*((-8*G[0, 1, x])/(q - s23) + (8*G[1, q/s12, x])/(q - s23) - 
       (16*G[1, (s12 + s23)/s12, x])/(q - s23) - 
       (16*G[q/s12, (s12 + s23)/s12, x])/(q - s23)) + 
     G[1, x]*((-4*G[q/s12, x]^2)/(q - s23) + G[q/s12, x]*
        (-52/(q - s23) - (32*G[(q - s23)/s12, x])/(q - s23)) - 
       (24*G[0, q/s12, x])/(q - s23) + (8*G[1, q/s12, x])/(q - s23) - 
       (16*G[1, (s12 + s23)/s12, x])/(q - s23) - 
       (16*G[q/s12, (s12 + s23)/s12, x])/(q - s23) + 
       (32*G[(q - s23)/s12, q/s12, x])/(q - s23)) - 
     (8*G[0, 0, q/(q - s23), x])/(q - s23) + (8*G[0, 1, q/(q - s23), x])/
      (q - s23) + (8*G[0, q/s12, q/(q - s23), x])/(q - s23) - 
     (16*G[0, q/(q - s23), q/(q - s23), x])/(q - s23) + 
     (16*G[1, 0, q/s12, x])/(q - s23) - (8*G[1, 0, q/(q - s23), x])/
      (q - s23) - (16*G[1, q/s12, q/s12, x])/(q - s23) + 
     (8*G[1, q/s12, q/(q - s23), x])/(q - s23) + 
     (32*G[1, q/s12, (s12 + s23)/s12, x])/(q - s23) + 
     (16*G[1, q/(q - s23), q/(q - s23), x])/(q - s23) - 
     (32*G[1, (q - s23)/s12, q/s12, x])/(q - s23) + 
     (16*G[1, (s12 + s23)/s12, q/(q - s23), x])/(q - s23) - 
     (8*G[q/s12, 0, q/(q - s23), x])/(q - s23) + 
     (8*G[q/s12, 1, q/(q - s23), x])/(q - s23) + 
     (32*G[q/s12, 1, (s12 + s23)/s12, x])/(q - s23) + 
     (16*G[q/s12, q/(q - s23), q/(q - s23), x])/(q - s23) + 
     (16*G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q - s23) + 
     (32*G[(q - s23)/s12, 0, q/(q - s23), x])/(q - s23) - 
     (32*G[(q - s23)/s12, 1, q/(q - s23), x])/(q - s23) - 
     (32*G[(q - s23)/s12, q/s12, q/(q - s23), x])/(q - s23)) + 
   G[1, x]*((26/(q - s23) - (12*G[(s12 + s23)/s12, x])/(q - s23))*
      G[0, q/(q - s23), x] - (26*G[1, q/(q - s23), x])/(q - s23) + 
     (26*G[1, (s12 + s23)/s12, x])/(q - s23) - (26*G[q/s12, q/(q - s23), x])/
      (q - s23) + G[(s12 + s23)/s12, x]*((12*G[1, q/(q - s23), x])/
        (q - s23) + (12*G[q/s12, q/(q - s23), x])/(q - s23)) + 
     (26*G[q/s12, (s12 + s23)/s12, x])/(q - s23) + 
     G[q/s12, x]*((8*G[0, 1, x])/(q - s23) + (4*G[0, q/(q - s23), x])/
        (q - s23) - (4*G[1, q/(q - s23), x])/(q - s23) + 
       (4*G[1, (s12 + s23)/s12, x])/(q - s23) - (4*G[q/s12, q/(q - s23), x])/
        (q - s23) + (4*G[q/s12, (s12 + s23)/s12, x])/(q - s23)) + 
     G[(q - s23)/s12, x]*((16*G[0, q/(q - s23), x])/(q - s23) - 
       (16*G[1, q/(q - s23), x])/(q - s23) + (16*G[1, (s12 + s23)/s12, x])/
        (q - s23) - (16*G[q/s12, q/(q - s23), x])/(q - s23) + 
       (16*G[q/s12, (s12 + s23)/s12, x])/(q - s23)) - 
     (16*G[0, 0, q/s12, x])/(q - s23) + (40*G[0, 0, q/(q - s23), x])/
      (q - s23) - (12*G[0, 1, q/(q - s23), x])/(q - s23) + 
     (12*G[0, 1, (s12 + s23)/s12, x])/(q - s23) - 
     (12*G[0, q/s12, q/(q - s23), x])/(q - s23) + 
     (12*G[0, q/s12, (s12 + s23)/s12, x])/(q - s23) + 
     (16*G[0, q/(q - s23), q/(q - s23), x])/(q - s23) + 
     (12*G[0, (s12 + s23)/s12, q/(q - s23), x])/(q - s23) + 
     (4*G[1, 0, q/(q - s23), x])/(q - s23) + (4*G[1, 1, q/(q - s23), x])/
      (q - s23) - (4*G[1, 1, (s12 + s23)/s12, x])/(q - s23) + 
     (4*G[1, q/s12, q/(q - s23), x])/(q - s23) - 
     (4*G[1, q/s12, (s12 + s23)/s12, x])/(q - s23) - 
     (16*G[1, q/(q - s23), q/(q - s23), x])/(q - s23) - 
     (12*G[1, (s12 + s23)/s12, q/(q - s23), x])/(q - s23) + 
     (4*G[1, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q - s23) + 
     (4*G[q/s12, 0, q/(q - s23), x])/(q - s23) + 
     (4*G[q/s12, 1, q/(q - s23), x])/(q - s23) - 
     (4*G[q/s12, 1, (s12 + s23)/s12, x])/(q - s23) + 
     (4*G[q/s12, q/s12, q/(q - s23), x])/(q - s23) - 
     (4*G[q/s12, q/s12, (s12 + s23)/s12, x])/(q - s23) - 
     (16*G[q/s12, q/(q - s23), q/(q - s23), x])/(q - s23) - 
     (12*G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q - s23) + 
     (4*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q - s23) - 
     (16*G[(q - s23)/s12, 0, q/(q - s23), x])/(q - s23) + 
     (16*G[(q - s23)/s12, 1, q/(q - s23), x])/(q - s23) - 
     (16*G[(q - s23)/s12, 1, (s12 + s23)/s12, x])/(q - s23) + 
     (16*G[(q - s23)/s12, q/s12, q/(q - s23), x])/(q - s23) - 
     (16*G[(q - s23)/s12, q/s12, (s12 + s23)/s12, x])/(q - s23) + 
     (12*G[(s12 + s23)/s12, 0, q/(q - s23), x])/(q - s23) - 
     (12*G[(s12 + s23)/s12, 1, q/(q - s23), x])/(q - s23) - 
     (12*G[(s12 + s23)/s12, q/s12, q/(q - s23), x])/(q - s23)) + 
   G[q/s12, x]*((52*G[0, 1, x])/(q - s23) + 
     (26/(q - s23) - (12*G[(s12 + s23)/s12, x])/(q - s23))*
      G[0, q/(q - s23), x] - (26*G[1, q/(q - s23), x])/(q - s23) + 
     (26*G[1, (s12 + s23)/s12, x])/(q - s23) - (26*G[q/s12, q/(q - s23), x])/
      (q - s23) + G[(s12 + s23)/s12, x]*((12*G[1, q/(q - s23), x])/
        (q - s23) + (12*G[q/s12, q/(q - s23), x])/(q - s23)) + 
     (26*G[q/s12, (s12 + s23)/s12, x])/(q - s23) + 
     G[(q - s23)/s12, x]*((32*G[0, 1, x])/(q - s23) + 
       (16*G[0, q/(q - s23), x])/(q - s23) - (16*G[1, q/(q - s23), x])/
        (q - s23) + (16*G[1, (s12 + s23)/s12, x])/(q - s23) - 
       (16*G[q/s12, q/(q - s23), x])/(q - s23) + 
       (16*G[q/s12, (s12 + s23)/s12, x])/(q - s23)) - 
     (16*G[0, 0, 1, x])/(q - s23) + (40*G[0, 0, q/(q - s23), x])/(q - s23) - 
     (8*G[0, 1, 1, x])/(q - s23) - (8*G[0, 1, q/s12, x])/(q - s23) - 
     (12*G[0, 1, q/(q - s23), x])/(q - s23) + 
     (12*G[0, 1, (s12 + s23)/s12, x])/(q - s23) - 
     (12*G[0, q/s12, q/(q - s23), x])/(q - s23) + 
     (12*G[0, q/s12, (s12 + s23)/s12, x])/(q - s23) + 
     (16*G[0, q/(q - s23), q/(q - s23), x])/(q - s23) + 
     (12*G[0, (s12 + s23)/s12, q/(q - s23), x])/(q - s23) + 
     (4*G[1, 0, q/(q - s23), x])/(q - s23) + (4*G[1, 1, q/(q - s23), x])/
      (q - s23) - (4*G[1, 1, (s12 + s23)/s12, x])/(q - s23) + 
     (4*G[1, q/s12, q/(q - s23), x])/(q - s23) - 
     (4*G[1, q/s12, (s12 + s23)/s12, x])/(q - s23) - 
     (16*G[1, q/(q - s23), q/(q - s23), x])/(q - s23) - 
     (12*G[1, (s12 + s23)/s12, q/(q - s23), x])/(q - s23) + 
     (4*G[1, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q - s23) + 
     (4*G[q/s12, 0, q/(q - s23), x])/(q - s23) + 
     (4*G[q/s12, 1, q/(q - s23), x])/(q - s23) - 
     (4*G[q/s12, 1, (s12 + s23)/s12, x])/(q - s23) + 
     (4*G[q/s12, q/s12, q/(q - s23), x])/(q - s23) - 
     (4*G[q/s12, q/s12, (s12 + s23)/s12, x])/(q - s23) - 
     (16*G[q/s12, q/(q - s23), q/(q - s23), x])/(q - s23) - 
     (12*G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q - s23) + 
     (4*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q - s23) - 
     (16*G[(q - s23)/s12, 0, q/(q - s23), x])/(q - s23) + 
     (16*G[(q - s23)/s12, 1, q/(q - s23), x])/(q - s23) - 
     (16*G[(q - s23)/s12, 1, (s12 + s23)/s12, x])/(q - s23) + 
     (16*G[(q - s23)/s12, q/s12, q/(q - s23), x])/(q - s23) - 
     (16*G[(q - s23)/s12, q/s12, (s12 + s23)/s12, x])/(q - s23) + 
     (12*G[(s12 + s23)/s12, 0, q/(q - s23), x])/(q - s23) - 
     (12*G[(s12 + s23)/s12, 1, q/(q - s23), x])/(q - s23) - 
     (12*G[(s12 + s23)/s12, q/s12, q/(q - s23), x])/(q - s23)) - 
   (36*G[0, 0, 0, q/(q - s23), x])/(q - s23) + (16*G[0, 0, 1, q/s12, x])/
    (q - s23) - (20*G[0, 0, 1, q/(q - s23), x])/(q - s23) + 
   (16*G[0, 0, q/s12, 1, x])/(q - s23) - (20*G[0, 0, q/s12, q/(q - s23), x])/
    (q - s23) - (36*G[0, 0, q/(q - s23), 1, x])/(q - s23) - 
   (36*G[0, 0, q/(q - s23), q/s12, x])/(q - s23) - 
   (12*G[0, 0, q/(q - s23), q/(q - s23), x])/(q - s23) + 
   (48*G[0, 0, q/(q - s23), (q - s23)/s12, x])/(q - s23) + 
   (48*G[0, 0, (q - s23)/s12, q/(q - s23), x])/(q - s23) - 
   (16*G[0, 1, 0, q/(q - s23), x])/(q - s23) - 
   (8*G[0, 1, q/s12, q/(q - s23), x])/(q - s23) - 
   (32*G[0, 1, q/s12, (s12 + s23)/s12, x])/(q - s23) + 
   (28*G[0, 1, q/(q - s23), q/(q - s23), x])/(q - s23) + 
   (32*G[0, 1, (q - s23)/s12, q/s12, x])/(q - s23) - 
   (28*G[0, 1, (s12 + s23)/s12, q/(q - s23), x])/(q - s23) - 
   (16*G[0, q/s12, 0, q/(q - s23), x])/(q - s23) - 
   (8*G[0, q/s12, 1, q/s12, x])/(q - s23) - 
   (8*G[0, q/s12, 1, q/(q - s23), x])/(q - s23) - 
   (32*G[0, q/s12, 1, (s12 + s23)/s12, x])/(q - s23) + 
   (28*G[0, q/s12, q/(q - s23), q/(q - s23), x])/(q - s23) - 
   (28*G[0, q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q - s23) + 
   (16*G[0, q/(q - s23), 1, q/(q - s23), x])/(q - s23) + 
   (16*G[0, q/(q - s23), q/s12, q/(q - s23), x])/(q - s23) - 
   (24*G[0, q/(q - s23), q/(q - s23), q/(q - s23), x])/(q - s23) + 
   (12*G[0, q/(q - s23), (s12 + s23)/s12, q/(q - s23), x])/(q - s23) + 
   (16*G[0, (q - s23)/s12, 0, q/(q - s23), x])/(q - s23) + 
   (32*G[0, (q - s23)/s12, 1, q/(q - s23), x])/(q - s23) + 
   (32*G[0, (q - s23)/s12, q/s12, q/(q - s23), x])/(q - s23) - 
   (8*G[1, 0, 1, q/s12, x])/(q - s23) + (16*G[1, 0, 1, (s12 + s23)/s12, x])/
    (q - s23) - (8*G[1, 0, q/s12, q/s12, x])/(q - s23) - 
   (8*G[1, 0, q/s12, q/(q - s23), x])/(q - s23) - 
   (16*G[1, 0, q/s12, (s12 + s23)/s12, x])/(q - s23) + 
   (4*G[1, 0, q/(q - s23), q/(q - s23), x])/(q - s23) - 
   (16*G[1, 0, (s12 + s23)/s12, q/(q - s23), x])/(q - s23) - 
   (8*G[1, 1, 0, q/s12, x])/(q - s23) - (12*G[1, 1, 0, q/(q - s23), x])/
    (q - s23) + (32*G[1, 1, 0, (s12 + s23)/s12, x])/(q - s23) - 
   (16*G[1, 1, q/s12, 0, x])/(q - s23) + (8*G[1, 1, q/(q - s23), 0, x])/
    (q - s23) + (12*G[1, 1, q/(q - s23), q/(q - s23), x])/(q - s23) + 
   (32*G[1, 1, q/(q - s23), (q - s23)/s12, x])/(q - s23) + 
   (32*G[1, 1, (q - s23)/s12, q/(q - s23), x])/(q - s23) - 
   (32*G[1, 1, (q - s23)/s12, (s12 + s23)/s12, x])/(q - s23) + 
   (32*G[1, 1, (s12 + s23)/s12, 0, x])/(q - s23) + 
   (20*G[1, 1, (s12 + s23)/s12, q/(q - s23), x])/(q - s23) - 
   (32*G[1, 1, (s12 + s23)/s12, (q - s23)/s12, x])/(q - s23) - 
   (20*G[1, q/s12, 0, q/(q - s23), x])/(q - s23) + 
   (12*G[1, q/s12, q/(q - s23), q/(q - s23), x])/(q - s23) + 
   (20*G[1, q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q - s23) + 
   (24*G[1, q/(q - s23), q/(q - s23), q/(q - s23), x])/(q - s23) - 
   (12*G[1, q/(q - s23), (s12 + s23)/s12, q/(q - s23), x])/(q - s23) + 
   (16*G[1, (q - s23)/s12, 0, q/(q - s23), x])/(q - s23) + 
   (16*G[1, (q - s23)/s12, 1, q/(q - s23), x])/(q - s23) - 
   (16*G[1, (q - s23)/s12, 1, (s12 + s23)/s12, x])/(q - s23) - 
   (16*G[1, (q - s23)/s12, q/s12, q/(q - s23), x])/(q - s23) + 
   (16*G[1, (q - s23)/s12, q/s12, (s12 + s23)/s12, x])/(q - s23) - 
   (16*G[1, (s12 + s23)/s12, 0, q/(q - s23), x])/(q - s23) + 
   (16*G[1, (s12 + s23)/s12, 1, q/(q - s23), x])/(q - s23) + 
   (16*G[1, (s12 + s23)/s12, q/s12, q/(q - s23), x])/(q - s23) - 
   (8*G[1, (s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(q - s23) - 
   (4*G[1, (s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/(q - s23) - 
   (8*G[q/s12, 0, 1, q/(q - s23), x])/(q - s23) - 
   (16*G[q/s12, 0, 1, (s12 + s23)/s12, x])/(q - s23) + 
   (16*G[q/s12, 0, q/s12, (s12 + s23)/s12, x])/(q - s23) + 
   (4*G[q/s12, 0, q/(q - s23), q/(q - s23), x])/(q - s23) - 
   (16*G[q/s12, 0, (s12 + s23)/s12, q/(q - s23), x])/(q - s23) - 
   (20*G[q/s12, 1, 0, q/(q - s23), x])/(q - s23) + 
   (12*G[q/s12, 1, q/(q - s23), q/(q - s23), x])/(q - s23) + 
   (20*G[q/s12, 1, (s12 + s23)/s12, q/(q - s23), x])/(q - s23) - 
   (12*G[q/s12, q/s12, 0, q/(q - s23), x])/(q - s23) + 
   (32*G[q/s12, q/s12, 0, (s12 + s23)/s12, x])/(q - s23) + 
   (8*G[q/s12, q/s12, q/(q - s23), 0, x])/(q - s23) + 
   (12*G[q/s12, q/s12, q/(q - s23), q/(q - s23), x])/(q - s23) + 
   (32*G[q/s12, q/s12, q/(q - s23), (q - s23)/s12, x])/(q - s23) + 
   (32*G[q/s12, q/s12, (q - s23)/s12, q/(q - s23), x])/(q - s23) - 
   (32*G[q/s12, q/s12, (q - s23)/s12, (s12 + s23)/s12, x])/(q - s23) + 
   (32*G[q/s12, q/s12, (s12 + s23)/s12, 0, x])/(q - s23) + 
   (20*G[q/s12, q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q - s23) - 
   (32*G[q/s12, q/s12, (s12 + s23)/s12, (q - s23)/s12, x])/(q - s23) + 
   (24*G[q/s12, q/(q - s23), q/(q - s23), q/(q - s23), x])/(q - s23) - 
   (12*G[q/s12, q/(q - s23), (s12 + s23)/s12, q/(q - s23), x])/(q - s23) + 
   (16*G[q/s12, (q - s23)/s12, 0, q/(q - s23), x])/(q - s23) - 
   (16*G[q/s12, (q - s23)/s12, 1, q/(q - s23), x])/(q - s23) + 
   (16*G[q/s12, (q - s23)/s12, 1, (s12 + s23)/s12, x])/(q - s23) + 
   (16*G[q/s12, (q - s23)/s12, q/s12, q/(q - s23), x])/(q - s23) - 
   (16*G[q/s12, (q - s23)/s12, q/s12, (s12 + s23)/s12, x])/(q - s23) - 
   (16*G[q/s12, (s12 + s23)/s12, 0, q/(q - s23), x])/(q - s23) + 
   (16*G[q/s12, (s12 + s23)/s12, 1, q/(q - s23), x])/(q - s23) + 
   (16*G[q/s12, (s12 + s23)/s12, q/s12, q/(q - s23), x])/(q - s23) - 
   (8*G[q/s12, (s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(q - s23) - 
   (4*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/(q - s23) + 
   (32*G[(q - s23)/s12, 0, 1, q/(q - s23), x])/(q - s23) + 
   (32*G[(q - s23)/s12, 0, q/s12, q/(q - s23), x])/(q - s23) + 
   (16*G[(q - s23)/s12, 0, q/(q - s23), q/(q - s23), x])/(q - s23) - 
   (32*G[(q - s23)/s12, 1, 0, q/s12, x])/(q - s23) + 
   (48*G[(q - s23)/s12, 1, 0, q/(q - s23), x])/(q - s23) - 
   (32*G[(q - s23)/s12, 1, q/s12, q/(q - s23), x])/(q - s23) + 
   (32*G[(q - s23)/s12, 1, q/s12, (s12 + s23)/s12, x])/(q - s23) - 
   (16*G[(q - s23)/s12, 1, q/(q - s23), q/(q - s23), x])/(q - s23) + 
   (16*G[(q - s23)/s12, 1, (s12 + s23)/s12, q/(q - s23), x])/(q - s23) + 
   (48*G[(q - s23)/s12, q/s12, 0, q/(q - s23), x])/(q - s23) - 
   (32*G[(q - s23)/s12, q/s12, 1, q/(q - s23), x])/(q - s23) + 
   (32*G[(q - s23)/s12, q/s12, 1, (s12 + s23)/s12, x])/(q - s23) - 
   (16*G[(q - s23)/s12, q/s12, q/(q - s23), q/(q - s23), x])/(q - s23) + 
   (16*G[(q - s23)/s12, q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q - s23) + 
   ((2*G[1, x]^2*G[q/s12, x])/(q - s23) + (26*G[0, q/(q - s23), x])/
      (q - s23) - (26*G[1, q/(q - s23), x])/(q - s23) - 
     (26*G[q/s12, q/(q - s23), x])/(q - s23) + G[(q - s23)/s12, x]*
      ((16*G[0, q/(q - s23), x])/(q - s23) - (16*G[1, q/(q - s23), x])/
        (q - s23) - (16*G[q/s12, q/(q - s23), x])/(q - s23)) + 
     G[0, x]*((-16*G[1, x]*G[q/s12, x])/(q - s23) - (16*G[0, q/(q - s23), x])/
        (q - s23) + (16*G[1, q/(q - s23), x])/(q - s23) + 
       (16*G[q/s12, q/(q - s23), x])/(q - s23)) + 
     G[q/s12, x]*((4*G[0, 1, x])/(q - s23) - (4*G[1, q/s12, x])/(q - s23) + 
       (8*G[1, (s12 + s23)/s12, x])/(q - s23) + 
       (8*G[q/s12, (s12 + s23)/s12, x])/(q - s23)) + 
     G[1, x]*((2*G[q/s12, x]^2)/(q - s23) + G[q/s12, x]*
        (26/(q - s23) + (16*G[(q - s23)/s12, x])/(q - s23)) + 
       (12*G[0, q/s12, x])/(q - s23) - (4*G[1, q/s12, x])/(q - s23) + 
       (8*G[1, (s12 + s23)/s12, x])/(q - s23) + 
       (8*G[q/s12, (s12 + s23)/s12, x])/(q - s23) - 
       (16*G[(q - s23)/s12, q/s12, x])/(q - s23)) + 
     (4*G[0, 0, q/(q - s23), x])/(q - s23) - (4*G[0, 1, q/(q - s23), x])/
      (q - s23) - (4*G[0, q/s12, q/(q - s23), x])/(q - s23) + 
     (8*G[0, q/(q - s23), q/(q - s23), x])/(q - s23) - 
     (8*G[1, 0, q/s12, x])/(q - s23) + (4*G[1, 0, q/(q - s23), x])/
      (q - s23) + (8*G[1, 1, q/s12, x])/(q - s23) - 
     (4*G[1, 1, q/(q - s23), x])/(q - s23) - (16*G[1, 1, (s12 + s23)/s12, x])/
      (q - s23) + (8*G[1, q/s12, q/s12, x])/(q - s23) - 
     (4*G[1, q/s12, q/(q - s23), x])/(q - s23) - 
     (16*G[1, q/s12, (s12 + s23)/s12, x])/(q - s23) - 
     (8*G[1, q/(q - s23), q/(q - s23), x])/(q - s23) + 
     (16*G[1, (q - s23)/s12, q/s12, x])/(q - s23) - 
     (8*G[1, (s12 + s23)/s12, q/(q - s23), x])/(q - s23) + 
     (4*G[q/s12, 0, q/(q - s23), x])/(q - s23) - 
     (4*G[q/s12, 1, q/(q - s23), x])/(q - s23) - 
     (16*G[q/s12, 1, (s12 + s23)/s12, x])/(q - s23) - 
     (4*G[q/s12, q/s12, q/(q - s23), x])/(q - s23) - 
     (16*G[q/s12, q/s12, (s12 + s23)/s12, x])/(q - s23) - 
     (8*G[q/s12, q/(q - s23), q/(q - s23), x])/(q - s23) - 
     (8*G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q - s23) - 
     (16*G[(q - s23)/s12, 0, q/(q - s23), x])/(q - s23) + 
     (16*G[(q - s23)/s12, 1, q/(q - s23), x])/(q - s23) + 
     (16*G[(q - s23)/s12, q/s12, q/(q - s23), x])/(q - s23))*Log[z] + 
   ((4*G[1, x]*G[q/s12, x])/(q - s23) + (4*G[0, q/(q - s23), x])/(q - s23) - 
     (4*G[1, q/(q - s23), x])/(q - s23) - (4*G[q/s12, q/(q - s23), x])/
      (q - s23))*Log[z]^2 + 
   (G[0, x]*((8*G[1, x]*G[q/s12, x])/(q - s23) + (8*G[0, q/(q - s23), x])/
        (q - s23) - (8*G[1, q/(q - s23), x])/(q - s23) - 
       (8*G[q/s12, q/(q - s23), x])/(q - s23)) + 
     G[1, x]*((-4*G[0, q/(q - s23), x])/(q - s23) + (4*G[1, q/(q - s23), x])/
        (q - s23) - (4*G[1, (s12 + s23)/s12, x])/(q - s23) + 
       (4*G[q/s12, q/(q - s23), x])/(q - s23) - 
       (4*G[q/s12, (s12 + s23)/s12, x])/(q - s23)) + 
     G[q/s12, x]*((-8*G[0, 1, x])/(q - s23) - (4*G[0, q/(q - s23), x])/
        (q - s23) + (4*G[1, q/(q - s23), x])/(q - s23) - 
       (4*G[1, (s12 + s23)/s12, x])/(q - s23) + (4*G[q/s12, q/(q - s23), x])/
        (q - s23) - (4*G[q/s12, (s12 + s23)/s12, x])/(q - s23)) - 
     (12*G[0, 0, q/(q - s23), x])/(q - s23) + (8*G[0, 1, q/(q - s23), x])/
      (q - s23) + (8*G[0, q/s12, q/(q - s23), x])/(q - s23) + 
     (4*G[0, q/(q - s23), q/(q - s23), x])/(q - s23) - 
     (8*G[1, 0, q/s12, x])/(q - s23) + (12*G[1, 0, q/(q - s23), x])/
      (q - s23) - (8*G[1, 1, q/(q - s23), x])/(q - s23) + 
     (8*G[1, 1, (s12 + s23)/s12, x])/(q - s23) - 
     (8*G[1, q/s12, q/(q - s23), x])/(q - s23) + 
     (8*G[1, q/s12, (s12 + s23)/s12, x])/(q - s23) - 
     (4*G[1, q/(q - s23), q/(q - s23), x])/(q - s23) + 
     (4*G[1, (s12 + s23)/s12, q/(q - s23), x])/(q - s23) + 
     (12*G[q/s12, 0, q/(q - s23), x])/(q - s23) - 
     (8*G[q/s12, 1, q/(q - s23), x])/(q - s23) + 
     (8*G[q/s12, 1, (s12 + s23)/s12, x])/(q - s23) - 
     (8*G[q/s12, q/s12, q/(q - s23), x])/(q - s23) + 
     (8*G[q/s12, q/s12, (s12 + s23)/s12, x])/(q - s23) - 
     (4*G[q/s12, q/(q - s23), q/(q - s23), x])/(q - s23) + 
     (4*G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q - s23) + 
     ((-4*G[1, x]*G[q/s12, x])/(q - s23) - (4*G[0, q/(q - s23), x])/
        (q - s23) + (4*G[1, q/(q - s23), x])/(q - s23) + 
       (4*G[q/s12, q/(q - s23), x])/(q - s23))*Log[z])/eps)*1};
P13G001211001=
{-((1 - x)^eps*(-1 + x)*x^(1 - eps)*(1 - (s12*x)/q)^(1 + eps)*
   (1 - ((q - s23)*x)/q)^(4*eps)), 0, 
 ((4*G[-(-1 + s23/q)^(-1), x])/(eps^2*(q^2 - q*s23)) + 
   (-91/(q^2 - q*s23) + (2*G[0, x])/(q^2 - q*s23) + 
     (6*G[1, x])/(q^2 - q*s23) + (6*G[q/s12, x])/(q^2 - q*s23))*
    G[-(-1 + s23/q)^(-1), x]^2 + (68*G[-(-1 + s23/q)^(-1), x]^3)/
    (3*q^2 - 3*q*s23) + (26*G[0, q/(q - s23), x])/(q^2 - q*s23) + 
   G[0, x]*((44*G[0, q/(q - s23), x])/(q^2 - q*s23) - 
     (24*G[1, q/(q - s23), x])/(q^2 - q*s23) - (24*G[q/s12, q/(q - s23), x])/
      (q^2 - q*s23)) + G[1, x]*((-12*G[0, q/(q - s23), x])/(q^2 - q*s23) + 
     (12*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23)) + 
   G[q/s12, x]*((-12*G[0, q/(q - s23), x])/(q^2 - q*s23) + 
     (12*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23)) + 
   G[-(-1 + s23/q)^(-1), x]*(54/(q^2 - q*s23) - 
     (22*G[0, x]^2)/(q^2 - q*s23) + G[0, x]*(-26/(q^2 - q*s23) + 
       (24*G[1, x])/(q^2 - q*s23) + (24*G[q/s12, x])/(q^2 - q*s23)) - 
     (12*G[1, x]*G[(s12 + s23)/s12, x])/(q^2 - q*s23) - 
     (12*G[q/s12, x]*G[(s12 + s23)/s12, x])/(q^2 - q*s23) - 
     (12*G[0, 1, x])/(q^2 - q*s23) - (12*G[0, q/s12, x])/(q^2 - q*s23) + 
     (12*G[0, q/(q - s23), x])/(q^2 - q*s23) - (12*G[1, q/(q - s23), x])/
      (q^2 - q*s23) + (12*G[1, (s12 + s23)/s12, x])/(q^2 - q*s23) - 
     (12*G[q/s12, q/(q - s23), x])/(q^2 - q*s23) + 
     (12*G[q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
     (12*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23)) - 
   (44*G[0, 0, q/(q - s23), x])/(q^2 - q*s23) + (24*G[0, 1, q/(q - s23), x])/
    (q^2 - q*s23) + (24*G[0, q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
   (28*G[0, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) + 
   (12*G[1, 0, q/(q - s23), x])/(q^2 - q*s23) + 
   (12*G[1, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) - 
   (12*G[1, (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) + 
   (12*G[q/s12, 0, q/(q - s23), x])/(q^2 - q*s23) + 
   (12*G[q/s12, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) - 
   (12*G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) - 
   (24*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) + 
   ((78/(q^2 - q*s23) + (12*G[0, x])/(q^2 - q*s23) - 
       (12*G[1, x])/(q^2 - q*s23) - (12*G[q/s12, x])/(q^2 - q*s23))*
      G[-(-1 + s23/q)^(-1), x] - (36*G[-(-1 + s23/q)^(-1), x]^2)/
      (q^2 - q*s23) - (12*G[0, q/(q - s23), x])/(q^2 - q*s23) + 
     (12*G[1, q/(q - s23), x])/(q^2 - q*s23) + (12*G[q/s12, q/(q - s23), x])/
      (q^2 - q*s23))*Log[z] + (12*G[-(-1 + s23/q)^(-1), x]*Log[z]^2)/
    (q^2 - q*s23) + ((-26/(q^2 - q*s23) + (4*G[0, x])/(q^2 - q*s23))*
      G[-(-1 + s23/q)^(-1), x] + (14*G[-(-1 + s23/q)^(-1), x]^2)/
      (q^2 - q*s23) - (4*G[0, q/(q - s23), x])/(q^2 - q*s23) - 
     (12*G[-(-1 + s23/q)^(-1), x]*Log[z])/(q^2 - q*s23))/eps + 
   eps*((-442/(3*q^2 - 3*q*s23) - (4*G[0, x])/(3*q^2 - 3*q*s23) + 
       (12*G[1, x])/(q^2 - q*s23) + (12*G[q/s12, x])/(q^2 - q*s23))*
      G[-(-1 + s23/q)^(-1), x]^3 + (74*G[-(-1 + s23/q)^(-1), x]^4)/
      (3*q^2 - 3*q*s23) + (24*G[0, q/(q - s23), x]^2)/(q^2 - q*s23) + 
     (12*G[1, q/(q - s23), x]^2)/(q^2 - q*s23) + 
     (12*G[q/s12, q/(q - s23), x]^2)/(q^2 - q*s23) + 
     G[0, x]^2*((-122*G[0, q/(q - s23), x])/(q^2 - q*s23) + 
       (72*G[1, q/(q - s23), x])/(q^2 - q*s23) + 
       (72*G[q/s12, q/(q - s23), x])/(q^2 - q*s23)) + 
     (12*G[q/s12, (s12 + s23)/s12, x]*G[(s12 + s23)/s12, q/(q - s23), x])/
      (q^2 - q*s23) + (6*G[(s12 + s23)/s12, q/(q - s23), x]^2)/
      (q^2 - q*s23) + G[0, q/s12, x]*((-24*G[0, q/(q - s23), x])/
        (q^2 - q*s23) + (48*G[1, q/(q - s23), x])/(q^2 - q*s23) - 
       (12*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23)) + 
     G[q/s12, q/(q - s23), x]*((-24*G[q/s12, (s12 + s23)/s12, x])/
        (q^2 - q*s23) - (12*G[(s12 + s23)/s12, q/(q - s23), x])/
        (q^2 - q*s23)) + G[1, q/(q - s23), x]*
      ((-24*G[1, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
       (24*G[q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
       (24*G[q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) - 
       (12*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23)) + 
     G[0, 1, x]*((48*G[0, q/s12, x])/(q^2 - q*s23) - 
       (24*G[0, q/(q - s23), x])/(q^2 - q*s23) + 
       (48*G[q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
       (48*G[(q - s23)/s12, q/s12, x])/(q^2 - q*s23) - 
       (12*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23)) + 
     G[1, x]^2*((-6*G[0, q/(q - s23), x])/(q^2 - q*s23) + 
       (6*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23)) + 
     G[q/s12, x]^2*((-6*G[0, q/(q - s23), x])/(q^2 - q*s23) + 
       (6*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23)) + 
     G[1, (s12 + s23)/s12, x]*((-24*G[q/s12, q/(q - s23), x])/(q^2 - q*s23) + 
       (12*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23)) + 
     G[0, q/(q - s23), x]*(-54/(q^2 - q*s23) - (48*G[1, q/(q - s23), x])/
        (q^2 - q*s23) + (24*G[1, (s12 + s23)/s12, x])/(q^2 - q*s23) - 
       (48*G[q/s12, q/(q - s23), x])/(q^2 - q*s23) + 
       (24*G[q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
       (12*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23)) + 
     G[-(-1 + s23/q)^(-1), x]^2*(189/(q^2 - q*s23) - 
       (41*G[0, x]^2)/(q^2 - q*s23) + (3*G[1, x]^2)/(q^2 - q*s23) + 
       (3*G[q/s12, x]^2)/(q^2 - q*s23) + G[0, x]*(-13/(q^2 - q*s23) + 
         (42*G[1, x])/(q^2 - q*s23) + (42*G[q/s12, x])/(q^2 - q*s23)) + 
       G[q/s12, x]*(-39/(q^2 - q*s23) - (24*G[(s12 + s23)/s12, x])/
          (q^2 - q*s23)) + G[1, x]*(-39/(q^2 - q*s23) + 
         (6*G[q/s12, x])/(q^2 - q*s23) - (24*G[(s12 + s23)/s12, x])/
          (q^2 - q*s23)) - (24*G[0, 1, x])/(q^2 - q*s23) - 
       (24*G[0, q/s12, x])/(q^2 - q*s23) + (24*G[0, q/(q - s23), x])/
        (q^2 - q*s23) - (24*G[1, q/(q - s23), x])/(q^2 - q*s23) + 
       (24*G[1, (s12 + s23)/s12, x])/(q^2 - q*s23) - 
       (24*G[q/s12, q/(q - s23), x])/(q^2 - q*s23) + 
       (24*G[q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
       (24*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23)) + 
     (286/(q^2 - q*s23) - (72*G[(q - s23)/s12, x])/(q^2 - q*s23))*
      G[0, 0, q/(q - s23), x] - (156*G[0, 1, q/(q - s23), x])/(q^2 - q*s23) - 
     (156*G[0, q/s12, q/(q - s23), x])/(q^2 - q*s23) + 
     (182*G[0, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) - 
     (78*G[1, 0, q/(q - s23), x])/(q^2 - q*s23) - 
     (78*G[1, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) + 
     (78*G[1, (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (78*G[q/s12, 0, q/(q - s23), x])/(q^2 - q*s23) + 
     G[(q - s23)/s12, x]*((-48*G[1, 1, q/(q - s23), x])/(q^2 - q*s23) + 
       (48*G[1, 1, (s12 + s23)/s12, x])/(q^2 - q*s23) - 
       (48*G[q/s12, q/s12, q/(q - s23), x])/(q^2 - q*s23) + 
       (48*G[q/s12, q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23)) - 
     (78*G[q/s12, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) + 
     (78*G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) + 
     (156*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) + 
     G[0, x]*((-286*G[0, q/(q - s23), x])/(q^2 - q*s23) + 
       (156*G[1, q/(q - s23), x])/(q^2 - q*s23) + 
       (156*G[q/s12, q/(q - s23), x])/(q^2 - q*s23) + 
       G[q/s12, x]*((84*G[0, q/(q - s23), x])/(q^2 - q*s23) - 
         (72*G[1, q/(q - s23), x])/(q^2 - q*s23) - 
         (24*G[q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
         (12*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23)) + 
       G[1, x]*((-48*G[0, q/s12, x])/(q^2 - q*s23) + 
         (84*G[0, q/(q - s23), x])/(q^2 - q*s23) - (24*G[1, q/(q - s23), x])/
          (q^2 - q*s23) - (72*G[q/s12, q/(q - s23), x])/(q^2 - q*s23) + 
         (48*G[(q - s23)/s12, q/s12, x])/(q^2 - q*s23) - 
         (12*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23)) + 
       (196*G[0, 0, q/(q - s23), x])/(q^2 - q*s23) - 
       (96*G[0, 1, q/(q - s23), x])/(q^2 - q*s23) - 
       (96*G[0, q/s12, q/(q - s23), x])/(q^2 - q*s23) + 
       (92*G[0, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) + 
       (48*G[1, 0, q/s12, x])/(q^2 - q*s23) - (84*G[1, 0, q/(q - s23), x])/
        (q^2 - q*s23) + (48*G[1, 1, q/(q - s23), x])/(q^2 - q*s23) - 
       (48*G[1, 1, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
       (72*G[1, q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
       (12*G[1, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) - 
       (48*G[1, (q - s23)/s12, q/s12, x])/(q^2 - q*s23) + 
       (12*G[1, (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) - 
       (84*G[q/s12, 0, q/(q - s23), x])/(q^2 - q*s23) + 
       (72*G[q/s12, 1, q/(q - s23), x])/(q^2 - q*s23) + 
       (48*G[q/s12, q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
       (48*G[q/s12, q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) - 
       (12*G[q/s12, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) + 
       (12*G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) + 
       (48*G[(q - s23)/s12, 0, q/(q - s23), x])/(q^2 - q*s23) - 
       (48*G[(q - s23)/s12, 1, q/(q - s23), x])/(q^2 - q*s23) - 
       (48*G[(q - s23)/s12, q/s12, q/(q - s23), x])/(q^2 - q*s23) + 
       (24*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23)) + 
     G[-(-1 + s23/q)^(-1), x]*(-36/(q^2 - q*s23) + (122*G[0, x]^3)/
        (3*q^2 - 3*q*s23) + G[0, x]^2*(143/(q^2 - q*s23) - 
         (72*G[1, x])/(q^2 - q*s23) - (72*G[q/s12, x])/(q^2 - q*s23)) - 
       (6*G[1, x]^2*G[(s12 + s23)/s12, x])/(q^2 - q*s23) - 
       (6*G[q/s12, x]^2*G[(s12 + s23)/s12, x])/(q^2 - q*s23) + 
       (78*G[0, 1, x])/(q^2 - q*s23) + (78*G[0, q/s12, x])/(q^2 - q*s23) - 
       (78*G[0, q/(q - s23), x])/(q^2 - q*s23) + (78*G[1, q/(q - s23), x])/
        (q^2 - q*s23) - (78*G[1, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
       (78*G[q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
       (78*G[q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
       G[(s12 + s23)/s12, x]*((12*G[0, 1, x])/(q^2 - q*s23) + 
         (12*G[0, q/s12, x])/(q^2 - q*s23) - (12*G[1, (s12 + s23)/s12, x])/
          (q^2 - q*s23) - (12*G[q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23)) - 
       (78*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) + 
       G[0, x]*(54/(q^2 - q*s23) + (12*G[1, x]^2)/(q^2 - q*s23) + 
         (12*G[q/s12, x]^2)/(q^2 - q*s23) + G[q/s12, x]*(-156/(q^2 - q*s23) + 
           (12*G[(s12 + s23)/s12, x])/(q^2 - q*s23)) + 
         G[1, x]*(-156/(q^2 - q*s23) + (72*G[q/s12, x])/(q^2 - q*s23) + 
           (12*G[(s12 + s23)/s12, x])/(q^2 - q*s23)) + (60*G[0, 1, x])/
          (q^2 - q*s23) + (60*G[0, q/s12, x])/(q^2 - q*s23) + 
         (36*G[0, q/(q - s23), x])/(q^2 - q*s23) - (36*G[1, q/(q - s23), x])/
          (q^2 - q*s23) - (12*G[1, (s12 + s23)/s12, x])/(q^2 - q*s23) - 
         (36*G[q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
         (12*G[q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) - 
         (12*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23)) + 
       G[q/s12, x]*((78*G[(s12 + s23)/s12, x])/(q^2 - q*s23) + 
         (6*G[(s12 + s23)/s12, x]^2)/(q^2 - q*s23) - (48*G[0, 1, x])/
          (q^2 - q*s23) - (12*G[0, q/(q - s23), x])/(q^2 - q*s23) + 
         (12*G[1, q/(q - s23), x])/(q^2 - q*s23) - 
         (12*G[1, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
         (12*G[q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
         (12*G[q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
         (12*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23)) + 
       G[1, x]*((78*G[(s12 + s23)/s12, x])/(q^2 - q*s23) - 
         (12*G[q/s12, x]*G[(s12 + s23)/s12, x])/(q^2 - q*s23) + 
         (6*G[(s12 + s23)/s12, x]^2)/(q^2 - q*s23) - (12*G[0, q/s12, x])/
          (q^2 - q*s23) - (12*G[0, q/(q - s23), x])/(q^2 - q*s23) + 
         (12*G[1, q/(q - s23), x])/(q^2 - q*s23) - 
         (12*G[1, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
         (12*G[q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
         (12*G[q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
         (12*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23)) - 
       (36*G[0, 0, 1, x])/(q^2 - q*s23) - (36*G[0, 0, q/s12, x])/
        (q^2 - q*s23) - (84*G[0, 0, q/(q - s23), x])/(q^2 - q*s23) - 
       (12*G[0, 1, 1, x])/(q^2 - q*s23) + (60*G[0, 1, q/(q - s23), x])/
        (q^2 - q*s23) - (12*G[0, 1, (s12 + s23)/s12, x])/(q^2 - q*s23) - 
       (12*G[0, q/s12, q/s12, x])/(q^2 - q*s23) + 
       (60*G[0, q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
       (12*G[0, q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) - 
       (12*G[0, (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) - 
       (36*G[1, 0, q/s12, x])/(q^2 - q*s23) + (60*G[1, 0, q/(q - s23), x])/
        (q^2 - q*s23) - (36*G[1, 1, q/(q - s23), x])/(q^2 - q*s23) + 
       (36*G[1, 1, (s12 + s23)/s12, x])/(q^2 - q*s23) - 
       (36*G[1, q/s12, q/(q - s23), x])/(q^2 - q*s23) + 
       (36*G[1, q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
       (12*G[1, (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) + 
       (12*G[1, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
       (60*G[q/s12, 0, q/(q - s23), x])/(q^2 - q*s23) - 
       (36*G[q/s12, 1, q/(q - s23), x])/(q^2 - q*s23) + 
       (36*G[q/s12, 1, (s12 + s23)/s12, x])/(q^2 - q*s23) - 
       (36*G[q/s12, q/s12, q/(q - s23), x])/(q^2 - q*s23) + 
       (36*G[q/s12, q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
       (12*G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) + 
       (12*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) - 
       (12*G[(s12 + s23)/s12, 0, q/(q - s23), x])/(q^2 - q*s23) + 
       (12*G[(s12 + s23)/s12, 1, q/(q - s23), x])/(q^2 - q*s23) + 
       (12*G[(s12 + s23)/s12, q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
       (24*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) - 
       (12*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/
        (q^2 - q*s23)) + G[q/s12, x]*((78*G[0, q/(q - s23), x])/
        (q^2 - q*s23) - (78*G[(s12 + s23)/s12, q/(q - s23), x])/
        (q^2 - q*s23) + G[(s12 + s23)/s12, x]*((-24*G[0, q/(q - s23), x])/
          (q^2 - q*s23) + (24*G[1, q/(q - s23), x])/(q^2 - q*s23) + 
         (24*G[q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
         (12*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23)) + 
       (24*G[0, 1, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
       (24*G[0, q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
       (24*G[0, (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) + 
       (12*G[1, 0, q/(q - s23), x])/(q^2 - q*s23) - 
       (36*G[1, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) - 
       (12*G[1, (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) + 
       (12*G[q/s12, 0, q/(q - s23), x])/(q^2 - q*s23) - 
       (36*G[q/s12, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) - 
       (12*G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) - 
       (24*G[(q - s23)/s12, 0, q/(q - s23), x])/(q^2 - q*s23) + 
       (24*G[(q - s23)/s12, 1, q/(q - s23), x])/(q^2 - q*s23) - 
       (24*G[(q - s23)/s12, 1, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
       (24*G[(q - s23)/s12, q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
       (24*G[(q - s23)/s12, q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
       (24*G[(s12 + s23)/s12, 0, q/(q - s23), x])/(q^2 - q*s23) - 
       (24*G[(s12 + s23)/s12, 1, q/(q - s23), x])/(q^2 - q*s23) - 
       (24*G[(s12 + s23)/s12, q/s12, q/(q - s23), x])/(q^2 - q*s23) + 
       (24*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) + 
       (12*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/
        (q^2 - q*s23)) + G[1, x]*((78*G[0, q/(q - s23), x])/(q^2 - q*s23) - 
       (78*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) + 
       G[(s12 + s23)/s12, x]*((-24*G[0, q/(q - s23), x])/(q^2 - q*s23) + 
         (24*G[1, q/(q - s23), x])/(q^2 - q*s23) + 
         (24*G[q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
         (12*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23)) + 
       G[q/s12, x]*((-12*G[0, q/(q - s23), x])/(q^2 - q*s23) + 
         (12*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23)) + 
       (24*G[0, 1, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
       (24*G[0, q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) - 
       (12*G[0, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) + 
       (24*G[0, (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) + 
       (12*G[1, 0, q/(q - s23), x])/(q^2 - q*s23) - 
       (36*G[1, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) - 
       (12*G[1, (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) + 
       (12*G[q/s12, 0, q/(q - s23), x])/(q^2 - q*s23) - 
       (36*G[q/s12, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) - 
       (12*G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) - 
       (24*G[(q - s23)/s12, 0, q/(q - s23), x])/(q^2 - q*s23) + 
       (24*G[(q - s23)/s12, 1, q/(q - s23), x])/(q^2 - q*s23) - 
       (24*G[(q - s23)/s12, 1, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
       (24*G[(q - s23)/s12, q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
       (24*G[(q - s23)/s12, q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
       (24*G[(s12 + s23)/s12, 0, q/(q - s23), x])/(q^2 - q*s23) - 
       (24*G[(s12 + s23)/s12, 1, q/(q - s23), x])/(q^2 - q*s23) - 
       (24*G[(s12 + s23)/s12, q/s12, q/(q - s23), x])/(q^2 - q*s23) + 
       (24*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) + 
       (12*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/
        (q^2 - q*s23)) - (124*G[0, 0, 0, q/(q - s23), x])/(q^2 - q*s23) + 
     (12*G[0, 0, 1, q/(q - s23), x])/(q^2 - q*s23) + 
     (12*G[0, 0, q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (36*G[0, 0, q/(q - s23), 1, x])/(q^2 - q*s23) - 
     (36*G[0, 0, q/(q - s23), q/s12, x])/(q^2 - q*s23) - 
     (116*G[0, 0, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) + 
     (72*G[0, 0, q/(q - s23), (q - s23)/s12, x])/(q^2 - q*s23) + 
     (72*G[0, 0, (q - s23)/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (24*G[0, 1, 0, q/(q - s23), x])/(q^2 - q*s23) - 
     (24*G[0, 1, q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (48*G[0, 1, q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
     (84*G[0, 1, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) + 
     (48*G[0, 1, (q - s23)/s12, q/s12, x])/(q^2 - q*s23) - 
     (36*G[0, 1, (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (24*G[0, q/s12, 0, q/(q - s23), x])/(q^2 - q*s23) - 
     (24*G[0, q/s12, 1, q/(q - s23), x])/(q^2 - q*s23) - 
     (48*G[0, q/s12, 1, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
     (84*G[0, q/s12, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) - 
     (36*G[0, q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) + 
     (24*G[0, q/(q - s23), 1, q/(q - s23), x])/(q^2 - q*s23) + 
     (24*G[0, q/(q - s23), q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (136*G[0, q/(q - s23), q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) + 
     (12*G[0, q/(q - s23), (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) + 
     (24*G[0, (q - s23)/s12, 0, q/(q - s23), x])/(q^2 - q*s23) + 
     (48*G[0, (q - s23)/s12, 1, q/(q - s23), x])/(q^2 - q*s23) + 
     (48*G[0, (q - s23)/s12, q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (24*G[1, 0, 1, q/(q - s23), x])/(q^2 - q*s23) + 
     (24*G[1, 0, 1, (s12 + s23)/s12, x])/(q^2 - q*s23) - 
     (24*G[1, 0, q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
     (12*G[1, 0, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) - 
     (24*G[1, 0, (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (36*G[1, 1, 0, q/(q - s23), x])/(q^2 - q*s23) + 
     (48*G[1, 1, 0, (s12 + s23)/s12, x])/(q^2 - q*s23) - 
     (24*G[1, 1, q/(q - s23), 0, x])/(q^2 - q*s23) + 
     (36*G[1, 1, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) + 
     (48*G[1, 1, q/(q - s23), (q - s23)/s12, x])/(q^2 - q*s23) + 
     (48*G[1, 1, (q - s23)/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (48*G[1, 1, (q - s23)/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
     (48*G[1, 1, (s12 + s23)/s12, 0, x])/(q^2 - q*s23) + 
     (12*G[1, 1, (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (48*G[1, 1, (s12 + s23)/s12, (q - s23)/s12, x])/(q^2 - q*s23) - 
     (12*G[1, q/s12, 0, q/(q - s23), x])/(q^2 - q*s23) + 
     (36*G[1, q/s12, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) + 
     (12*G[1, q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) + 
     (72*G[1, q/(q - s23), q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) - 
     (12*G[1, q/(q - s23), (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) + 
     (24*G[1, (q - s23)/s12, 0, q/(q - s23), x])/(q^2 - q*s23) + 
     (24*G[1, (q - s23)/s12, 1, q/(q - s23), x])/(q^2 - q*s23) - 
     (24*G[1, (q - s23)/s12, 1, (s12 + s23)/s12, x])/(q^2 - q*s23) - 
     (24*G[1, (q - s23)/s12, q/s12, q/(q - s23), x])/(q^2 - q*s23) + 
     (24*G[1, (q - s23)/s12, q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) - 
     (24*G[1, (s12 + s23)/s12, 0, q/(q - s23), x])/(q^2 - q*s23) + 
     (24*G[1, (s12 + s23)/s12, 1, q/(q - s23), x])/(q^2 - q*s23) + 
     (24*G[1, (s12 + s23)/s12, q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (48*G[1, (s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) - 
     (12*G[1, (s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/
      (q^2 - q*s23) - (24*G[q/s12, 0, 1, (s12 + s23)/s12, x])/(q^2 - q*s23) - 
     (24*G[q/s12, 0, q/s12, q/(q - s23), x])/(q^2 - q*s23) + 
     (24*G[q/s12, 0, q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
     (12*G[q/s12, 0, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) - 
     (24*G[q/s12, 0, (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (12*G[q/s12, 1, 0, q/(q - s23), x])/(q^2 - q*s23) + 
     (36*G[q/s12, 1, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) + 
     (12*G[q/s12, 1, (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (36*G[q/s12, q/s12, 0, q/(q - s23), x])/(q^2 - q*s23) + 
     (48*G[q/s12, q/s12, 0, (s12 + s23)/s12, x])/(q^2 - q*s23) - 
     (24*G[q/s12, q/s12, q/(q - s23), 0, x])/(q^2 - q*s23) + 
     (36*G[q/s12, q/s12, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) + 
     (48*G[q/s12, q/s12, q/(q - s23), (q - s23)/s12, x])/(q^2 - q*s23) + 
     (48*G[q/s12, q/s12, (q - s23)/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (48*G[q/s12, q/s12, (q - s23)/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
     (48*G[q/s12, q/s12, (s12 + s23)/s12, 0, x])/(q^2 - q*s23) + 
     (12*G[q/s12, q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (48*G[q/s12, q/s12, (s12 + s23)/s12, (q - s23)/s12, x])/(q^2 - q*s23) + 
     (72*G[q/s12, q/(q - s23), q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) - 
     (12*G[q/s12, q/(q - s23), (s12 + s23)/s12, q/(q - s23), x])/
      (q^2 - q*s23) + (24*G[q/s12, (q - s23)/s12, 0, q/(q - s23), x])/
      (q^2 - q*s23) - (24*G[q/s12, (q - s23)/s12, 1, q/(q - s23), x])/
      (q^2 - q*s23) + (24*G[q/s12, (q - s23)/s12, 1, (s12 + s23)/s12, x])/
      (q^2 - q*s23) + (24*G[q/s12, (q - s23)/s12, q/s12, q/(q - s23), x])/
      (q^2 - q*s23) - (24*G[q/s12, (q - s23)/s12, q/s12, (s12 + s23)/s12, x])/
      (q^2 - q*s23) - (24*G[q/s12, (s12 + s23)/s12, 0, q/(q - s23), x])/
      (q^2 - q*s23) + (24*G[q/s12, (s12 + s23)/s12, 1, q/(q - s23), x])/
      (q^2 - q*s23) + (24*G[q/s12, (s12 + s23)/s12, q/s12, q/(q - s23), x])/
      (q^2 - q*s23) - (48*G[q/s12, (s12 + s23)/s12, q/(q - s23), q/(q - s23), 
        x])/(q^2 - q*s23) - (12*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, 
        q/(q - s23), x])/(q^2 - q*s23) + 
     (48*G[(q - s23)/s12, 0, 1, q/(q - s23), x])/(q^2 - q*s23) + 
     (48*G[(q - s23)/s12, 0, q/s12, q/(q - s23), x])/(q^2 - q*s23) + 
     (24*G[(q - s23)/s12, 0, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) - 
     (48*G[(q - s23)/s12, 1, 0, q/s12, x])/(q^2 - q*s23) + 
     (72*G[(q - s23)/s12, 1, 0, q/(q - s23), x])/(q^2 - q*s23) - 
     (48*G[(q - s23)/s12, 1, q/s12, q/(q - s23), x])/(q^2 - q*s23) + 
     (48*G[(q - s23)/s12, 1, q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) - 
     (24*G[(q - s23)/s12, 1, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) + 
     (24*G[(q - s23)/s12, 1, (s12 + s23)/s12, q/(q - s23), x])/
      (q^2 - q*s23) + (72*G[(q - s23)/s12, q/s12, 0, q/(q - s23), x])/
      (q^2 - q*s23) - (48*G[(q - s23)/s12, q/s12, 1, q/(q - s23), x])/
      (q^2 - q*s23) + (48*G[(q - s23)/s12, q/s12, 1, (s12 + s23)/s12, x])/
      (q^2 - q*s23) - (24*G[(q - s23)/s12, q/s12, q/(q - s23), q/(q - s23), 
        x])/(q^2 - q*s23) + (24*G[(q - s23)/s12, q/s12, (s12 + s23)/s12, 
        q/(q - s23), x])/(q^2 - q*s23) - 
     (72*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), q/(q - s23), x])/
      (q^2 - q*s23) - (12*G[0, q/(q - s23), q/(q - s23), x]*
       Log[(q - s12*x)/q])/(q^2 - q*s23) + 
     ((234/(q^2 - q*s23) + (36*G[0, x])/(q^2 - q*s23) - 
         (36*G[1, x])/(q^2 - q*s23) - (36*G[q/s12, x])/(q^2 - q*s23))*
        G[-(-1 + s23/q)^(-1), x]^2 - (56*G[-(-1 + s23/q)^(-1), x]^3)/
        (q^2 - q*s23) + (78*G[0, q/(q - s23), x])/(q^2 - q*s23) - 
       (78*G[1, q/(q - s23), x])/(q^2 - q*s23) - 
       (78*G[q/s12, q/(q - s23), x])/(q^2 - q*s23) + 
       G[0, x]*((12*G[0, q/(q - s23), x])/(q^2 - q*s23) - 
         (12*G[1, q/(q - s23), x])/(q^2 - q*s23) - 
         (12*G[q/s12, q/(q - s23), x])/(q^2 - q*s23)) + 
       G[q/s12, x]*((-12*G[0, q/(q - s23), x])/(q^2 - q*s23) + 
         (36*G[1, q/(q - s23), x])/(q^2 - q*s23) + 
         (12*G[q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
         (24*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23)) + 
       G[-(-1 + s23/q)^(-1), x]*(-162/(q^2 - q*s23) - (6*G[0, x]^2)/
          (q^2 - q*s23) - (6*G[1, x]^2)/(q^2 - q*s23) - 
         (6*G[q/s12, x]^2)/(q^2 - q*s23) + G[0, x]*(-78/(q^2 - q*s23) + 
           (12*G[1, x])/(q^2 - q*s23) + (12*G[q/s12, x])/(q^2 - q*s23)) + 
         G[q/s12, x]*(78/(q^2 - q*s23) + (24*G[(s12 + s23)/s12, x])/
            (q^2 - q*s23)) + G[1, x]*(78/(q^2 - q*s23) - (36*G[q/s12, x])/
            (q^2 - q*s23) + (24*G[(s12 + s23)/s12, x])/(q^2 - q*s23)) - 
         (48*G[0, q/(q - s23), x])/(q^2 - q*s23) + (48*G[1, q/(q - s23), x])/
          (q^2 - q*s23) - (24*G[1, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
         (48*G[q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
         (24*G[q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) - 
         (24*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23)) + 
       G[1, x]*((24*G[0, q/s12, x])/(q^2 - q*s23) - (12*G[0, q/(q - s23), x])/
          (q^2 - q*s23) + (12*G[1, q/(q - s23), x])/(q^2 - q*s23) + 
         (36*G[q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
         (24*G[(q - s23)/s12, q/s12, x])/(q^2 - q*s23) - 
         (24*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23)) + 
       (12*G[0, 0, q/(q - s23), x])/(q^2 - q*s23) - 
       (12*G[0, 1, q/(q - s23), x])/(q^2 - q*s23) - 
       (12*G[0, q/s12, q/(q - s23), x])/(q^2 - q*s23) + 
       (24*G[0, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) - 
       (24*G[1, 0, q/s12, x])/(q^2 - q*s23) + (12*G[1, 0, q/(q - s23), x])/
        (q^2 - q*s23) - (12*G[1, 1, q/(q - s23), x])/(q^2 - q*s23) - 
       (36*G[1, q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
       (24*G[1, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) + 
       (24*G[1, (q - s23)/s12, q/s12, x])/(q^2 - q*s23) + 
       (24*G[1, (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) + 
       (12*G[q/s12, 0, q/(q - s23), x])/(q^2 - q*s23) - 
       (36*G[q/s12, 1, q/(q - s23), x])/(q^2 - q*s23) - 
       (12*G[q/s12, q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
       (24*G[q/s12, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) + 
       (24*G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) - 
       (24*G[(q - s23)/s12, 0, q/(q - s23), x])/(q^2 - q*s23) + 
       (24*G[(q - s23)/s12, 1, q/(q - s23), x])/(q^2 - q*s23) + 
       (24*G[(q - s23)/s12, q/s12, q/(q - s23), x])/(q^2 - q*s23) + 
       (48*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23))*
      Log[z] + ((-78/(q^2 - q*s23) - (12*G[0, x])/(q^2 - q*s23) + 
         (12*G[1, x])/(q^2 - q*s23) + (12*G[q/s12, x])/(q^2 - q*s23))*
        G[-(-1 + s23/q)^(-1), x] + (36*G[-(-1 + s23/q)^(-1), x]^2)/
        (q^2 - q*s23) + (12*G[0, q/(q - s23), x])/(q^2 - q*s23) - 
       (12*G[1, q/(q - s23), x])/(q^2 - q*s23) - 
       (12*G[q/s12, q/(q - s23), x])/(q^2 - q*s23))*Log[z]^2 - 
     (8*G[-(-1 + s23/q)^(-1), x]*Log[z]^3)/(q^2 - q*s23)))*1};
P13G001111011=
{(1 - x)^eps*x^(1 - 2*eps)*(1 - (s12*x)/q)^eps*
  (1 + ((q^2 - q*s23 - s12*s23)*x)/(-q^2 + q*s23))^(1 + 2*eps), 0, 
 ((26*G[-(-1 + s23/q)^(-1), x]^3)/(3*q^2 - 3*q*s23) + 
   (5*G[-(-1 + s23/q)^(-1), x]^4)/(2*q^2 - 2*q*s23) + 
   (10*G[0, q/(q - s23), x]^2)/(q^2 - q*s23) - (2*G[1, q/(q - s23), x]^2)/
    (q^2 - q*s23) + (2*G[1, (s12 + s23)/s12, x]^2)/(q^2 - q*s23) - 
   (2*G[q/s12, q/(q - s23), x]^2)/(q^2 - q*s23) + 
   G[0, x]^2*((-32*G[q/s12, x]*G[-(-1 + s23/q)^(-1), x])/(q^2 - q*s23) + 
     (16*G[-(-1 + s23/q)^(-1), x]^2)/(q^2 - q*s23) + 
     G[1, x]*((32*G[q/s12, x])/(q^2 - q*s23) - (32*G[-(-1 + s23/q)^(-1), x])/
        (q^2 - q*s23)) - (32*G[0, q/(q - s23), x])/(q^2 - q*s23) + 
     (32*G[1, q/(q - s23), x])/(q^2 - q*s23) + (32*G[q/s12, q/(q - s23), x])/
      (q^2 - q*s23)) + (2*G[q/s12, (s12 + s23)/s12, x]^2)/(q^2 - q*s23) + 
   (8*G[q/s12, (s12 + s23)/s12, x]*G[(s12 + s23)/s12, q/(q - s23), x])/
    (q^2 - q*s23) + (4*G[(s12 + s23)/s12, q/(q - s23), x]^2)/(q^2 - q*s23) + 
   G[-(-1 + s23/q)^(-1), x]^2*((14*G[0, 1, x])/(q^2 - q*s23) + 
     (14*G[0, q/s12, x])/(q^2 - q*s23) - (28*G[0, q/(q - s23), x])/
      (q^2 - q*s23) + (14*G[1, q/(q - s23), x])/(q^2 - q*s23) - 
     (14*G[1, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
     (14*G[q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (14*G[q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) - 
     (14*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23)) + 
   G[0, q/s12, x]*((-12*G[0, q/(q - s23), x])/(q^2 - q*s23) - 
     (8*G[1, q/s12, x])/(q^2 - q*s23) + (8*G[1, q/(q - s23), x])/
      (q^2 - q*s23) - (4*G[1, (s12 + s23)/s12, x])/(q^2 - q*s23) - 
     (16*G[q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (4*G[q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) - 
     (8*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23)) + 
   G[0, 1, x]*((24*G[0, q/s12, x])/(q^2 - q*s23) - (12*G[0, q/(q - s23), x])/
      (q^2 - q*s23) + (8*G[1, q/s12, x])/(q^2 - q*s23) - 
     (16*G[1, q/(q - s23), x])/(q^2 - q*s23) - (4*G[1, (s12 + s23)/s12, x])/
      (q^2 - q*s23) + (8*G[q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (4*G[q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) - 
     (8*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23)) + 
   G[q/s12, q/(q - s23), x]*((4*G[q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) - 
     (8*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23)) + 
   G[1, q/(q - s23), x]*((4*G[1, (s12 + s23)/s12, x])/(q^2 - q*s23) - 
     (4*G[q/s12, q/(q - s23), x])/(q^2 - q*s23) + 
     (4*G[q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) - 
     (8*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23)) + 
   G[1, x]^2*((-8*G[(s12 + s23)/s12, x]*G[-(-1 + s23/q)^(-1), x])/
      (q^2 - q*s23) + (4*G[-(-1 + s23/q)^(-1), x]^2)/(q^2 - q*s23) - 
     (4*G[1, q/(q - s23), x])/(q^2 - q*s23) + (4*G[1, (s12 + s23)/s12, x])/
      (q^2 - q*s23) - (4*G[q/s12, q/(q - s23), x])/(q^2 - q*s23) + 
     (4*G[q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
     (8*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23)) + 
   G[q/s12, x]^2*((-8*G[(s12 + s23)/s12, x]*G[-(-1 + s23/q)^(-1), x])/
      (q^2 - q*s23) + (4*G[-(-1 + s23/q)^(-1), x]^2)/(q^2 - q*s23) + 
     (8*G[0, 1, x])/(q^2 - q*s23) - (4*G[1, q/(q - s23), x])/(q^2 - q*s23) + 
     (4*G[1, (s12 + s23)/s12, x])/(q^2 - q*s23) - 
     (4*G[q/s12, q/(q - s23), x])/(q^2 - q*s23) + 
     (4*G[q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
     (8*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23)) + 
   G[1, (s12 + s23)/s12, x]*((4*G[q/s12, q/(q - s23), x])/(q^2 - q*s23) + 
     (4*G[q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
     (8*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23)) + 
   G[0, q/(q - s23), x]*((4*G[1, q/(q - s23), x])/(q^2 - q*s23) + 
     (12*G[1, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
     (4*G[q/s12, q/(q - s23), x])/(q^2 - q*s23) + 
     (12*G[q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
     (8*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23)) + 
   (78*G[0, 0, q/(q - s23), x])/(q^2 - q*s23) - (52*G[0, 1, q/(q - s23), x])/
    (q^2 - q*s23) - (52*G[0, q/s12, q/(q - s23), x])/(q^2 - q*s23) + 
   (104*G[0, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) - 
   (52*G[1, 0, q/s12, x])/(q^2 - q*s23) + (26*G[1, 0, q/(q - s23), x])/
    (q^2 - q*s23) - (52*G[1, 1, q/(q - s23), x])/(q^2 - q*s23) + 
   (52*G[1, 1, (s12 + s23)/s12, x])/(q^2 - q*s23) - 
   (52*G[1, q/s12, q/(q - s23), x])/(q^2 - q*s23) + 
   (52*G[1, q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) - 
   (78*G[1, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) + 
   (78*G[1, (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) + 
   (26*G[q/s12, 0, q/(q - s23), x])/(q^2 - q*s23) - 
   (52*G[q/s12, 1, q/(q - s23), x])/(q^2 - q*s23) + 
   (52*G[q/s12, 1, (s12 + s23)/s12, x])/(q^2 - q*s23) - 
   (52*G[q/s12, q/s12, q/(q - s23), x])/(q^2 - q*s23) + 
   (52*G[q/s12, q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) - 
   (78*G[q/s12, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) + 
   (78*G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) + 
   (104*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) + 
   G[0, x]*((8*G[q/s12, x]^2*G[-(-1 + s23/q)^(-1), x])/(q^2 - q*s23) + 
     (26*G[-(-1 + s23/q)^(-1), x]^2)/(q^2 - q*s23) + 
     (12*G[-(-1 + s23/q)^(-1), x]^3)/(q^2 - q*s23) + 
     G[1, x]^2*((-8*G[q/s12, x])/(q^2 - q*s23) + (8*G[-(-1 + s23/q)^(-1), x])/
        (q^2 - q*s23)) - (52*G[0, q/(q - s23), x])/(q^2 - q*s23) + 
     (52*G[1, q/(q - s23), x])/(q^2 - q*s23) + (52*G[q/s12, q/(q - s23), x])/
      (q^2 - q*s23) + G[-(-1 + s23/q)^(-1), x]*
      ((40*G[0, 1, x])/(q^2 - q*s23) + (40*G[0, q/s12, x])/(q^2 - q*s23) - 
       (64*G[0, q/(q - s23), x])/(q^2 - q*s23) + (40*G[1, q/(q - s23), x])/
        (q^2 - q*s23) - (16*G[1, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
       (40*G[q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
       (16*G[q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) - 
       (16*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23)) + 
     G[1, x]*((-8*G[q/s12, x]^2)/(q^2 - q*s23) + 
       (-52/(q^2 - q*s23) + (16*G[(s12 + s23)/s12, x])/(q^2 - q*s23))*
        G[-(-1 + s23/q)^(-1), x] - (32*G[-(-1 + s23/q)^(-1), x]^2)/
        (q^2 - q*s23) + G[q/s12, x]*(52/(q^2 - q*s23) + 
         (40*G[-(-1 + s23/q)^(-1), x])/(q^2 - q*s23)) - 
       (24*G[0, q/s12, x])/(q^2 - q*s23) + (24*G[0, q/(q - s23), x])/
        (q^2 - q*s23) - (8*G[1, q/s12, x])/(q^2 - q*s23) + 
       (16*G[1, q/(q - s23), x])/(q^2 - q*s23) - (8*G[1, (s12 + s23)/s12, x])/
        (q^2 - q*s23) - (8*G[q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
       (8*G[q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) - 
       (16*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23)) + 
     G[q/s12, x]*((-52/(q^2 - q*s23) + (16*G[(s12 + s23)/s12, x])/
          (q^2 - q*s23))*G[-(-1 + s23/q)^(-1), x] - 
       (32*G[-(-1 + s23/q)^(-1), x]^2)/(q^2 - q*s23) - 
       (40*G[0, 1, x])/(q^2 - q*s23) + (24*G[0, q/(q - s23), x])/
        (q^2 - q*s23) - (8*G[1, q/s12, x])/(q^2 - q*s23) - 
       (8*G[1, q/(q - s23), x])/(q^2 - q*s23) - (8*G[1, (s12 + s23)/s12, x])/
        (q^2 - q*s23) + (16*G[q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
       (8*G[q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) - 
       (16*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23)) + 
     (64*G[0, 0, q/(q - s23), x])/(q^2 - q*s23) - 
     (40*G[0, 1, q/(q - s23), x])/(q^2 - q*s23) - 
     (40*G[0, q/s12, q/(q - s23), x])/(q^2 - q*s23) + 
     (56*G[0, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) - 
     (16*G[1, 0, q/s12, x])/(q^2 - q*s23) + (8*G[1, 0, q/(q - s23), x])/
      (q^2 - q*s23) + (16*G[1, q/s12, q/s12, x])/(q^2 - q*s23) - 
     (24*G[1, q/s12, q/(q - s23), x])/(q^2 - q*s23) + 
     (16*G[1, q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) - 
     (48*G[1, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) + 
     (24*G[1, (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) + 
     (8*G[q/s12, 0, q/(q - s23), x])/(q^2 - q*s23) - 
     (24*G[q/s12, 1, q/(q - s23), x])/(q^2 - q*s23) + 
     (16*G[q/s12, 1, (s12 + s23)/s12, x])/(q^2 - q*s23) - 
     (48*G[q/s12, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) + 
     (24*G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) + 
     (32*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23)) + 
   G[-(-1 + s23/q)^(-1), x]*((52*G[0, 1, x])/(q^2 - q*s23) + 
     (52*G[0, q/s12, x])/(q^2 - q*s23) - (78*G[0, q/(q - s23), x])/
      (q^2 - q*s23) + (52*G[1, q/(q - s23), x])/(q^2 - q*s23) - 
     (52*G[1, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
     (52*G[q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (52*G[q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
     G[(s12 + s23)/s12, x]*((8*G[0, 1, x])/(q^2 - q*s23) + 
       (8*G[0, q/s12, x])/(q^2 - q*s23) - (8*G[1, (s12 + s23)/s12, x])/
        (q^2 - q*s23) - (8*G[q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23)) - 
     (52*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (16*G[0, 0, 1, x])/(q^2 - q*s23) - (16*G[0, 0, q/s12, x])/
      (q^2 - q*s23) + (36*G[0, 0, q/(q - s23), x])/(q^2 - q*s23) - 
     (8*G[0, 1, 1, x])/(q^2 - q*s23) - (16*G[0, 1, q/(q - s23), x])/
      (q^2 - q*s23) - (8*G[0, 1, (s12 + s23)/s12, x])/(q^2 - q*s23) - 
     (8*G[0, q/s12, q/s12, x])/(q^2 - q*s23) - 
     (16*G[0, q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (8*G[0, q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
     (48*G[0, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) - 
     (8*G[0, (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (16*G[1, 0, q/s12, x])/(q^2 - q*s23) + (4*G[1, 0, q/(q - s23), x])/
      (q^2 - q*s23) - (16*G[1, 1, q/(q - s23), x])/(q^2 - q*s23) + 
     (16*G[1, 1, (s12 + s23)/s12, x])/(q^2 - q*s23) - 
     (16*G[1, q/s12, q/(q - s23), x])/(q^2 - q*s23) + 
     (16*G[1, q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) - 
     (20*G[1, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) + 
     (28*G[1, (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) + 
     (8*G[1, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
     (4*G[q/s12, 0, q/(q - s23), x])/(q^2 - q*s23) - 
     (16*G[q/s12, 1, q/(q - s23), x])/(q^2 - q*s23) + 
     (16*G[q/s12, 1, (s12 + s23)/s12, x])/(q^2 - q*s23) - 
     (16*G[q/s12, q/s12, q/(q - s23), x])/(q^2 - q*s23) + 
     (16*G[q/s12, q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) - 
     (20*G[q/s12, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) + 
     (28*G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) + 
     (8*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) - 
     (8*G[(s12 + s23)/s12, 0, q/(q - s23), x])/(q^2 - q*s23) + 
     (8*G[(s12 + s23)/s12, 1, q/(q - s23), x])/(q^2 - q*s23) + 
     (8*G[(s12 + s23)/s12, q/s12, q/(q - s23), x])/(q^2 - q*s23) + 
     (32*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) - 
     (8*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23)) + 
   G[1, x]*((-26/(q^2 - q*s23) + (14*G[(s12 + s23)/s12, x])/(q^2 - q*s23))*
      G[-(-1 + s23/q)^(-1), x]^2 - (26*G[-(-1 + s23/q)^(-1), x]^3)/
      (3*q^2 - 3*q*s23) + (26*G[1, q/(q - s23), x])/(q^2 - q*s23) - 
     (26*G[1, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
     (26*G[q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (26*G[q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) - 
     (52*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) + 
     G[-(-1 + s23/q)^(-1), x]*((52*G[(s12 + s23)/s12, x])/(q^2 - q*s23) + 
       (4*G[(s12 + s23)/s12, x]^2)/(q^2 - q*s23) - (4*G[0, 1, x])/
        (q^2 - q*s23) - (12*G[0, q/s12, x])/(q^2 - q*s23) + 
       (24*G[0, q/(q - s23), x])/(q^2 - q*s23) - 
       (12*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23)) + 
     G[(s12 + s23)/s12, x]*((-12*G[0, q/(q - s23), x])/(q^2 - q*s23) - 
       (4*G[1, q/(q - s23), x])/(q^2 - q*s23) - (4*G[q/s12, q/(q - s23), x])/
        (q^2 - q*s23) - (8*G[(s12 + s23)/s12, q/(q - s23), x])/
        (q^2 - q*s23)) + G[q/s12, x]*
      ((-16*G[(s12 + s23)/s12, x]*G[-(-1 + s23/q)^(-1), x])/(q^2 - q*s23) + 
       (8*G[-(-1 + s23/q)^(-1), x]^2)/(q^2 - q*s23) + 
       (4*G[0, 1, x])/(q^2 - q*s23) - (8*G[1, q/(q - s23), x])/
        (q^2 - q*s23) + (8*G[1, (s12 + s23)/s12, x])/(q^2 - q*s23) - 
       (8*G[q/s12, q/(q - s23), x])/(q^2 - q*s23) + 
       (8*G[q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
       (16*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23)) + 
     (16*G[0, 0, q/s12, x])/(q^2 - q*s23) - (32*G[0, 0, q/(q - s23), x])/
      (q^2 - q*s23) + (12*G[0, 1, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
     (12*G[0, q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) - 
     (24*G[0, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) + 
     (12*G[0, (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) + 
     (12*G[1, 0, q/s12, x])/(q^2 - q*s23) - (12*G[1, 0, q/(q - s23), x])/
      (q^2 - q*s23) + (8*G[1, 1, q/(q - s23), x])/(q^2 - q*s23) - 
     (8*G[1, 1, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
     (8*G[1, q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (8*G[1, q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
     (16*G[1, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) - 
     (4*G[1, (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (4*G[1, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) - 
     (12*G[q/s12, 0, q/(q - s23), x])/(q^2 - q*s23) + 
     (8*G[q/s12, 1, q/(q - s23), x])/(q^2 - q*s23) - 
     (8*G[q/s12, 1, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
     (8*G[q/s12, q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (8*G[q/s12, q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
     (16*G[q/s12, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) - 
     (4*G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (4*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
     (12*G[(s12 + s23)/s12, 0, q/(q - s23), x])/(q^2 - q*s23) + 
     (4*G[(s12 + s23)/s12, 1, q/(q - s23), x])/(q^2 - q*s23) + 
     (4*G[(s12 + s23)/s12, q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (4*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) + 
     (4*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23)) + 
   G[q/s12, x]*((-26/(q^2 - q*s23) + (14*G[(s12 + s23)/s12, x])/
        (q^2 - q*s23))*G[-(-1 + s23/q)^(-1), x]^2 - 
     (26*G[-(-1 + s23/q)^(-1), x]^3)/(3*q^2 - 3*q*s23) - 
     (52*G[0, 1, x])/(q^2 - q*s23) + (26*G[1, q/(q - s23), x])/
      (q^2 - q*s23) - (26*G[1, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
     (26*G[q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (26*G[q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) - 
     (52*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) + 
     G[-(-1 + s23/q)^(-1), x]*((52*G[(s12 + s23)/s12, x])/(q^2 - q*s23) + 
       (4*G[(s12 + s23)/s12, x]^2)/(q^2 - q*s23) - (28*G[0, 1, x])/
        (q^2 - q*s23) - (4*G[0, q/s12, x])/(q^2 - q*s23) + 
       (24*G[0, q/(q - s23), x])/(q^2 - q*s23) - 
       (12*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23)) + 
     G[(s12 + s23)/s12, x]*((-12*G[0, q/(q - s23), x])/(q^2 - q*s23) - 
       (4*G[1, q/(q - s23), x])/(q^2 - q*s23) - (4*G[q/s12, q/(q - s23), x])/
        (q^2 - q*s23) - (8*G[(s12 + s23)/s12, q/(q - s23), x])/
        (q^2 - q*s23)) + (16*G[0, 0, 1, x])/(q^2 - q*s23) - 
     (32*G[0, 0, q/(q - s23), x])/(q^2 - q*s23) + 
     (8*G[0, 1, 1, x])/(q^2 - q*s23) + (8*G[0, 1, q/s12, x])/(q^2 - q*s23) + 
     (12*G[0, 1, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
     (12*G[0, q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) - 
     (24*G[0, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) + 
     (12*G[0, (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) + 
     (12*G[1, 0, q/s12, x])/(q^2 - q*s23) - (12*G[1, 0, q/(q - s23), x])/
      (q^2 - q*s23) + (8*G[1, 1, q/(q - s23), x])/(q^2 - q*s23) - 
     (8*G[1, 1, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
     (8*G[1, q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (8*G[1, q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
     (16*G[1, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) - 
     (4*G[1, (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (4*G[1, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) - 
     (12*G[q/s12, 0, q/(q - s23), x])/(q^2 - q*s23) + 
     (8*G[q/s12, 1, q/(q - s23), x])/(q^2 - q*s23) - 
     (8*G[q/s12, 1, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
     (8*G[q/s12, q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (8*G[q/s12, q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
     (16*G[q/s12, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) - 
     (4*G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (4*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
     (12*G[(s12 + s23)/s12, 0, q/(q - s23), x])/(q^2 - q*s23) + 
     (4*G[(s12 + s23)/s12, 1, q/(q - s23), x])/(q^2 - q*s23) + 
     (4*G[(s12 + s23)/s12, q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (4*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) + 
     (4*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23)) - 
   (36*G[0, 0, 0, q/(q - s23), x])/(q^2 - q*s23) - 
   (16*G[0, 0, 1, q/s12, x])/(q^2 - q*s23) + (36*G[0, 0, 1, q/(q - s23), x])/
    (q^2 - q*s23) - (16*G[0, 0, q/s12, 1, x])/(q^2 - q*s23) + 
   (36*G[0, 0, q/s12, q/(q - s23), x])/(q^2 - q*s23) + 
   (20*G[0, 0, q/(q - s23), 1, x])/(q^2 - q*s23) + 
   (20*G[0, 0, q/(q - s23), q/s12, x])/(q^2 - q*s23) - 
   (48*G[0, 0, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) + 
   (8*G[0, 0, q/(q - s23), (q*(q - s23))/(q^2 - q*s23 - s12*s23), x])/
    (q^2 - q*s23) + (8*G[0, 0, (q*(q - s23))/(q^2 - q*s23 - s12*s23), 
      q/(q - s23), x])/(q^2 - q*s23) + (24*G[0, 1, q/s12, q/(q - s23), x])/
    (q^2 - q*s23) - (16*G[0, 1, q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
   (4*G[0, 1, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) - 
   (12*G[0, 1, (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) + 
   (8*G[0, q/s12, 1, q/s12, x])/(q^2 - q*s23) + 
   (24*G[0, q/s12, 1, q/(q - s23), x])/(q^2 - q*s23) - 
   (16*G[0, q/s12, 1, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
   (4*G[0, q/s12, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) - 
   (12*G[0, q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) + 
   (16*G[0, q/(q - s23), 0, (q*(q - s23))/(q^2 - q*s23 - s12*s23), x])/
    (q^2 - q*s23) - (16*G[0, q/(q - s23), 1, q/(q - s23), x])/(q^2 - q*s23) - 
   (16*G[0, q/(q - s23), q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
   (36*G[0, q/(q - s23), q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) + 
   (4*G[0, q/(q - s23), (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) + 
   (16*G[0, q/(q - s23), (q*(q - s23))/(q^2 - q*s23 - s12*s23), 0, x])/
    (q^2 - q*s23) + (8*G[0, (q*(q - s23))/(q^2 - q*s23 - s12*s23), 0, 
      q/(q - s23), x])/(q^2 - q*s23) + 
   (16*G[0, (q*(q - s23))/(q^2 - q*s23 - s12*s23), q/(q - s23), 0, x])/
    (q^2 - q*s23) + (8*G[1, 0, 1, q/s12, x])/(q^2 - q*s23) - 
   (28*G[1, 0, 1, q/(q - s23), x])/(q^2 - q*s23) + 
   (8*G[1, 0, 1, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
   (8*G[1, 0, q/s12, q/s12, x])/(q^2 - q*s23) + 
   (20*G[1, 0, q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
   (8*G[1, 0, q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) - 
   (4*G[1, 0, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) - 
   (8*G[1, 0, q/(q - s23), (q*(q - s23))/(q^2 - q*s23 - s12*s23), x])/
    (q^2 - q*s23) - (8*G[1, 0, (s12 + s23)/s12, q/(q - s23), x])/
    (q^2 - q*s23) - (8*G[1, 0, (q*(q - s23))/(q^2 - q*s23 - s12*s23), 
      q/(q - s23), x])/(q^2 - q*s23) + (8*G[1, 1, 0, q/s12, x])/
    (q^2 - q*s23) - (32*G[1, 1, 0, q/(q - s23), x])/(q^2 - q*s23) + 
   (16*G[1, 1, 0, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
   (16*G[1, 1, q/s12, 0, x])/(q^2 - q*s23) - (48*G[1, 1, q/(q - s23), 0, x])/
    (q^2 - q*s23) + (16*G[1, 1, (s12 + s23)/s12, 0, x])/(q^2 - q*s23) - 
   (16*G[1, 1, (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) + 
   (16*G[1, q/s12, 0, q/(q - s23), x])/(q^2 - q*s23) - 
   (16*G[1, q/s12, 0, (q*(q - s23))/(q^2 - q*s23 - s12*s23), x])/
    (q^2 - q*s23) - (16*G[1, q/s12, (s12 + s23)/s12, q/(q - s23), x])/
    (q^2 - q*s23) - (16*G[1, q/s12, (q*(q - s23))/(q^2 - q*s23 - s12*s23), 0, 
      x])/(q^2 - q*s23) - 
   (8*G[1, q/(q - s23), 1, (q*(q - s23))/(q^2 - q*s23 - s12*s23), x])/
    (q^2 - q*s23) - (8*G[1, q/(q - s23), q/s12, (q*(q - s23))/
       (q^2 - q*s23 - s12*s23), x])/(q^2 - q*s23) - 
   (8*G[1, q/(q - s23), q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) + 
   (8*G[1, q/(q - s23), q/(q - s23), (q*(q - s23))/(q^2 - q*s23 - s12*s23), 
      x])/(q^2 - q*s23) + (12*G[1, q/(q - s23), (s12 + s23)/s12, q/(q - s23), 
      x])/(q^2 - q*s23) - 
   (8*G[1, q/(q - s23), (q*(q - s23))/(q^2 - q*s23 - s12*s23), 1, x])/
    (q^2 - q*s23) - 
   (8*G[1, q/(q - s23), (q*(q - s23))/(q^2 - q*s23 - s12*s23), q/s12, x])/
    (q^2 - q*s23) + 
   (8*G[1, q/(q - s23), (q*(q - s23))/(q^2 - q*s23 - s12*s23), q/(q - s23), 
      x])/(q^2 - q*s23) - (8*G[1, (s12 + s23)/s12, 0, q/(q - s23), x])/
    (q^2 - q*s23) - (8*G[1, (s12 + s23)/s12, 1, q/(q - s23), x])/
    (q^2 - q*s23) + (8*G[1, (s12 + s23)/s12, 1, (q*(q - s23))/
       (q^2 - q*s23 - s12*s23), x])/(q^2 - q*s23) - 
   (8*G[1, (s12 + s23)/s12, q/s12, q/(q - s23), x])/(q^2 - q*s23) + 
   (8*G[1, (s12 + s23)/s12, q/s12, (q*(q - s23))/(q^2 - q*s23 - s12*s23), x])/
    (q^2 - q*s23) - (8*G[1, (s12 + s23)/s12, q/(q - s23), 
      (q*(q - s23))/(q^2 - q*s23 - s12*s23), x])/(q^2 - q*s23) + 
   (8*G[1, (s12 + s23)/s12, (q*(q - s23))/(q^2 - q*s23 - s12*s23), 1, x])/
    (q^2 - q*s23) + (8*G[1, (s12 + s23)/s12, (q*(q - s23))/
       (q^2 - q*s23 - s12*s23), q/s12, x])/(q^2 - q*s23) - 
   (8*G[1, (s12 + s23)/s12, (q*(q - s23))/(q^2 - q*s23 - s12*s23), 
      q/(q - s23), x])/(q^2 - q*s23) - 
   (8*G[1, (q*(q - s23))/(q^2 - q*s23 - s12*s23), 0, q/(q - s23), x])/
    (q^2 - q*s23) - (16*G[1, (q*(q - s23))/(q^2 - q*s23 - s12*s23), q/s12, 0, 
      x])/(q^2 - q*s23) - (8*G[1, (q*(q - s23))/(q^2 - q*s23 - s12*s23), 
      q/(q - s23), 1, x])/(q^2 - q*s23) - 
   (8*G[1, (q*(q - s23))/(q^2 - q*s23 - s12*s23), q/(q - s23), q/s12, x])/
    (q^2 - q*s23) + (8*G[1, (q*(q - s23))/(q^2 - q*s23 - s12*s23), 
      q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) + 
   (8*G[1, (q*(q - s23))/(q^2 - q*s23 - s12*s23), (s12 + s23)/s12, 1, x])/
    (q^2 - q*s23) + (8*G[1, (q*(q - s23))/(q^2 - q*s23 - s12*s23), 
      (s12 + s23)/s12, q/s12, x])/(q^2 - q*s23) - 
   (8*G[1, (q*(q - s23))/(q^2 - q*s23 - s12*s23), (s12 + s23)/s12, 
      q/(q - s23), x])/(q^2 - q*s23) + (20*G[q/s12, 0, 1, q/(q - s23), x])/
    (q^2 - q*s23) - (8*G[q/s12, 0, 1, (s12 + s23)/s12, x])/(q^2 - q*s23) - 
   (28*G[q/s12, 0, q/s12, q/(q - s23), x])/(q^2 - q*s23) + 
   (8*G[q/s12, 0, q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) - 
   (4*G[q/s12, 0, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) - 
   (8*G[q/s12, 0, q/(q - s23), (q*(q - s23))/(q^2 - q*s23 - s12*s23), x])/
    (q^2 - q*s23) - (8*G[q/s12, 0, (s12 + s23)/s12, q/(q - s23), x])/
    (q^2 - q*s23) - (8*G[q/s12, 0, (q*(q - s23))/(q^2 - q*s23 - s12*s23), 
      q/(q - s23), x])/(q^2 - q*s23) + (16*G[q/s12, 1, 0, q/(q - s23), x])/
    (q^2 - q*s23) - (16*G[q/s12, 1, 0, (q*(q - s23))/(q^2 - q*s23 - s12*s23), 
      x])/(q^2 - q*s23) - (16*G[q/s12, 1, (s12 + s23)/s12, q/(q - s23), x])/
    (q^2 - q*s23) - (16*G[q/s12, 1, (q*(q - s23))/(q^2 - q*s23 - s12*s23), 0, 
      x])/(q^2 - q*s23) - (32*G[q/s12, q/s12, 0, q/(q - s23), x])/
    (q^2 - q*s23) + (16*G[q/s12, q/s12, 0, (s12 + s23)/s12, x])/
    (q^2 - q*s23) - (48*G[q/s12, q/s12, q/(q - s23), 0, x])/(q^2 - q*s23) + 
   (16*G[q/s12, q/s12, (s12 + s23)/s12, 0, x])/(q^2 - q*s23) - 
   (16*G[q/s12, q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) - 
   (8*G[q/s12, q/(q - s23), 1, (q*(q - s23))/(q^2 - q*s23 - s12*s23), x])/
    (q^2 - q*s23) - (8*G[q/s12, q/(q - s23), q/s12, 
      (q*(q - s23))/(q^2 - q*s23 - s12*s23), x])/(q^2 - q*s23) - 
   (8*G[q/s12, q/(q - s23), q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) + 
   (8*G[q/s12, q/(q - s23), q/(q - s23), (q*(q - s23))/
       (q^2 - q*s23 - s12*s23), x])/(q^2 - q*s23) + 
   (12*G[q/s12, q/(q - s23), (s12 + s23)/s12, q/(q - s23), x])/
    (q^2 - q*s23) - (8*G[q/s12, q/(q - s23), (q*(q - s23))/
       (q^2 - q*s23 - s12*s23), 1, x])/(q^2 - q*s23) - 
   (8*G[q/s12, q/(q - s23), (q*(q - s23))/(q^2 - q*s23 - s12*s23), q/s12, x])/
    (q^2 - q*s23) + (8*G[q/s12, q/(q - s23), (q*(q - s23))/
       (q^2 - q*s23 - s12*s23), q/(q - s23), x])/(q^2 - q*s23) - 
   (8*G[q/s12, (s12 + s23)/s12, 0, q/(q - s23), x])/(q^2 - q*s23) - 
   (8*G[q/s12, (s12 + s23)/s12, 1, q/(q - s23), x])/(q^2 - q*s23) + 
   (8*G[q/s12, (s12 + s23)/s12, 1, (q*(q - s23))/(q^2 - q*s23 - s12*s23), x])/
    (q^2 - q*s23) - (8*G[q/s12, (s12 + s23)/s12, q/s12, q/(q - s23), x])/
    (q^2 - q*s23) + (8*G[q/s12, (s12 + s23)/s12, q/s12, 
      (q*(q - s23))/(q^2 - q*s23 - s12*s23), x])/(q^2 - q*s23) - 
   (8*G[q/s12, (s12 + s23)/s12, q/(q - s23), (q*(q - s23))/
       (q^2 - q*s23 - s12*s23), x])/(q^2 - q*s23) + 
   (8*G[q/s12, (s12 + s23)/s12, (q*(q - s23))/(q^2 - q*s23 - s12*s23), 1, x])/
    (q^2 - q*s23) + (8*G[q/s12, (s12 + s23)/s12, 
      (q*(q - s23))/(q^2 - q*s23 - s12*s23), q/s12, x])/(q^2 - q*s23) - 
   (8*G[q/s12, (s12 + s23)/s12, (q*(q - s23))/(q^2 - q*s23 - s12*s23), 
      q/(q - s23), x])/(q^2 - q*s23) - 
   (8*G[q/s12, (q*(q - s23))/(q^2 - q*s23 - s12*s23), 0, q/(q - s23), x])/
    (q^2 - q*s23) - (16*G[q/s12, (q*(q - s23))/(q^2 - q*s23 - s12*s23), 1, 0, 
      x])/(q^2 - q*s23) - (8*G[q/s12, (q*(q - s23))/(q^2 - q*s23 - s12*s23), 
      q/(q - s23), 1, x])/(q^2 - q*s23) - 
   (8*G[q/s12, (q*(q - s23))/(q^2 - q*s23 - s12*s23), q/(q - s23), q/s12, x])/
    (q^2 - q*s23) + (8*G[q/s12, (q*(q - s23))/(q^2 - q*s23 - s12*s23), 
      q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) + 
   (8*G[q/s12, (q*(q - s23))/(q^2 - q*s23 - s12*s23), (s12 + s23)/s12, 1, x])/
    (q^2 - q*s23) + (8*G[q/s12, (q*(q - s23))/(q^2 - q*s23 - s12*s23), 
      (s12 + s23)/s12, q/s12, x])/(q^2 - q*s23) - 
   (8*G[q/s12, (q*(q - s23))/(q^2 - q*s23 - s12*s23), (s12 + s23)/s12, 
      q/(q - s23), x])/(q^2 - q*s23) + 
   (8*G[q/(q - s23), 0, q/(q - s23), (q*(q - s23))/(q^2 - q*s23 - s12*s23), 
      x])/(q^2 - q*s23) + 
   (8*G[q/(q - s23), 0, (q*(q - s23))/(q^2 - q*s23 - s12*s23), q/(q - s23), 
      x])/(q^2 - q*s23) + 
   (16*G[q/(q - s23), 1, 0, (q*(q - s23))/(q^2 - q*s23 - s12*s23), x])/
    (q^2 - q*s23) + 
   (16*G[q/(q - s23), 1, (q*(q - s23))/(q^2 - q*s23 - s12*s23), 0, x])/
    (q^2 - q*s23) + (16*G[q/(q - s23), q/s12, 0, 
      (q*(q - s23))/(q^2 - q*s23 - s12*s23), x])/(q^2 - q*s23) + 
   (16*G[q/(q - s23), q/s12, (q*(q - s23))/(q^2 - q*s23 - s12*s23), 0, x])/
    (q^2 - q*s23) - (16*G[q/(q - s23), q/(q - s23), 0, 
      (q*(q - s23))/(q^2 - q*s23 - s12*s23), x])/(q^2 - q*s23) + 
   (16*G[q/(q - s23), q/(q - s23), 1, (q*(q - s23))/(q^2 - q*s23 - s12*s23), 
      x])/(q^2 - q*s23) + (16*G[q/(q - s23), q/(q - s23), q/s12, 
      (q*(q - s23))/(q^2 - q*s23 - s12*s23), x])/(q^2 - q*s23) - 
   (16*G[q/(q - s23), q/(q - s23), q/(q - s23), (q*(q - s23))/
       (q^2 - q*s23 - s12*s23), x])/(q^2 - q*s23) - 
   (16*G[q/(q - s23), q/(q - s23), (q*(q - s23))/(q^2 - q*s23 - s12*s23), 0, 
      x])/(q^2 - q*s23) + (16*G[q/(q - s23), q/(q - s23), 
      (q*(q - s23))/(q^2 - q*s23 - s12*s23), 1, x])/(q^2 - q*s23) + 
   (16*G[q/(q - s23), q/(q - s23), (q*(q - s23))/(q^2 - q*s23 - s12*s23), 
      q/s12, x])/(q^2 - q*s23) - 
   (16*G[q/(q - s23), q/(q - s23), (q*(q - s23))/(q^2 - q*s23 - s12*s23), 
      q/(q - s23), x])/(q^2 - q*s23) - 
   (16*G[q/(q - s23), (s12 + s23)/s12, 1, (q*(q - s23))/
       (q^2 - q*s23 - s12*s23), x])/(q^2 - q*s23) - 
   (16*G[q/(q - s23), (s12 + s23)/s12, q/s12, (q*(q - s23))/
       (q^2 - q*s23 - s12*s23), x])/(q^2 - q*s23) + 
   (16*G[q/(q - s23), (s12 + s23)/s12, q/(q - s23), 
      (q*(q - s23))/(q^2 - q*s23 - s12*s23), x])/(q^2 - q*s23) - 
   (16*G[q/(q - s23), (s12 + s23)/s12, (q*(q - s23))/(q^2 - q*s23 - s12*s23), 
      1, x])/(q^2 - q*s23) - 
   (16*G[q/(q - s23), (s12 + s23)/s12, (q*(q - s23))/(q^2 - q*s23 - s12*s23), 
      q/s12, x])/(q^2 - q*s23) + 
   (16*G[q/(q - s23), (s12 + s23)/s12, (q*(q - s23))/(q^2 - q*s23 - s12*s23), 
      q/(q - s23), x])/(q^2 - q*s23) + 
   (8*G[q/(q - s23), (q*(q - s23))/(q^2 - q*s23 - s12*s23), 0, q/(q - s23), 
      x])/(q^2 - q*s23) + 
   (16*G[q/(q - s23), (q*(q - s23))/(q^2 - q*s23 - s12*s23), 1, 0, x])/
    (q^2 - q*s23) + (16*G[q/(q - s23), (q*(q - s23))/(q^2 - q*s23 - s12*s23), 
      q/s12, 0, x])/(q^2 - q*s23) - 
   (16*G[q/(q - s23), (q*(q - s23))/(q^2 - q*s23 - s12*s23), q/(q - s23), 0, 
      x])/(q^2 - q*s23) + 
   (16*G[q/(q - s23), (q*(q - s23))/(q^2 - q*s23 - s12*s23), q/(q - s23), 1, 
      x])/(q^2 - q*s23) + 
   (16*G[q/(q - s23), (q*(q - s23))/(q^2 - q*s23 - s12*s23), q/(q - s23), 
      q/s12, x])/(q^2 - q*s23) - 
   (16*G[q/(q - s23), (q*(q - s23))/(q^2 - q*s23 - s12*s23), q/(q - s23), 
      q/(q - s23), x])/(q^2 - q*s23) - 
   (16*G[q/(q - s23), (q*(q - s23))/(q^2 - q*s23 - s12*s23), (s12 + s23)/s12, 
      1, x])/(q^2 - q*s23) - 
   (16*G[q/(q - s23), (q*(q - s23))/(q^2 - q*s23 - s12*s23), (s12 + s23)/s12, 
      q/s12, x])/(q^2 - q*s23) + 
   (16*G[q/(q - s23), (q*(q - s23))/(q^2 - q*s23 - s12*s23), (s12 + s23)/s12, 
      q/(q - s23), x])/(q^2 - q*s23) + 
   (4*G[(s12 + s23)/s12, 1, (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) + 
   (4*G[(s12 + s23)/s12, q/s12, (s12 + s23)/s12, q/(q - s23), x])/
    (q^2 - q*s23) - (12*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), 
      q/(q - s23), x])/(q^2 - q*s23) + 
   (4*G[(s12 + s23)/s12, (s12 + s23)/s12, 1, q/(q - s23), x])/(q^2 - q*s23) + 
   (4*G[(s12 + s23)/s12, (s12 + s23)/s12, q/s12, q/(q - s23), x])/
    (q^2 - q*s23) + (4*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), 1, 
      x])/(q^2 - q*s23) + (4*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), 
      q/s12, x])/(q^2 - q*s23) + 
   ((-4*G[q/s12, x]^2*G[-(-1 + s23/q)^(-1), x])/(q^2 - q*s23) - 
     (13*G[-(-1 + s23/q)^(-1), x]^2)/(q^2 - q*s23) - 
     (2*G[-(-1 + s23/q)^(-1), x]^3)/(q^2 - q*s23) + 
     G[1, x]^2*((4*G[q/s12, x])/(q^2 - q*s23) - (4*G[-(-1 + s23/q)^(-1), x])/
        (q^2 - q*s23)) + (26*G[0, q/(q - s23), x])/(q^2 - q*s23) - 
     (26*G[1, q/(q - s23), x])/(q^2 - q*s23) - (26*G[q/s12, q/(q - s23), x])/
      (q^2 - q*s23) + G[0, x]*((8*G[q/s12, x]*G[-(-1 + s23/q)^(-1), x])/
        (q^2 - q*s23) - (4*G[-(-1 + s23/q)^(-1), x]^2)/(q^2 - q*s23) + 
       G[1, x]*((-8*G[q/s12, x])/(q^2 - q*s23) + (8*G[-(-1 + s23/q)^(-1), x])/
          (q^2 - q*s23)) + (8*G[0, q/(q - s23), x])/(q^2 - q*s23) - 
       (8*G[1, q/(q - s23), x])/(q^2 - q*s23) - (8*G[q/s12, q/(q - s23), x])/
        (q^2 - q*s23)) + G[q/s12, x]*
      ((26/(q^2 - q*s23) + (16*G[(s12 + s23)/s12, x])/(q^2 - q*s23))*
        G[-(-1 + s23/q)^(-1), x] + (4*G[-(-1 + s23/q)^(-1), x]^2)/
        (q^2 - q*s23) - (4*G[0, 1, x])/(q^2 - q*s23) - 
       (12*G[0, q/(q - s23), x])/(q^2 - q*s23) + (4*G[1, q/s12, x])/
        (q^2 - q*s23) + (16*G[1, q/(q - s23), x])/(q^2 - q*s23) - 
       (8*G[1, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
       (8*G[1, (q*(q - s23))/(q^2 - (q + s12)*s23), x])/(q^2 - q*s23) + 
       (4*G[q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
       (8*G[q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) - 
       (8*G[q/(q - s23), (q*(q - s23))/(q^2 - (q + s12)*s23), x])/
        (q^2 - q*s23) - (16*G[(s12 + s23)/s12, q/(q - s23), x])/
        (q^2 - q*s23)) + G[1, x]*((4*G[q/s12, x]^2)/(q^2 - q*s23) + 
       (26/(q^2 - q*s23) + (16*G[(s12 + s23)/s12, x])/(q^2 - q*s23))*
        G[-(-1 + s23/q)^(-1), x] + (4*G[-(-1 + s23/q)^(-1), x]^2)/
        (q^2 - q*s23) + G[q/s12, x]*(-26/(q^2 - q*s23) - 
         (20*G[-(-1 + s23/q)^(-1), x])/(q^2 - q*s23)) + 
       (12*G[0, q/s12, x])/(q^2 - q*s23) - (12*G[0, q/(q - s23), x])/
        (q^2 - q*s23) + (4*G[1, q/s12, x])/(q^2 - q*s23) + 
       (4*G[1, q/(q - s23), x])/(q^2 - q*s23) - (8*G[1, (s12 + s23)/s12, x])/
        (q^2 - q*s23) + (16*G[q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
       (8*G[q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
       (8*G[q/s12, (q*(q - s23))/(q^2 - (q + s12)*s23), x])/(q^2 - q*s23) - 
       (8*G[q/(q - s23), (q*(q - s23))/(q^2 - (q + s12)*s23), x])/
        (q^2 - q*s23) - (16*G[(s12 + s23)/s12, q/(q - s23), x])/
        (q^2 - q*s23)) + G[-(-1 + s23/q)^(-1), x]*
      ((4*G[0, 1, x])/(q^2 - q*s23) + (4*G[0, q/s12, x])/(q^2 - q*s23) - 
       (4*G[0, q/(q - s23), x])/(q^2 - q*s23) - 
       (8*G[0, (q*(q - s23))/(q^2 - (q + s12)*s23), x])/(q^2 - q*s23) + 
       (4*G[1, q/(q - s23), x])/(q^2 - q*s23) - (16*G[1, (s12 + s23)/s12, x])/
        (q^2 - q*s23) + (4*G[q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
       (16*G[q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
       (8*G[q/(q - s23), (q*(q - s23))/(q^2 - (q + s12)*s23), x])/
        (q^2 - q*s23) - (16*G[(s12 + s23)/s12, q/(q - s23), x])/
        (q^2 - q*s23)) + (4*G[0, 0, q/(q - s23), x])/(q^2 - q*s23) - 
     (4*G[0, 1, q/(q - s23), x])/(q^2 - q*s23) - 
     (4*G[0, q/s12, q/(q - s23), x])/(q^2 - q*s23) + 
     (20*G[0, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) - 
     (16*G[1, 0, q/s12, x])/(q^2 - q*s23) + (8*G[1, 0, q/(q - s23), x])/
      (q^2 - q*s23) - (8*G[1, 1, q/s12, x])/(q^2 - q*s23) + 
     (16*G[1, 1, (s12 + s23)/s12, x])/(q^2 - q*s23) - 
     (8*G[1, q/s12, q/s12, x])/(q^2 - q*s23) - 
     (12*G[1, q/s12, q/(q - s23), x])/(q^2 - q*s23) + 
     (16*G[1, q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) - 
     (8*G[1, q/s12, (q*(q - s23))/(q^2 - (q + s12)*s23), x])/(q^2 - q*s23) - 
     (12*G[1, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) + 
     (8*G[1, q/(q - s23), (q*(q - s23))/(q^2 - (q + s12)*s23), x])/
      (q^2 - q*s23) + (24*G[1, (s12 + s23)/s12, q/(q - s23), x])/
      (q^2 - q*s23) + (8*G[q/s12, 0, q/(q - s23), x])/(q^2 - q*s23) - 
     (12*G[q/s12, 1, q/(q - s23), x])/(q^2 - q*s23) + 
     (16*G[q/s12, 1, (s12 + s23)/s12, x])/(q^2 - q*s23) - 
     (8*G[q/s12, 1, (q*(q - s23))/(q^2 - (q + s12)*s23), x])/(q^2 - q*s23) + 
     (16*G[q/s12, q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) - 
     (12*G[q/s12, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) + 
     (8*G[q/s12, q/(q - s23), (q*(q - s23))/(q^2 - (q + s12)*s23), x])/
      (q^2 - q*s23) + (24*G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/
      (q^2 - q*s23) + (8*G[q/(q - s23), 0, (q*(q - s23))/
         (q^2 - (q + s12)*s23), x])/(q^2 - q*s23) - 
     (8*G[q/(q - s23), q/(q - s23), (q*(q - s23))/(q^2 - (q + s12)*s23), x])/
      (q^2 - q*s23) + (32*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/
      (q^2 - q*s23))*Log[z] + 
   ((4*G[q/s12, x]*G[-(-1 + s23/q)^(-1), x])/(q^2 - q*s23) - 
     (2*G[-(-1 + s23/q)^(-1), x]^2)/(q^2 - q*s23) + 
     G[1, x]*((-4*G[q/s12, x])/(q^2 - q*s23) + (4*G[-(-1 + s23/q)^(-1), x])/
        (q^2 - q*s23)) + (4*G[0, q/(q - s23), x])/(q^2 - q*s23) - 
     (4*G[1, q/(q - s23), x])/(q^2 - q*s23) - (4*G[q/s12, q/(q - s23), x])/
      (q^2 - q*s23))*Log[z]^2 + 
   ((-4*G[-(-1 + s23/q)^(-1), x]^3)/(3*q^2 - 3*q*s23) + 
     G[0, x]*((8*G[q/s12, x]*G[-(-1 + s23/q)^(-1), x])/(q^2 - q*s23) - 
       (4*G[-(-1 + s23/q)^(-1), x]^2)/(q^2 - q*s23) + 
       G[1, x]*((-8*G[q/s12, x])/(q^2 - q*s23) + (8*G[-(-1 + s23/q)^(-1), x])/
          (q^2 - q*s23)) + (8*G[0, q/(q - s23), x])/(q^2 - q*s23) - 
       (8*G[1, q/(q - s23), x])/(q^2 - q*s23) - (8*G[q/s12, q/(q - s23), x])/
        (q^2 - q*s23)) + G[1, x]*
      ((-8*G[(s12 + s23)/s12, x]*G[-(-1 + s23/q)^(-1), x])/(q^2 - q*s23) + 
       (4*G[-(-1 + s23/q)^(-1), x]^2)/(q^2 - q*s23) - 
       (4*G[1, q/(q - s23), x])/(q^2 - q*s23) + (4*G[1, (s12 + s23)/s12, x])/
        (q^2 - q*s23) - (4*G[q/s12, q/(q - s23), x])/(q^2 - q*s23) + 
       (4*G[q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
       (8*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23)) + 
     G[q/s12, x]*((-8*G[(s12 + s23)/s12, x]*G[-(-1 + s23/q)^(-1), x])/
        (q^2 - q*s23) + (4*G[-(-1 + s23/q)^(-1), x]^2)/(q^2 - q*s23) + 
       (8*G[0, 1, x])/(q^2 - q*s23) - (4*G[1, q/(q - s23), x])/
        (q^2 - q*s23) + (4*G[1, (s12 + s23)/s12, x])/(q^2 - q*s23) - 
       (4*G[q/s12, q/(q - s23), x])/(q^2 - q*s23) + 
       (4*G[q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
       (8*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23)) + 
     G[-(-1 + s23/q)^(-1), x]*((-8*G[0, 1, x])/(q^2 - q*s23) - 
       (8*G[0, q/s12, x])/(q^2 - q*s23) + (12*G[0, q/(q - s23), x])/
        (q^2 - q*s23) - (8*G[1, q/(q - s23), x])/(q^2 - q*s23) + 
       (8*G[1, (s12 + s23)/s12, x])/(q^2 - q*s23) - 
       (8*G[q/s12, q/(q - s23), x])/(q^2 - q*s23) + 
       (8*G[q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
       (8*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23)) - 
     (12*G[0, 0, q/(q - s23), x])/(q^2 - q*s23) + (8*G[0, 1, q/(q - s23), x])/
      (q^2 - q*s23) + (8*G[0, q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (16*G[0, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) + 
     (8*G[1, 0, q/s12, x])/(q^2 - q*s23) - (4*G[1, 0, q/(q - s23), x])/
      (q^2 - q*s23) + (8*G[1, 1, q/(q - s23), x])/(q^2 - q*s23) - 
     (8*G[1, 1, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
     (8*G[1, q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (8*G[1, q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
     (12*G[1, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) - 
     (12*G[1, (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (4*G[q/s12, 0, q/(q - s23), x])/(q^2 - q*s23) + 
     (8*G[q/s12, 1, q/(q - s23), x])/(q^2 - q*s23) - 
     (8*G[q/s12, 1, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
     (8*G[q/s12, q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (8*G[q/s12, q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
     (12*G[q/s12, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) - 
     (12*G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (16*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) + 
     ((-4*G[q/s12, x]*G[-(-1 + s23/q)^(-1), x])/(q^2 - q*s23) + 
       (2*G[-(-1 + s23/q)^(-1), x]^2)/(q^2 - q*s23) + 
       G[1, x]*((4*G[q/s12, x])/(q^2 - q*s23) - (4*G[-(-1 + s23/q)^(-1), x])/
          (q^2 - q*s23)) - (4*G[0, q/(q - s23), x])/(q^2 - q*s23) + 
       (4*G[1, q/(q - s23), x])/(q^2 - q*s23) + (4*G[q/s12, q/(q - s23), x])/
        (q^2 - q*s23))*Log[z])/eps)*1};
P13G010010011=
{x^eps, ((-2 + 3*eps)*x^eps*1)/(eps^2*z^(2*eps)), 
 (4*G[0, q/(q - s23), x] + eps*(-6*G[0, q/(q - s23), x] + 
     4*G[0, 0, q/(q - s23), x] + 4*G[0, q/(q - s23), 0, x] - 
     8*G[0, q/(q - s23), q/(q - s23), x] - 8*G[0, q/(q - s23), x]*Log[z]) + 
   eps^2*(-6*G[0, 0, q/(q - s23), x] - 6*G[0, q/(q - s23), 0, x] + 
     12*G[0, q/(q - s23), q/(q - s23), x] + 4*G[0, 0, 0, q/(q - s23), x] + 
     4*G[0, 0, q/(q - s23), 0, x] - 8*G[0, 0, q/(q - s23), q/(q - s23), x] + 
     4*G[0, q/(q - s23), 0, 0, x] - 8*G[0, q/(q - s23), 0, q/(q - s23), x] - 
     8*G[0, q/(q - s23), q/(q - s23), 0, x] + 
     16*G[0, q/(q - s23), q/(q - s23), q/(q - s23), x] + 
     (12*G[0, q/(q - s23), x] - 8*G[0, 0, q/(q - s23), x] - 
       8*G[0, q/(q - s23), 0, x] + 16*G[0, q/(q - s23), q/(q - s23), x])*
      Log[z] + 8*G[0, q/(q - s23), x]*Log[z]^2))*1};
P13G010110001=
{x^eps*(1 - ((q - s23)*x)/q)^eps, ((-2 + 3*eps)*x^eps*1)/
  (eps^2*z^(2*eps)), (-3*G[-(-1 + s23/q)^(-1), x] + 
   (2*G[-(-1 + s23/q)^(-1), x])/eps + G[-(-1 + s23/q)^(-1), x]^2 - 
   2*G[0, q/(q - s23), x] + 2*G[q/(q - s23), 0, x] - 
   4*G[-(-1 + s23/q)^(-1), x]*Log[z] + 
   eps*((-3*G[-(-1 + s23/q)^(-1), x]^2)/2 + G[-(-1 + s23/q)^(-1), x]^3/3 + 
     3*G[0, q/(q - s23), x] - 3*G[q/(q - s23), 0, x] - 
     2*G[0, 0, q/(q - s23), x] - 2*G[0, q/(q - s23), 0, x] - 
     2*G[0, q/(q - s23), q/(q - s23), x] + 2*G[q/(q - s23), 0, 0, x] + 
     2*G[q/(q - s23), 0, q/(q - s23), x] + 
     2*G[q/(q - s23), q/(q - s23), 0, x] + 
     (6*G[-(-1 + s23/q)^(-1), x] - 2*G[-(-1 + s23/q)^(-1), x]^2 + 
       4*G[0, q/(q - s23), x] - 4*G[q/(q - s23), 0, x])*Log[z] + 
     4*G[-(-1 + s23/q)^(-1), x]*Log[z]^2) + 
   eps^2*(-G[-(-1 + s23/q)^(-1), x]^3/2 + G[-(-1 + s23/q)^(-1), x]^4/12 + 
     3*G[0, 0, q/(q - s23), x] + 3*G[0, q/(q - s23), 0, x] + 
     3*G[0, q/(q - s23), q/(q - s23), x] - 3*G[q/(q - s23), 0, 0, x] - 
     3*G[q/(q - s23), 0, q/(q - s23), x] - 
     3*G[q/(q - s23), q/(q - s23), 0, x] - 2*G[0, 0, 0, q/(q - s23), x] - 
     2*G[0, 0, q/(q - s23), 0, x] - 2*G[0, 0, q/(q - s23), q/(q - s23), x] - 
     2*G[0, q/(q - s23), 0, 0, x] - 2*G[0, q/(q - s23), 0, q/(q - s23), x] - 
     2*G[0, q/(q - s23), q/(q - s23), 0, x] - 
     2*G[0, q/(q - s23), q/(q - s23), q/(q - s23), x] + 
     2*G[q/(q - s23), 0, 0, 0, x] + 2*G[q/(q - s23), 0, 0, q/(q - s23), x] + 
     2*G[q/(q - s23), 0, q/(q - s23), 0, x] + 
     2*G[q/(q - s23), 0, q/(q - s23), q/(q - s23), x] + 
     2*G[q/(q - s23), q/(q - s23), 0, 0, x] + 
     2*G[q/(q - s23), q/(q - s23), 0, q/(q - s23), x] + 
     2*G[q/(q - s23), q/(q - s23), q/(q - s23), 0, x] + 
     (3*G[-(-1 + s23/q)^(-1), x]^2 - (2*G[-(-1 + s23/q)^(-1), x]^3)/3 - 
       6*G[0, q/(q - s23), x] + 6*G[q/(q - s23), 0, x] + 
       4*G[0, 0, q/(q - s23), x] + 4*G[0, q/(q - s23), 0, x] + 
       4*G[0, q/(q - s23), q/(q - s23), x] - 4*G[q/(q - s23), 0, 0, x] - 
       4*G[q/(q - s23), 0, q/(q - s23), x] - 4*G[q/(q - s23), q/(q - s23), 0, 
         x])*Log[z] + (-6*G[-(-1 + s23/q)^(-1), x] + 
       2*G[-(-1 + s23/q)^(-1), x]^2 - 4*G[0, q/(q - s23), x] + 
       4*G[q/(q - s23), 0, x])*Log[z]^2 - 
     (8*G[-(-1 + s23/q)^(-1), x]*Log[z]^3)/3))*1};
P13G001110011=
{(1 - x)^(2*eps)*x^(1 - 2*eps)*(1 - (s12*x)/q)^(2*eps), 0, 
 1*((-4*G[1, 0, 1, 1, x])/(q - s12) - (4*G[1, 0, 1, q/s12, x])/(q - s12) - 
   (4*G[1, 0, q/s12, 1, x])/(q - s12) - (4*G[1, 0, q/s12, q/s12, x])/
    (q - s12) + (4*G[1, 1, 0, 1, x])/(q - s12) + 
   (4*G[1, 1, 0, q/s12, x])/(q - s12) + (8*G[1, 1, q/s12, 0, x])/(q - s12) + 
   (8*G[1, q/s12, 1, 0, x])/(q - s12) - (8*G[1, q/s12, q/s12, 0, x])/
    (q - s12) + (4*G[q/s12, 0, 1, 1, x])/(q - s12) + 
   (4*G[q/s12, 0, 1, q/s12, x])/(q - s12) + (4*G[q/s12, 0, q/s12, 1, x])/
    (q - s12) + (4*G[q/s12, 0, q/s12, q/s12, x])/(q - s12) + 
   (8*G[q/s12, 1, 1, 0, x])/(q - s12) - (8*G[q/s12, 1, q/s12, 0, x])/
    (q - s12) - (4*G[q/s12, q/s12, 0, 1, x])/(q - s12) - 
   (4*G[q/s12, q/s12, 0, q/s12, x])/(q - s12) - (8*G[q/s12, q/s12, 1, 0, x])/
    (q - s12) + ((-4*G[1, 1, q/s12, x])/(q - s12) - 
     (4*G[1, q/s12, 1, x])/(q - s12) + (4*G[1, q/s12, q/s12, x])/(q - s12) - 
     (4*G[q/s12, 1, 1, x])/(q - s12) + (4*G[q/s12, 1, q/s12, x])/(q - s12) + 
     (4*G[q/s12, q/s12, 1, x])/(q - s12))*Log[z] + 
   (24*G[1, x]*Zeta[3])/(q - s12) - (24*G[q/s12, x]*Zeta[3])/(q - s12))};
P13G010110011=
{x^(1 - 2*eps)*(1 - ((q - s23)*x)/q)^(2*eps), 0, 
 1*((-4*G[q/(q - s23), 0, q/(q - s23), q/(q - s23), x])/(q - s23) + 
   (4*G[q/(q - s23), q/(q - s23), 0, q/(q - s23), x])/(q - s23) + 
   (24*G[-(-1 + s23/q)^(-1), x]*Zeta[3])/(q - s23))};
P13G011010011=
{x^(1 + 4*eps), 0, ((-2*G[q/s12, x]*G[(s12 + s23)/s12, x]^3)/
    (3*(s12 + s23)) + (6*G[0, 1, x]^2)/(s12 + s23) + 
   (6*G[0, q/s12, x]^2)/(s12 + s23) - (14*G[0, q/(q - s23), x]^2)/
    (s12 + s23) + G[(s12 + s23)/s12, x]^2*((-13*G[q/s12, x])/(s12 + s23) - 
     (2*G[q/s12, x]^2)/(s12 + s23) - (2*G[0, 1, x])/(s12 + s23) - 
     (2*G[0, q/s12, x])/(s12 + s23) + (2*G[1, (s12 + s23)/s12, x])/
      (s12 + s23) + (2*G[q/s12, (s12 + s23)/s12, x])/(s12 + s23)) + 
   (16*G[1, (s12 + s23)/s12, x]*G[(s12 + s23)/s12, q/(q - s23), x])/
    (s12 + s23) + ((-16*G[1, q/(q - s23), x])/(s12 + s23) - 
     (16*G[q/s12, q/(q - s23), x])/(s12 + s23))*G[(s12 + s23)/s12, 
     q/(q - s23), x] + (16*G[q/s12, (s12 + s23)/s12, x]*
     G[(s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) + 
   (8*G[(s12 + s23)/s12, q/(q - s23), x]^2)/(s12 + s23) + 
   G[0, 1, x]*((-12*G[0, q/s12, x])/(s12 + s23) + (16*G[0, q/(q - s23), x])/
      (s12 + s23) - (16*G[0, (s12 + s23)/s12, x])/(s12 + s23) + 
     (12*G[1, (s12 + s23)/s12, x])/(s12 + s23) - 
     (12*G[q/s12, (s12 + s23)/s12, x])/(s12 + s23) - 
     (16*G[(s12 + s23)/s12, q/(q - s23), x])/(s12 + s23)) + 
   G[0, q/s12, x]*((16*G[0, q/(q - s23), x])/(s12 + s23) - 
     (16*G[0, (s12 + s23)/s12, x])/(s12 + s23) - 
     (12*G[1, (s12 + s23)/s12, x])/(s12 + s23) + 
     (12*G[q/s12, (s12 + s23)/s12, x])/(s12 + s23) - 
     (16*G[(s12 + s23)/s12, q/(q - s23), x])/(s12 + s23)) + 
   G[q/s12, x]^2*((-4*G[0, q/(q - s23), x])/(s12 + s23) + 
     (4*G[(s12 + s23)/s12, q/(q - s23), x])/(s12 + s23)) + 
   G[1, x]^2*((-2*G[(s12 + s23)/s12, x]^2)/(s12 + s23) - 
     (4*G[0, q/(q - s23), x])/(s12 + s23) + 
     (4*G[(s12 + s23)/s12, q/(q - s23), x])/(s12 + s23)) + 
   G[0, x]^2*((-16*G[1, x]*G[(s12 + s23)/s12, x])/(s12 + s23) - 
     (16*G[q/s12, x]*G[(s12 + s23)/s12, x])/(s12 + s23) + 
     (16*G[0, 1, x])/(s12 + s23) + (16*G[0, q/s12, x])/(s12 + s23) - 
     (16*G[0, q/(q - s23), x])/(s12 + s23) + (16*G[1, (s12 + s23)/s12, x])/
      (s12 + s23) + (16*G[q/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
     (16*G[(s12 + s23)/s12, q/(q - s23), x])/(s12 + s23)) + 
   G[0, q/(q - s23), x]*((-16*G[1, (s12 + s23)/s12, x])/(s12 + s23) - 
     (16*G[q/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
     (28*G[(s12 + s23)/s12, q/(q - s23), x])/(s12 + s23)) + 
   (78*G[0, 0, 1, x])/(s12 + s23) + (78*G[0, 0, q/s12, x])/(s12 + s23) - 
   (78*G[0, 0, q/(q - s23), x])/(s12 + s23) + (26*G[0, 1, q/(q - s23), x])/
    (s12 + s23) + (26*G[0, 1, (s12 + s23)/s12, x])/(s12 + s23) + 
   (26*G[0, q/s12, q/(q - s23), x])/(s12 + s23) + 
   (26*G[0, q/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
   (26*G[0, q/(q - s23), q/(q - s23), x])/(s12 + s23) + 
   (26*G[0, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) + 
   (26*G[1, 0, q/(q - s23), x])/(s12 + s23) - 
   (26*G[1, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) - 
   (26*G[1, (s12 + s23)/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
   (26*G[q/s12, 0, q/(q - s23), x])/(s12 + s23) - 
   (26*G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) - 
   (26*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
   (26*G[(s12 + s23)/s12, 0, q/(q - s23), x])/(s12 + s23) - 
   (26*G[(s12 + s23)/s12, 1, q/(q - s23), x])/(s12 + s23) - 
   (26*G[(s12 + s23)/s12, q/s12, q/(q - s23), x])/(s12 + s23) + 
   G[(s12 + s23)/s12, x]*((-26*G[0, 1, x])/(s12 + s23) - 
     (26*G[0, q/s12, x])/(s12 + s23) + (26*G[1, (s12 + s23)/s12, x])/
      (s12 + s23) + (26*G[q/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
     G[q/s12, x]*((12*G[0, 1, x])/(s12 + s23) - (12*G[0, q/s12, x])/
        (s12 + s23) + (16*G[0, q/(q - s23), x])/(s12 + s23) + 
       (8*G[1, (s12 + s23)/s12, x])/(s12 + s23) + 
       (8*G[q/s12, (s12 + s23)/s12, x])/(s12 + s23) - 
       (16*G[(s12 + s23)/s12, q/(q - s23), x])/(s12 + s23)) + 
     (44*G[0, 0, 1, x])/(s12 + s23) + (44*G[0, 0, q/s12, x])/(s12 + s23) - 
     (44*G[0, 0, q/(q - s23), x])/(s12 + s23) + (16*G[0, 1, 1, x])/
      (s12 + s23) + (4*G[0, 1, (s12 + s23)/s12, x])/(s12 + s23) + 
     (16*G[0, q/s12, q/s12, x])/(s12 + s23) + 
     (4*G[0, q/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
     (2*G[0, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) + 
     (8*G[1, 0, q/s12, x])/(s12 + s23) + (8*G[1, 1, q/(q - s23), x])/
      (s12 + s23) - (8*G[1, 1, (s12 + s23)/s12, x])/(s12 + s23) - 
     (8*G[1, q/s12, (s12 + s23)/s12, x])/(s12 + s23) - 
     (18*G[1, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) - 
     (4*G[1, (s12 + s23)/s12, (s12 + s23)/s12, x])/(s12 + s23) - 
     (8*G[q/s12, 1, (s12 + s23)/s12, x])/(s12 + s23) + 
     (8*G[q/s12, q/s12, q/(q - s23), x])/(s12 + s23) - 
     (8*G[q/s12, q/s12, (s12 + s23)/s12, x])/(s12 + s23) - 
     (18*G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) - 
     (4*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
     (2*G[(s12 + s23)/s12, 0, q/(q - s23), x])/(s12 + s23) - 
     (2*G[(s12 + s23)/s12, 1, q/(q - s23), x])/(s12 + s23) - 
     (2*G[(s12 + s23)/s12, q/s12, q/(q - s23), x])/(s12 + s23)) - 
   (26*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(s12 + s23) + 
   (26*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) + 
   G[0, x]*((8*G[1, x]^2*G[(s12 + s23)/s12, x])/(s12 + s23) + 
     (12*G[q/s12, x]*G[(s12 + s23)/s12, x]^2)/(s12 + s23) - 
     (52*G[0, 1, x])/(s12 + s23) - (52*G[0, q/s12, x])/(s12 + s23) + 
     (52*G[0, q/(q - s23), x])/(s12 + s23) - (52*G[1, (s12 + s23)/s12, x])/
      (s12 + s23) - (52*G[q/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
     G[(s12 + s23)/s12, x]*((52*G[q/s12, x])/(s12 + s23) + 
       (8*G[q/s12, x]^2)/(s12 + s23) - (24*G[0, 1, x])/(s12 + s23) - 
       (24*G[0, q/s12, x])/(s12 + s23) - (24*G[1, (s12 + s23)/s12, x])/
        (s12 + s23) - (24*G[q/s12, (s12 + s23)/s12, x])/(s12 + s23)) + 
     G[q/s12, x]*((32*G[0, (s12 + s23)/s12, x])/(s12 + s23) + 
       (8*G[1, (s12 + s23)/s12, x])/(s12 + s23) - 
       (16*G[q/s12, (s12 + s23)/s12, x])/(s12 + s23)) + 
     G[1, x]*((52/(s12 + s23) - (8*G[q/s12, x])/(s12 + s23))*
        G[(s12 + s23)/s12, x] + (12*G[(s12 + s23)/s12, x]^2)/(s12 + s23) + 
       (8*G[0, q/s12, x])/(s12 + s23) + (32*G[0, (s12 + s23)/s12, x])/
        (s12 + s23) - (16*G[1, (s12 + s23)/s12, x])/(s12 + s23) + 
       (8*G[q/s12, (s12 + s23)/s12, x])/(s12 + s23)) - 
     (52*G[(s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) - 
     (8*G[0, 0, 1, x])/(s12 + s23) - (8*G[0, 0, q/s12, x])/(s12 + s23) + 
     (8*G[0, 0, q/(q - s23), x])/(s12 + s23) - (16*G[0, 1, 1, x])/
      (s12 + s23) - (8*G[0, 1, (s12 + s23)/s12, x])/(s12 + s23) - 
     (16*G[0, q/s12, q/s12, x])/(s12 + s23) - 
     (8*G[0, q/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
     (16*G[0, q/(q - s23), q/(q - s23), x])/(s12 + s23) - 
     (8*G[0, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) - 
     (8*G[1, 0, q/s12, x])/(s12 + s23) - (32*G[1, 0, (s12 + s23)/s12, x])/
      (s12 + s23) - (8*G[1, 1, q/(q - s23), x])/(s12 + s23) + 
     (8*G[1, 1, (s12 + s23)/s12, x])/(s12 + s23) - 
     (8*G[1, q/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
     (24*G[1, (s12 + s23)/s12, (s12 + s23)/s12, x])/(s12 + s23) - 
     (32*G[q/s12, 0, (s12 + s23)/s12, x])/(s12 + s23) - 
     (8*G[q/s12, 1, (s12 + s23)/s12, x])/(s12 + s23) - 
     (8*G[q/s12, q/s12, q/(q - s23), x])/(s12 + s23) + 
     (8*G[q/s12, q/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
     (24*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
     (24*G[(s12 + s23)/s12, 0, q/(q - s23), x])/(s12 + s23) - 
     (16*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(s12 + s23) - 
     (24*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23)) + 
   G[q/s12, x]*((-26*G[0, q/(q - s23), x])/(s12 + s23) + 
     (26*G[(s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) + 
     (8*G[0, 1, q/(q - s23), x])/(s12 + s23) - 
     (4*G[0, 1, (s12 + s23)/s12, x])/(s12 + s23) + 
     (8*G[0, q/s12, q/(q - s23), x])/(s12 + s23) - 
     (4*G[0, q/s12, (s12 + s23)/s12, x])/(s12 + s23) - 
     (16*G[0, q/(q - s23), q/(q - s23), x])/(s12 + s23) - 
     (4*G[0, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) - 
     (16*G[0, (s12 + s23)/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
     (8*G[1, 0, q/(q - s23), x])/(s12 + s23) - 
     (8*G[1, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) - 
     (8*G[1, (s12 + s23)/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
     (8*G[q/s12, 0, q/(q - s23), x])/(s12 + s23) - 
     (8*G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) - 
     (8*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/(s12 + s23) - 
     (20*G[(s12 + s23)/s12, 0, q/(q - s23), x])/(s12 + s23) - 
     (8*G[(s12 + s23)/s12, 1, q/(q - s23), x])/(s12 + s23) - 
     (8*G[(s12 + s23)/s12, q/s12, q/(q - s23), x])/(s12 + s23) + 
     (16*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(s12 + s23) + 
     (36*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23)) + 
   G[1, x]*((-13/(s12 + s23) - (4*G[q/s12, x])/(s12 + s23))*
      G[(s12 + s23)/s12, x]^2 - (2*G[(s12 + s23)/s12, x]^3)/(3*(s12 + s23)) - 
     (26*G[0, q/(q - s23), x])/(s12 + s23) + 
     (26*G[(s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) + 
     G[(s12 + s23)/s12, x]*((-12*G[0, 1, x])/(s12 + s23) + 
       (4*G[0, q/s12, x])/(s12 + s23) + (16*G[0, q/(q - s23), x])/
        (s12 + s23) + (8*G[1, (s12 + s23)/s12, x])/(s12 + s23) + 
       (8*G[q/s12, (s12 + s23)/s12, x])/(s12 + s23) - 
       (16*G[(s12 + s23)/s12, q/(q - s23), x])/(s12 + s23)) + 
     G[q/s12, x]*((-8*G[0, q/(q - s23), x])/(s12 + s23) + 
       (8*G[(s12 + s23)/s12, q/(q - s23), x])/(s12 + s23)) + 
     (8*G[0, 1, q/(q - s23), x])/(s12 + s23) - 
     (4*G[0, 1, (s12 + s23)/s12, x])/(s12 + s23) + 
     (8*G[0, q/s12, q/(q - s23), x])/(s12 + s23) - 
     (4*G[0, q/s12, (s12 + s23)/s12, x])/(s12 + s23) - 
     (16*G[0, q/(q - s23), q/(q - s23), x])/(s12 + s23) - 
     (4*G[0, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) - 
     (16*G[0, (s12 + s23)/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
     (8*G[1, 0, q/(q - s23), x])/(s12 + s23) - 
     (8*G[1, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) - 
     (8*G[1, (s12 + s23)/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
     (8*G[q/s12, 0, q/(q - s23), x])/(s12 + s23) - 
     (8*G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) - 
     (8*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/(s12 + s23) - 
     (20*G[(s12 + s23)/s12, 0, q/(q - s23), x])/(s12 + s23) - 
     (8*G[(s12 + s23)/s12, 1, q/(q - s23), x])/(s12 + s23) - 
     (8*G[(s12 + s23)/s12, q/s12, q/(q - s23), x])/(s12 + s23) + 
     (16*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(s12 + s23) + 
     (36*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23)) - 
   (36*G[0, 0, 0, 1, x])/(s12 + s23) - (36*G[0, 0, 0, q/s12, x])/
    (s12 + s23) + (36*G[0, 0, 0, q/(q - s23), x])/(s12 + s23) - 
   (32*G[0, 0, 1, q/(q - s23), x])/(s12 + s23) - 
   (12*G[0, 0, 1, (s12 + s23)/s12, x])/(s12 + s23) - 
   (32*G[0, 0, q/s12, q/(q - s23), x])/(s12 + s23) - 
   (12*G[0, 0, q/s12, (s12 + s23)/s12, x])/(s12 + s23) - 
   (12*G[0, 0, q/(q - s23), 1, x])/(s12 + s23) - 
   (12*G[0, 0, q/(q - s23), q/s12, x])/(s12 + s23) + 
   (12*G[0, 0, q/(q - s23), q/(q - s23), x])/(s12 + s23) + 
   (44*G[0, 0, q/(q - s23), (s12 + s23)/s12, x])/(s12 + s23) - 
   (16*G[0, 0, (s12 + s23)/s12, 1, x])/(s12 + s23) - 
   (16*G[0, 0, (s12 + s23)/s12, q/s12, x])/(s12 + s23) + 
   (48*G[0, 0, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) - 
   (16*G[0, 1, 0, q/(q - s23), x])/(s12 + s23) + 
   (16*G[0, 1, 0, (s12 + s23)/s12, x])/(s12 + s23) - 
   (8*G[0, 1, q/s12, q/(q - s23), x])/(s12 + s23) + 
   (16*G[0, 1, q/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
   (16*G[0, 1, q/(q - s23), q/(q - s23), x])/(s12 + s23) + 
   (20*G[0, 1, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) + 
   (12*G[0, 1, (s12 + s23)/s12, (s12 + s23)/s12, x])/(s12 + s23) - 
   (16*G[0, q/s12, 0, q/(q - s23), x])/(s12 + s23) + 
   (16*G[0, q/s12, 0, (s12 + s23)/s12, x])/(s12 + s23) - 
   (8*G[0, q/s12, 1, q/(q - s23), x])/(s12 + s23) + 
   (16*G[0, q/s12, 1, (s12 + s23)/s12, x])/(s12 + s23) + 
   (16*G[0, q/s12, q/(q - s23), q/(q - s23), x])/(s12 + s23) + 
   (20*G[0, q/s12, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) + 
   (12*G[0, q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
   (16*G[0, q/(q - s23), 1, q/(q - s23), x])/(s12 + s23) + 
   (16*G[0, q/(q - s23), q/s12, q/(q - s23), x])/(s12 + s23) + 
   (24*G[0, q/(q - s23), q/(q - s23), q/(q - s23), x])/(s12 + s23) - 
   (44*G[0, q/(q - s23), (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) + 
   (16*G[0, (s12 + s23)/s12, 0, q/(q - s23), x])/(s12 + s23) + 
   (4*G[0, (s12 + s23)/s12, 1, q/(q - s23), x])/(s12 + s23) + 
   (16*G[0, (s12 + s23)/s12, 1, (s12 + s23)/s12, x])/(s12 + s23) + 
   (4*G[0, (s12 + s23)/s12, q/s12, q/(q - s23), x])/(s12 + s23) + 
   (16*G[0, (s12 + s23)/s12, q/s12, (s12 + s23)/s12, x])/(s12 + s23) - 
   (44*G[0, (s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(s12 + s23) - 
   (2*G[0, (s12 + s23)/s12, q/(q - s23), (s12 + s23)/s12, x])/(s12 + s23) + 
   (16*G[0, (s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) + 
   (12*G[1, 0, 1, (s12 + s23)/s12, x])/(s12 + s23) - 
   (8*G[1, 0, q/s12, q/(q - s23), x])/(s12 + s23) + 
   (4*G[1, 0, q/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
   (16*G[1, 0, q/(q - s23), q/(q - s23), x])/(s12 + s23) + 
   (4*G[1, 0, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) + 
   (16*G[1, 0, (s12 + s23)/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
   (8*G[1, 1, 0, (s12 + s23)/s12, x])/(s12 + s23) + 
   (8*G[1, 1, q/(q - s23), 0, x])/(s12 + s23) - 
   (8*G[1, 1, q/(q - s23), (s12 + s23)/s12, x])/(s12 + s23) + 
   (8*G[1, 1, (s12 + s23)/s12, 0, x])/(s12 + s23) + 
   (8*G[1, 1, (s12 + s23)/s12, (s12 + s23)/s12, x])/(s12 + s23) - 
   (8*G[1, q/s12, 0, q/(q - s23), x])/(s12 + s23) + 
   (8*G[1, q/s12, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) + 
   (8*G[1, q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
   (16*G[1, q/(q - s23), (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) + 
   (20*G[1, (s12 + s23)/s12, 0, q/(q - s23), x])/(s12 + s23) + 
   (8*G[1, (s12 + s23)/s12, q/s12, q/(q - s23), x])/(s12 + s23) + 
   (16*G[1, (s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(s12 + s23) + 
   (18*G[1, (s12 + s23)/s12, q/(q - s23), (s12 + s23)/s12, x])/(s12 + s23) + 
   (4*G[1, (s12 + s23)/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/
    (s12 + s23) - (8*G[q/s12, 0, 1, q/(q - s23), x])/(s12 + s23) + 
   (4*G[q/s12, 0, 1, (s12 + s23)/s12, x])/(s12 + s23) + 
   (12*G[q/s12, 0, q/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
   (16*G[q/s12, 0, q/(q - s23), q/(q - s23), x])/(s12 + s23) + 
   (4*G[q/s12, 0, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) + 
   (16*G[q/s12, 0, (s12 + s23)/s12, (s12 + s23)/s12, x])/(s12 + s23) - 
   (8*G[q/s12, 1, 0, q/(q - s23), x])/(s12 + s23) + 
   (8*G[q/s12, 1, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) + 
   (8*G[q/s12, 1, (s12 + s23)/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
   (8*G[q/s12, q/s12, 0, (s12 + s23)/s12, x])/(s12 + s23) + 
   (8*G[q/s12, q/s12, q/(q - s23), 0, x])/(s12 + s23) - 
   (8*G[q/s12, q/s12, q/(q - s23), (s12 + s23)/s12, x])/(s12 + s23) + 
   (8*G[q/s12, q/s12, (s12 + s23)/s12, 0, x])/(s12 + s23) + 
   (8*G[q/s12, q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
   (16*G[q/s12, q/(q - s23), (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) + 
   (20*G[q/s12, (s12 + s23)/s12, 0, q/(q - s23), x])/(s12 + s23) + 
   (8*G[q/s12, (s12 + s23)/s12, 1, q/(q - s23), x])/(s12 + s23) + 
   (16*G[q/s12, (s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(s12 + s23) + 
   (18*G[q/s12, (s12 + s23)/s12, q/(q - s23), (s12 + s23)/s12, x])/
    (s12 + s23) + (4*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, 
      (s12 + s23)/s12, x])/(s12 + s23) + 
   (20*G[(s12 + s23)/s12, 0, 1, q/(q - s23), x])/(s12 + s23) + 
   (20*G[(s12 + s23)/s12, 0, q/s12, q/(q - s23), x])/(s12 + s23) - 
   (28*G[(s12 + s23)/s12, 0, q/(q - s23), q/(q - s23), x])/(s12 + s23) - 
   (2*G[(s12 + s23)/s12, 0, q/(q - s23), (s12 + s23)/s12, x])/(s12 + s23) + 
   (4*G[(s12 + s23)/s12, 1, 0, q/(q - s23), x])/(s12 + s23) + 
   (8*G[(s12 + s23)/s12, 1, q/s12, q/(q - s23), x])/(s12 + s23) + 
   (16*G[(s12 + s23)/s12, 1, q/(q - s23), q/(q - s23), x])/(s12 + s23) + 
   (2*G[(s12 + s23)/s12, 1, q/(q - s23), (s12 + s23)/s12, x])/(s12 + s23) + 
   (4*G[(s12 + s23)/s12, q/s12, 0, q/(q - s23), x])/(s12 + s23) + 
   (8*G[(s12 + s23)/s12, q/s12, 1, q/(q - s23), x])/(s12 + s23) + 
   (16*G[(s12 + s23)/s12, q/s12, q/(q - s23), q/(q - s23), x])/(s12 + s23) + 
   (2*G[(s12 + s23)/s12, q/s12, q/(q - s23), (s12 + s23)/s12, x])/
    (s12 + s23) - (24*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), 
      q/(q - s23), x])/(s12 + s23) - 
   (28*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/
    (s12 + s23) + (4*G[(s12 + s23)/s12, (s12 + s23)/s12, (s12 + s23)/s12, 
      q/(q - s23), x])/(s12 + s23) + 
   ((-4*G[1, x]^2*G[(s12 + s23)/s12, x])/(s12 + s23) - 
     (6*G[q/s12, x]*G[(s12 + s23)/s12, x]^2)/(s12 + s23) + 
     (26*G[0, 1, x])/(s12 + s23) + (26*G[0, q/s12, x])/(s12 + s23) - 
     (26*G[0, q/(q - s23), x])/(s12 + s23) + (26*G[1, (s12 + s23)/s12, x])/
      (s12 + s23) + (26*G[q/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
     G[1, x]*((-26/(s12 + s23) + (4*G[q/s12, x])/(s12 + s23))*
        G[(s12 + s23)/s12, x] - (6*G[(s12 + s23)/s12, x]^2)/(s12 + s23) - 
       (4*G[0, q/s12, x])/(s12 + s23) - (16*G[0, (s12 + s23)/s12, x])/
        (s12 + s23) + (8*G[1, (s12 + s23)/s12, x])/(s12 + s23) - 
       (4*G[q/s12, (s12 + s23)/s12, x])/(s12 + s23)) + 
     G[q/s12, x]*((-16*G[0, (s12 + s23)/s12, x])/(s12 + s23) - 
       (4*G[1, (s12 + s23)/s12, x])/(s12 + s23) + 
       (8*G[q/s12, (s12 + s23)/s12, x])/(s12 + s23)) + 
     G[(s12 + s23)/s12, x]*((-26*G[q/s12, x])/(s12 + s23) - 
       (4*G[q/s12, x]^2)/(s12 + s23) + (12*G[0, 1, x])/(s12 + s23) + 
       (12*G[0, q/s12, x])/(s12 + s23) + (12*G[1, (s12 + s23)/s12, x])/
        (s12 + s23) + (12*G[q/s12, (s12 + s23)/s12, x])/(s12 + s23)) + 
     (26*G[(s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) + 
     G[0, x]*((16*G[1, x]*G[(s12 + s23)/s12, x])/(s12 + s23) + 
       (16*G[q/s12, x]*G[(s12 + s23)/s12, x])/(s12 + s23) - 
       (16*G[0, 1, x])/(s12 + s23) - (16*G[0, q/s12, x])/(s12 + s23) + 
       (16*G[0, q/(q - s23), x])/(s12 + s23) - (16*G[1, (s12 + s23)/s12, x])/
        (s12 + s23) - (16*G[q/s12, (s12 + s23)/s12, x])/(s12 + s23) - 
       (16*G[(s12 + s23)/s12, q/(q - s23), x])/(s12 + s23)) + 
     (4*G[0, 0, 1, x])/(s12 + s23) + (4*G[0, 0, q/s12, x])/(s12 + s23) - 
     (4*G[0, 0, q/(q - s23), x])/(s12 + s23) + (8*G[0, 1, 1, x])/
      (s12 + s23) + (4*G[0, 1, (s12 + s23)/s12, x])/(s12 + s23) + 
     (8*G[0, q/s12, q/s12, x])/(s12 + s23) + 
     (4*G[0, q/s12, (s12 + s23)/s12, x])/(s12 + s23) - 
     (8*G[0, q/(q - s23), q/(q - s23), x])/(s12 + s23) + 
     (4*G[0, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) + 
     (4*G[1, 0, q/s12, x])/(s12 + s23) + (16*G[1, 0, (s12 + s23)/s12, x])/
      (s12 + s23) - (8*G[1, 1, (s12 + s23)/s12, x])/(s12 + s23) + 
     (4*G[1, q/s12, (s12 + s23)/s12, x])/(s12 + s23) - 
     (12*G[1, (s12 + s23)/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
     (16*G[q/s12, 0, (s12 + s23)/s12, x])/(s12 + s23) + 
     (4*G[q/s12, 1, (s12 + s23)/s12, x])/(s12 + s23) - 
     (8*G[q/s12, q/s12, (s12 + s23)/s12, x])/(s12 + s23) - 
     (12*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/(s12 + s23) - 
     (12*G[(s12 + s23)/s12, 0, q/(q - s23), x])/(s12 + s23) + 
     (8*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(s12 + s23) + 
     (12*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23))*
    Log[z] + ((-4*G[1, x]*G[(s12 + s23)/s12, x])/(s12 + s23) - 
     (4*G[q/s12, x]*G[(s12 + s23)/s12, x])/(s12 + s23) + 
     (4*G[0, 1, x])/(s12 + s23) + (4*G[0, q/s12, x])/(s12 + s23) - 
     (4*G[0, q/(q - s23), x])/(s12 + s23) + (4*G[1, (s12 + s23)/s12, x])/
      (s12 + s23) + (4*G[q/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
     (4*G[(s12 + s23)/s12, q/(q - s23), x])/(s12 + s23))*Log[z]^2 + 
   ((2*G[q/s12, x]*G[(s12 + s23)/s12, x]^2)/(s12 + s23) + 
     G[(s12 + s23)/s12, x]*((4*G[0, 1, x])/(s12 + s23) + 
       (4*G[0, q/s12, x])/(s12 + s23) - (4*G[1, (s12 + s23)/s12, x])/
        (s12 + s23) - (4*G[q/s12, (s12 + s23)/s12, x])/(s12 + s23)) + 
     G[q/s12, x]*((4*G[0, q/(q - s23), x])/(s12 + s23) - 
       (4*G[(s12 + s23)/s12, q/(q - s23), x])/(s12 + s23)) + 
     G[1, x]*((2*G[(s12 + s23)/s12, x]^2)/(s12 + s23) + 
       (4*G[0, q/(q - s23), x])/(s12 + s23) - 
       (4*G[(s12 + s23)/s12, q/(q - s23), x])/(s12 + s23)) + 
     G[0, x]*((-8*G[1, x]*G[(s12 + s23)/s12, x])/(s12 + s23) - 
       (8*G[q/s12, x]*G[(s12 + s23)/s12, x])/(s12 + s23) + 
       (8*G[0, 1, x])/(s12 + s23) + (8*G[0, q/s12, x])/(s12 + s23) - 
       (8*G[0, q/(q - s23), x])/(s12 + s23) + (8*G[1, (s12 + s23)/s12, x])/
        (s12 + s23) + (8*G[q/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
       (8*G[(s12 + s23)/s12, q/(q - s23), x])/(s12 + s23)) - 
     (12*G[0, 0, 1, x])/(s12 + s23) - (12*G[0, 0, q/s12, x])/(s12 + s23) + 
     (12*G[0, 0, q/(q - s23), x])/(s12 + s23) - (4*G[0, 1, q/(q - s23), x])/
      (s12 + s23) - (4*G[0, 1, (s12 + s23)/s12, x])/(s12 + s23) - 
     (4*G[0, q/s12, q/(q - s23), x])/(s12 + s23) - 
     (4*G[0, q/s12, (s12 + s23)/s12, x])/(s12 + s23) - 
     (4*G[0, q/(q - s23), q/(q - s23), x])/(s12 + s23) - 
     (4*G[0, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) - 
     (4*G[1, 0, q/(q - s23), x])/(s12 + s23) + 
     (4*G[1, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) + 
     (4*G[1, (s12 + s23)/s12, (s12 + s23)/s12, x])/(s12 + s23) - 
     (4*G[q/s12, 0, q/(q - s23), x])/(s12 + s23) + 
     (4*G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) + 
     (4*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/(s12 + s23) - 
     (4*G[(s12 + s23)/s12, 0, q/(q - s23), x])/(s12 + s23) + 
     (4*G[(s12 + s23)/s12, 1, q/(q - s23), x])/(s12 + s23) + 
     (4*G[(s12 + s23)/s12, q/s12, q/(q - s23), x])/(s12 + s23) + 
     (4*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(s12 + s23) - 
     (4*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) + 
     ((4*G[1, x]*G[(s12 + s23)/s12, x])/(s12 + s23) + 
       (4*G[q/s12, x]*G[(s12 + s23)/s12, x])/(s12 + s23) - 
       (4*G[0, 1, x])/(s12 + s23) - (4*G[0, q/s12, x])/(s12 + s23) + 
       (4*G[0, q/(q - s23), x])/(s12 + s23) - (4*G[1, (s12 + s23)/s12, x])/
        (s12 + s23) - (4*G[q/s12, (s12 + s23)/s12, x])/(s12 + s23) - 
       (4*G[(s12 + s23)/s12, q/(q - s23), x])/(s12 + s23))*Log[z])/eps)*1};
P13G011010021=
{x^(1 - eps)*(1 + (s12*x)/(-s12 - s23))^(1 + eps)*
  (1 + ((-q + s23)*x)/q)^(4*eps), 0, 
 ((8*G[1, x]^3)/(3*q*(s12 + s23)) + (8*G[q/s12, x]^3)/(3*q*(s12 + s23)) + 
   (91/(q*(s12 + s23)) - (14*G[(s12 + s23)/s12, x])/(q*(s12 + s23)))*
    G[-(-1 + s23/q)^(-1), x]^2 - (68*G[-(-1 + s23/q)^(-1), x]^3)/
    (3*q*(s12 + s23)) + G[q/s12, x]^2*(26/(q*(s12 + s23)) - 
     (20*G[-(-1 + s23/q)^(-1), x])/(q*(s12 + s23))) + 
   G[1, x]^2*(26/(q*(s12 + s23)) - (4*G[0, x])/(q*(s12 + s23)) + 
     (8*G[q/s12, x])/(q*(s12 + s23)) - (20*G[-(-1 + s23/q)^(-1), x])/
      (q*(s12 + s23))) + ((4*G[1, x])/(q*(s12 + s23)) + 
     (4*G[q/s12, x])/(q*(s12 + s23)) - (4*G[-(-1 + s23/q)^(-1), x])/
      (q*(s12 + s23)))/eps^2 + G[0, x]^2*((-22*G[q/s12, x])/(q*(s12 + s23)) + 
     (22*G[-(-1 + s23/q)^(-1), x])/(q*(s12 + s23))) + 
   (26*G[0, 1, x])/(q*(s12 + s23)) + (26*G[0, q/s12, x])/(q*(s12 + s23)) - 
   (26*G[0, q/(q - s23), x])/(q*(s12 + s23)) + G[-(-1 + s23/q)^(-1), x]*
    (-54/(q*(s12 + s23)) + (26*G[(s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (2*G[(s12 + s23)/s12, x]^2)/(q*(s12 + s23)) - (12*G[0, q/(q - s23), x])/
      (q*(s12 + s23))) + (26*G[1, q/(q - s23), x])/(q*(s12 + s23)) - 
   (26*G[1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (26*G[q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
   (26*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (26*G[(s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
   G[1, x]*(54/(q*(s12 + s23)) - (22*G[0, x]^2)/(q*(s12 + s23)) + 
     (8*G[q/s12, x]^2)/(q*(s12 + s23)) + 
     (-130/(q*(s12 + s23)) + (20*G[(s12 + s23)/s12, x])/(q*(s12 + s23)))*
      G[-(-1 + s23/q)^(-1), x] + (40*G[-(-1 + s23/q)^(-1), x]^2)/
      (q*(s12 + s23)) + G[q/s12, x]*(52/(q*(s12 + s23)) - 
       (40*G[-(-1 + s23/q)^(-1), x])/(q*(s12 + s23))) + 
     G[0, x]*(-26/(q*(s12 + s23)) + (16*G[q/s12, x])/(q*(s12 + s23)) - 
       (4*G[-(-1 + s23/q)^(-1), x])/(q*(s12 + s23))) + 
     (12*G[0, 1, x])/(q*(s12 + s23)) - (4*G[0, q/s12, x])/(q*(s12 + s23)) + 
     (4*G[0, q/(q - s23), x])/(q*(s12 + s23)) + (8*G[1, q/(q - s23), x])/
      (q*(s12 + s23)) - (8*G[1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (8*G[q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
     (8*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (20*G[(s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23))) + 
   G[q/s12, x]*(54/(q*(s12 + s23)) + (-130/(q*(s12 + s23)) + 
       (20*G[(s12 + s23)/s12, x])/(q*(s12 + s23)))*G[-(-1 + s23/q)^(-1), x] + 
     (40*G[-(-1 + s23/q)^(-1), x]^2)/(q*(s12 + s23)) - 
     (12*G[0, 1, x])/(q*(s12 + s23)) + (12*G[0, q/s12, x])/(q*(s12 + s23)) + 
     (4*G[0, q/(q - s23), x])/(q*(s12 + s23)) + (8*G[1, q/(q - s23), x])/
      (q*(s12 + s23)) - (8*G[1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (8*G[q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
     (8*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (20*G[(s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23))) + 
   G[(s12 + s23)/s12, x]*((4*G[0, q/(q - s23), x])/(q*(s12 + s23)) - 
     (4*G[1, q/(q - s23), x])/(q*(s12 + s23)) - (4*G[q/s12, q/(q - s23), x])/
      (q*(s12 + s23)) + (4*G[(s12 + s23)/s12, q/(q - s23), x])/
      (q*(s12 + s23))) + G[0, x]*((-4*G[q/s12, x]^2)/(q*(s12 + s23)) + 
     (26/(q*(s12 + s23)) - (4*G[(s12 + s23)/s12, x])/(q*(s12 + s23)))*
      G[-(-1 + s23/q)^(-1), x] - (2*G[-(-1 + s23/q)^(-1), x]^2)/
      (q*(s12 + s23)) + G[q/s12, x]*(-26/(q*(s12 + s23)) - 
       (4*G[-(-1 + s23/q)^(-1), x])/(q*(s12 + s23))) + 
     (44*G[0, 1, x])/(q*(s12 + s23)) + (44*G[0, q/s12, x])/(q*(s12 + s23)) - 
     (44*G[0, q/(q - s23), x])/(q*(s12 + s23)) + (20*G[1, q/(q - s23), x])/
      (q*(s12 + s23)) + (4*G[1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (20*G[q/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
     (4*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (4*G[(s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23))) - 
   (44*G[0, 0, 1, x])/(q*(s12 + s23)) - (44*G[0, 0, q/s12, x])/
    (q*(s12 + s23)) + (44*G[0, 0, q/(q - s23), x])/(q*(s12 + s23)) - 
   (16*G[0, 1, 1, x])/(q*(s12 + s23)) - (20*G[0, 1, q/(q - s23), x])/
    (q*(s12 + s23)) - (4*G[0, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (16*G[0, q/s12, q/s12, x])/(q*(s12 + s23)) - 
   (20*G[0, q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
   (4*G[0, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (28*G[0, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) - 
   (4*G[0, (s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
   (8*G[1, 0, q/s12, x])/(q*(s12 + s23)) - (4*G[1, 0, q/(q - s23), x])/
    (q*(s12 + s23)) - (8*G[1, 1, q/(q - s23), x])/(q*(s12 + s23)) + 
   (8*G[1, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (8*G[1, q/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
   (8*G[1, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (16*G[1, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) + 
   (20*G[1, (s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
   (4*G[1, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (4*G[q/s12, 0, q/(q - s23), x])/(q*(s12 + s23)) - 
   (8*G[q/s12, 1, q/(q - s23), x])/(q*(s12 + s23)) + 
   (8*G[q/s12, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (8*G[q/s12, q/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
   (8*G[q/s12, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (16*G[q/s12, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) + 
   (20*G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
   (4*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (4*G[(s12 + s23)/s12, 0, q/(q - s23), x])/(q*(s12 + s23)) + 
   (4*G[(s12 + s23)/s12, 1, q/(q - s23), x])/(q*(s12 + s23)) + 
   (4*G[(s12 + s23)/s12, q/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
   (28*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) - 
   (4*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
   ((12*G[1, x]^2)/(q*(s12 + s23)) + (12*G[q/s12, x]^2)/(q*(s12 + s23)) + 
     (-78/(q*(s12 + s23)) + (12*G[(s12 + s23)/s12, x])/(q*(s12 + s23)))*
      G[-(-1 + s23/q)^(-1), x] + (36*G[-(-1 + s23/q)^(-1), x]^2)/
      (q*(s12 + s23)) + G[q/s12, x]*(78/(q*(s12 + s23)) - 
       (48*G[-(-1 + s23/q)^(-1), x])/(q*(s12 + s23))) + 
     G[1, x]*(78/(q*(s12 + s23)) + (12*G[0, x])/(q*(s12 + s23)) + 
       (12*G[q/s12, x])/(q*(s12 + s23)) - (48*G[-(-1 + s23/q)^(-1), x])/
        (q*(s12 + s23))) + G[0, x]*((12*G[q/s12, x])/(q*(s12 + s23)) - 
       (12*G[-(-1 + s23/q)^(-1), x])/(q*(s12 + s23))) - 
     (12*G[0, 1, x])/(q*(s12 + s23)) - (12*G[0, q/s12, x])/(q*(s12 + s23)) + 
     (12*G[0, q/(q - s23), x])/(q*(s12 + s23)) - 
     (12*G[1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (12*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (12*G[(s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)))*Log[z] + 
   ((12*G[1, x])/(q*(s12 + s23)) + (12*G[q/s12, x])/(q*(s12 + s23)) - 
     (12*G[-(-1 + s23/q)^(-1), x])/(q*(s12 + s23)))*Log[z]^2 + 
   ((-4*G[1, x]^2)/(q*(s12 + s23)) - (4*G[q/s12, x]^2)/(q*(s12 + s23)) + 
     (26/(q*(s12 + s23)) - (4*G[(s12 + s23)/s12, x])/(q*(s12 + s23)))*
      G[-(-1 + s23/q)^(-1), x] - (14*G[-(-1 + s23/q)^(-1), x]^2)/
      (q*(s12 + s23)) + G[0, x]*((4*G[q/s12, x])/(q*(s12 + s23)) - 
       (4*G[-(-1 + s23/q)^(-1), x])/(q*(s12 + s23))) + 
     G[q/s12, x]*(-26/(q*(s12 + s23)) + (20*G[-(-1 + s23/q)^(-1), x])/
        (q*(s12 + s23))) + G[1, x]*(-26/(q*(s12 + s23)) + 
       (4*G[0, x])/(q*(s12 + s23)) - (8*G[q/s12, x])/(q*(s12 + s23)) + 
       (20*G[-(-1 + s23/q)^(-1), x])/(q*(s12 + s23))) - 
     (4*G[0, 1, x])/(q*(s12 + s23)) - (4*G[0, q/s12, x])/(q*(s12 + s23)) + 
     (4*G[0, q/(q - s23), x])/(q*(s12 + s23)) - (4*G[1, q/(q - s23), x])/
      (q*(s12 + s23)) + (4*G[1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (4*G[q/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
     (4*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (4*G[(s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
     ((-12*G[1, x])/(q*(s12 + s23)) - (12*G[q/s12, x])/(q*(s12 + s23)) + 
       (12*G[-(-1 + s23/q)^(-1), x])/(q*(s12 + s23)))*Log[z])/eps + 
   eps*((-4*G[1, x]^4)/(3*q*(s12 + s23)) - (4*G[q/s12, x]^4)/
      (3*q*(s12 + s23)) + (442/(3*q*(s12 + s23)) - (68*G[(s12 + s23)/s12, x])/
        (3*q*(s12 + s23)))*G[-(-1 + s23/q)^(-1), x]^3 - 
     (74*G[-(-1 + s23/q)^(-1), x]^4)/(3*q*(s12 + s23)) + 
     G[0, x]^3*((122*G[q/s12, x])/(3*q*(s12 + s23)) - 
       (122*G[-(-1 + s23/q)^(-1), x])/(3*q*(s12 + s23))) + 
     G[q/s12, x]^3*(-52/(3*q*(s12 + s23)) + (40*G[-(-1 + s23/q)^(-1), x])/
        (3*q*(s12 + s23))) + G[1, x]^3*(-52/(3*q*(s12 + s23)) + 
       (8*G[0, x])/(3*q*(s12 + s23)) - (16*G[q/s12, x])/(3*q*(s12 + s23)) + 
       (40*G[-(-1 + s23/q)^(-1), x])/(3*q*(s12 + s23))) + 
     (12*G[0, 1, x]^2)/(q*(s12 + s23)) + (12*G[0, q/s12, x]^2)/
      (q*(s12 + s23)) - (24*G[0, q/(q - s23), x]^2)/(q*(s12 + s23)) + 
     G[-(-1 + s23/q)^(-1), x]^2*(-189/(q*(s12 + s23)) + 
       (91*G[(s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (7*G[(s12 + s23)/s12, x]^2)/(q*(s12 + s23)) - 
       (24*G[0, q/(q - s23), x])/(q*(s12 + s23))) + 
     (54*G[(s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
     (12*G[(s12 + s23)/s12, q/(q - s23), x]^2)/(q*(s12 + s23)) + 
     G[1, q/(q - s23), x]*(-54/(q*(s12 + s23)) - 
       (24*G[(s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23))) + 
     G[q/s12, q/(q - s23), x]*(-54/(q*(s12 + s23)) - 
       (24*G[(s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23))) + 
     G[0, 1, x]*(-54/(q*(s12 + s23)) - (24*G[0, q/s12, x])/(q*(s12 + s23)) + 
       (24*G[0, q/(q - s23), x])/(q*(s12 + s23)) - 
       (24*G[0, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (24*G[1, q/s12, x])/(q*(s12 + s23)) + (24*G[1, q/(q - s23), x])/
        (q*(s12 + s23)) + (12*G[1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (24*G[q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
       (12*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (24*G[(s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23))) + 
     G[0, q/s12, x]*(-54/(q*(s12 + s23)) + (24*G[0, q/(q - s23), x])/
        (q*(s12 + s23)) - (24*G[0, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (24*G[1, q/s12, x])/(q*(s12 + s23)) - (24*G[1, q/(q - s23), x])/
        (q*(s12 + s23)) - (12*G[1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (24*G[q/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
       (12*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (24*G[(s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23))) + 
     G[0, x]^2*((22*G[q/s12, x]^2)/(q*(s12 + s23)) + 
       (-143/(q*(s12 + s23)) + (22*G[(s12 + s23)/s12, x])/(q*(s12 + s23)))*
        G[-(-1 + s23/q)^(-1), x] + (41*G[-(-1 + s23/q)^(-1), x]^2)/
        (q*(s12 + s23)) + G[q/s12, x]*(143/(q*(s12 + s23)) - 
         (38*G[-(-1 + s23/q)^(-1), x])/(q*(s12 + s23))) - 
       (122*G[0, 1, x])/(q*(s12 + s23)) - (122*G[0, q/s12, x])/
        (q*(s12 + s23)) + (122*G[0, q/(q - s23), x])/(q*(s12 + s23)) - 
       (50*G[1, q/(q - s23), x])/(q*(s12 + s23)) - 
       (22*G[1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (50*G[q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
       (22*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (22*G[(s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23))) + 
     G[(s12 + s23)/s12, x]^2*((2*G[0, q/(q - s23), x])/(q*(s12 + s23)) - 
       (2*G[1, q/(q - s23), x])/(q*(s12 + s23)) - 
       (2*G[q/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
       (2*G[(s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23))) + 
     G[q/s12, x]^2*(-54/(q*(s12 + s23)) + (130/(q*(s12 + s23)) - 
         (20*G[(s12 + s23)/s12, x])/(q*(s12 + s23)))*G[-(-1 + s23/q)^(-1), 
         x] - (40*G[-(-1 + s23/q)^(-1), x]^2)/(q*(s12 + s23)) + 
       (12*G[0, 1, x])/(q*(s12 + s23)) - (12*G[0, q/s12, x])/
        (q*(s12 + s23)) - (4*G[0, q/(q - s23), x])/(q*(s12 + s23)) - 
       (8*G[1, q/(q - s23), x])/(q*(s12 + s23)) + 
       (8*G[1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (8*G[q/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
       (8*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (20*G[(s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23))) + 
     G[1, x]^2*(-54/(q*(s12 + s23)) + (22*G[0, x]^2)/(q*(s12 + s23)) - 
       (8*G[q/s12, x]^2)/(q*(s12 + s23)) + 
       (130/(q*(s12 + s23)) - (20*G[(s12 + s23)/s12, x])/(q*(s12 + s23)))*
        G[-(-1 + s23/q)^(-1), x] - (40*G[-(-1 + s23/q)^(-1), x]^2)/
        (q*(s12 + s23)) + G[0, x]*(26/(q*(s12 + s23)) - 
         (16*G[q/s12, x])/(q*(s12 + s23)) + (4*G[-(-1 + s23/q)^(-1), x])/
          (q*(s12 + s23))) + G[q/s12, x]*(-52/(q*(s12 + s23)) + 
         (40*G[-(-1 + s23/q)^(-1), x])/(q*(s12 + s23))) - 
       (12*G[0, 1, x])/(q*(s12 + s23)) + (4*G[0, q/s12, x])/(q*(s12 + s23)) - 
       (4*G[0, q/(q - s23), x])/(q*(s12 + s23)) - (8*G[1, q/(q - s23), x])/
        (q*(s12 + s23)) + (8*G[1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (8*G[q/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
       (8*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (20*G[(s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23))) + 
     G[1, (s12 + s23)/s12, x]*(54/(q*(s12 + s23)) + 
       (24*G[(s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23))) + 
     G[q/s12, (s12 + s23)/s12, x]*(54/(q*(s12 + s23)) + 
       (24*G[(s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23))) + 
     G[0, q/(q - s23), x]*(54/(q*(s12 + s23)) - (24*G[1, (s12 + s23)/s12, x])/
        (q*(s12 + s23)) - (24*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (36*G[(s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23))) + 
     (286*G[0, 0, 1, x])/(q*(s12 + s23)) + (286*G[0, 0, q/s12, x])/
      (q*(s12 + s23)) - (286*G[0, 0, q/(q - s23), x])/(q*(s12 + s23)) + 
     (104*G[0, 1, 1, x])/(q*s12 + q*s23) + (130*G[0, 1, q/(q - s23), x])/
      (q*(s12 + s23)) + (26*G[0, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (104*G[0, q/s12, q/s12, x])/(q*s12 + q*s23) + 
     (130*G[0, q/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
     (26*G[0, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (182*G[0, q/(q - s23), q/(q - s23), x])/(q*s12 + q*s23) + 
     (26*G[0, (s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
     (52*G[1, 0, q/s12, x])/(q*(s12 + s23)) + (26*G[1, 0, q/(q - s23), x])/
      (q*(s12 + s23)) + (52*G[1, 1, q/(q - s23), x])/(q*(s12 + s23)) - 
     (52*G[1, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (52*G[1, q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
     (52*G[1, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (104*G[1, q/(q - s23), q/(q - s23), x])/(q*s12 + q*s23) - 
     (130*G[1, (s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
     (26*G[1, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (26*G[q/s12, 0, q/(q - s23), x])/(q*(s12 + s23)) + 
     (52*G[q/s12, 1, q/(q - s23), x])/(q*(s12 + s23)) - 
     (52*G[q/s12, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (52*G[q/s12, q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
     (52*G[q/s12, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (104*G[q/s12, q/(q - s23), q/(q - s23), x])/(q*s12 + q*s23) - 
     (130*G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
     (26*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (26*G[(s12 + s23)/s12, 0, q/(q - s23), x])/(q*(s12 + s23)) - 
     (26*G[(s12 + s23)/s12, 1, q/(q - s23), x])/(q*(s12 + s23)) - 
     (26*G[(s12 + s23)/s12, q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
     (182*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(q*s12 + q*s23) + 
     (26*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/
      (q*(s12 + s23)) + G[-(-1 + s23/q)^(-1), x]*(36/(q*(s12 + s23)) + 
       (13*G[(s12 + s23)/s12, x]^2)/(q*(s12 + s23)) - 
       (2*G[(s12 + s23)/s12, x]^3)/(3*q*(s12 + s23)) + 
       (78*G[0, q/(q - s23), x])/(q*(s12 + s23)) + G[(s12 + s23)/s12, x]*
        (-54/(q*(s12 + s23)) + (24*G[0, 1, x])/(q*(s12 + s23)) + 
         (24*G[0, q/s12, x])/(q*(s12 + s23)) - (12*G[0, q/(q - s23), x])/
          (q*(s12 + s23)) - (24*G[1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
         (24*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23))) - 
       (120*G[0, 0, 1, x])/(q*(s12 + s23)) - (120*G[0, 0, q/s12, x])/
        (q*(s12 + s23)) + (84*G[0, 0, q/(q - s23), x])/(q*(s12 + s23)) - 
       (48*G[0, 1, 1, x])/(q*(s12 + s23)) - (24*G[0, 1, q/(q - s23), x])/
        (q*(s12 + s23)) - (24*G[0, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (48*G[0, q/s12, q/s12, x])/(q*(s12 + s23)) - 
       (24*G[0, q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
       (24*G[0, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (24*G[0, (s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
       (24*G[1, 0, q/(q - s23), x])/(q*(s12 + s23)) + 
       (24*G[1, (s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
       (24*G[1, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (24*G[q/s12, 0, q/(q - s23), x])/(q*(s12 + s23)) + 
       (24*G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
       (24*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (24*G[(s12 + s23)/s12, 0, q/(q - s23), x])/(q*(s12 + s23)) + 
       (24*G[(s12 + s23)/s12, 1, q/(q - s23), x])/(q*(s12 + s23)) + 
       (24*G[(s12 + s23)/s12, q/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
       (24*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) - 
       (24*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/
        (q*(s12 + s23))) + G[0, x]*((8*G[q/s12, x]^3)/(3*q*(s12 + s23)) + 
       (13/(q*(s12 + s23)) - (2*G[(s12 + s23)/s12, x])/(q*(s12 + s23)))*
        G[-(-1 + s23/q)^(-1), x]^2 + (4*G[-(-1 + s23/q)^(-1), x]^3)/
        (3*q*(s12 + s23)) + G[q/s12, x]^2*(26/(q*(s12 + s23)) + 
         (4*G[-(-1 + s23/q)^(-1), x])/(q*(s12 + s23))) - 
       (286*G[0, 1, x])/(q*(s12 + s23)) - (286*G[0, q/s12, x])/
        (q*(s12 + s23)) + (286*G[0, q/(q - s23), x])/(q*(s12 + s23)) - 
       (130*G[1, q/(q - s23), x])/(q*(s12 + s23)) - 
       (26*G[1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (130*G[q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
       (26*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (26*G[(s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
       G[(s12 + s23)/s12, x]*((-44*G[0, q/(q - s23), x])/(q*(s12 + s23)) + 
         (20*G[1, q/(q - s23), x])/(q*(s12 + s23)) + 
         (20*G[q/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
         (4*G[(s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23))) + 
       G[-(-1 + s23/q)^(-1), x]*(-54/(q*(s12 + s23)) + 
         (26*G[(s12 + s23)/s12, x])/(q*(s12 + s23)) - 
         (2*G[(s12 + s23)/s12, x]^2)/(q*(s12 + s23)) + (96*G[0, 1, x])/
          (q*(s12 + s23)) + (96*G[0, q/s12, x])/(q*(s12 + s23)) - 
         (36*G[0, q/(q - s23), x])/(q*(s12 + s23)) + 
         (48*G[1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
         (48*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
         (48*G[(s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23))) + 
       G[q/s12, x]*(54/(q*(s12 + s23)) + (26/(q*(s12 + s23)) - 
           (52*G[(s12 + s23)/s12, x])/(q*(s12 + s23)))*G[-(-1 + s23/q)^(-1), 
           x] - (8*G[-(-1 + s23/q)^(-1), x]^2)/(q*(s12 + s23)) + 
         (36*G[0, 1, x])/(q*(s12 + s23)) - (60*G[0, q/s12, x])/
          (q*(s12 + s23)) - (20*G[0, q/(q - s23), x])/(q*(s12 + s23)) + 
         (48*G[0, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
         (24*G[1, q/s12, x])/(q*(s12 + s23)) + (8*G[1, q/(q - s23), x])/
          (q*(s12 + s23)) + (16*G[1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
         (40*G[q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
         (8*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
         (52*G[(s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23))) + 
       (196*G[0, 0, 1, x])/(q*(s12 + s23)) + (196*G[0, 0, q/s12, x])/
        (q*(s12 + s23)) - (196*G[0, 0, q/(q - s23), x])/(q*(s12 + s23)) + 
       (32*G[0, 1, 1, x])/(q*(s12 + s23)) + (100*G[0, 1, q/(q - s23), x])/
        (q*(s12 + s23)) - (4*G[0, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (32*G[0, q/s12, q/s12, x])/(q*(s12 + s23)) + 
       (100*G[0, q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
       (4*G[0, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (92*G[0, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) - 
       (4*G[0, (s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
       (16*G[1, 0, q/s12, x])/(q*(s12 + s23)) + (20*G[1, 0, q/(q - s23), x])/
        (q*(s12 + s23)) - (48*G[1, 0, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (48*G[1, q/s12, q/s12, x])/(q*(s12 + s23)) - 
       (8*G[1, q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
       (16*G[1, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (80*G[1, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) - 
       (52*G[1, (s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
       (4*G[1, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (20*G[q/s12, 0, q/(q - s23), x])/(q*(s12 + s23)) - 
       (48*G[q/s12, 0, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (8*G[q/s12, 1, q/(q - s23), x])/(q*(s12 + s23)) - 
       (16*G[q/s12, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (80*G[q/s12, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) - 
       (52*G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
       (4*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (44*G[(s12 + s23)/s12, 0, q/(q - s23), x])/(q*(s12 + s23)) - 
       (20*G[(s12 + s23)/s12, 1, q/(q - s23), x])/(q*(s12 + s23)) - 
       (20*G[(s12 + s23)/s12, q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
       (92*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) - 
       (4*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/
        (q*(s12 + s23))) + G[(s12 + s23)/s12, x]*
      ((-26*G[0, q/(q - s23), x])/(q*(s12 + s23)) + (26*G[1, q/(q - s23), x])/
        (q*(s12 + s23)) + (26*G[q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
       (26*G[(s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
       (20*G[0, 1, q/(q - s23), x])/(q*(s12 + s23)) - 
       (20*G[0, q/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
       (28*G[0, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) - 
       (2*G[0, (s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
       (4*G[1, 0, q/(q - s23), x])/(q*(s12 + s23)) - 
       (8*G[1, q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
       (16*G[1, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) + 
       (2*G[1, (s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
       (4*G[q/s12, 0, q/(q - s23), x])/(q*(s12 + s23)) - 
       (8*G[q/s12, 1, q/(q - s23), x])/(q*(s12 + s23)) - 
       (16*G[q/s12, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) + 
       (2*G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
       (2*G[(s12 + s23)/s12, 0, q/(q - s23), x])/(q*(s12 + s23)) + 
       (2*G[(s12 + s23)/s12, 1, q/(q - s23), x])/(q*(s12 + s23)) + 
       (2*G[(s12 + s23)/s12, q/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
       (28*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) - 
       (4*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/
        (q*(s12 + s23))) + G[1, x]*(-36/(q*(s12 + s23)) + 
       (122*G[0, x]^3)/(3*q*(s12 + s23)) - (16*G[q/s12, x]^3)/
        (3*q*(s12 + s23)) + (-260/(q*(s12 + s23)) + 
         (40*G[(s12 + s23)/s12, x])/(q*(s12 + s23)))*G[-(-1 + s23/q)^(-1), x]^
         2 + (160*G[-(-1 + s23/q)^(-1), x]^3)/(3*q*(s12 + s23)) + 
       G[0, x]^2*(143/(q*(s12 + s23)) - (28*G[q/s12, x])/(q*(s12 + s23)) - 
         (38*G[-(-1 + s23/q)^(-1), x])/(q*(s12 + s23))) + 
       G[q/s12, x]^2*(-52/(q*(s12 + s23)) + (40*G[-(-1 + s23/q)^(-1), x])/
          (q*(s12 + s23))) - (78*G[0, 1, x])/(q*(s12 + s23)) + 
       (26*G[0, q/s12, x])/(q*(s12 + s23)) - (26*G[0, q/(q - s23), x])/
        (q*(s12 + s23)) - (52*G[1, q/(q - s23), x])/(q*(s12 + s23)) + 
       (52*G[1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (52*G[q/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
       (52*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (130*G[(s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
       G[(s12 + s23)/s12, x]*((28*G[0, q/(q - s23), x])/(q*(s12 + s23)) + 
         (8*G[1, q/(q - s23), x])/(q*(s12 + s23)) + 
         (8*G[q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
         (44*G[(s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23))) + 
       G[-(-1 + s23/q)^(-1), x]*(270/(q*(s12 + s23)) - 
         (130*G[(s12 + s23)/s12, x])/(q*(s12 + s23)) + 
         (22*G[(s12 + s23)/s12, x]^2)/(q*(s12 + s23)) + 
         (24*G[0, 1, x])/(q*(s12 + s23)) - (24*G[0, q/s12, x])/
          (q*(s12 + s23)) + (24*G[0, q/(q - s23), x])/(q*(s12 + s23)) - 
         (24*G[(s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23))) + 
       G[q/s12, x]*(-108/(q*(s12 + s23)) + (260/(q*(s12 + s23)) - 
           (40*G[(s12 + s23)/s12, x])/(q*(s12 + s23)))*G[-(-1 + s23/q)^(-1), 
           x] - (80*G[-(-1 + s23/q)^(-1), x]^2)/(q*(s12 + s23)) + 
         (12*G[0, 1, x])/(q*(s12 + s23)) - (8*G[0, q/(q - s23), x])/
          (q*(s12 + s23)) - (16*G[1, q/(q - s23), x])/(q*(s12 + s23)) + 
         (16*G[1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
         (16*G[q/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
         (16*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
         (40*G[(s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23))) + 
       G[0, x]*(54/(q*(s12 + s23)) - (16*G[q/s12, x]^2)/(q*(s12 + s23)) + 
         (26/(q*(s12 + s23)) - (52*G[(s12 + s23)/s12, x])/(q*(s12 + s23)))*
          G[-(-1 + s23/q)^(-1), x] - (8*G[-(-1 + s23/q)^(-1), x]^2)/
          (q*(s12 + s23)) + G[q/s12, x]*(-104/(q*(s12 + s23)) + 
           (56*G[-(-1 + s23/q)^(-1), x])/(q*(s12 + s23))) - 
         (60*G[0, 1, x])/(q*(s12 + s23)) + (20*G[0, q/s12, x])/
          (q*(s12 + s23)) - (20*G[0, q/(q - s23), x])/(q*(s12 + s23)) + 
         (48*G[0, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
         (24*G[1, q/s12, x])/(q*(s12 + s23)) - (40*G[1, q/(q - s23), x])/
          (q*(s12 + s23)) - (8*G[1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
         (8*G[q/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
         (16*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
         (52*G[(s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23))) + 
       (36*G[0, 0, 1, x])/(q*(s12 + s23)) - (12*G[0, 0, q/s12, x])/
        (q*(s12 + s23)) + (24*G[0, 1, 1, x])/(q*(s12 + s23)) + 
       (16*G[0, 1, q/(q - s23), x])/(q*(s12 + s23)) - 
       (4*G[0, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (8*G[0, q/s12, q/s12, x])/(q*(s12 + s23)) + 
       (16*G[0, q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
       (4*G[0, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (32*G[0, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) - 
       (4*G[0, (s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
       (24*G[0, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (4*G[1, 0, q/s12, x])/(q*(s12 + s23)) + (8*G[1, 0, q/(q - s23), x])/
        (q*(s12 + s23)) + (16*G[1, 1, q/(q - s23), x])/(q*(s12 + s23)) - 
       (16*G[1, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (16*G[1, q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
       (16*G[1, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (32*G[1, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) - 
       (40*G[1, (s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
       (8*G[1, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (8*G[q/s12, 0, q/(q - s23), x])/(q*(s12 + s23)) + 
       (16*G[q/s12, 1, q/(q - s23), x])/(q*(s12 + s23)) - 
       (16*G[q/s12, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (32*G[q/s12, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) - 
       (40*G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
       (8*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (28*G[(s12 + s23)/s12, 0, q/(q - s23), x])/(q*(s12 + s23)) - 
       (8*G[(s12 + s23)/s12, 1, q/(q - s23), x])/(q*(s12 + s23)) - 
       (8*G[(s12 + s23)/s12, q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
       (32*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) + 
       (44*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/
        (q*(s12 + s23))) + G[q/s12, x]*(-36/(q*(s12 + s23)) + 
       (-260/(q*(s12 + s23)) + (40*G[(s12 + s23)/s12, x])/(q*(s12 + s23)))*
        G[-(-1 + s23/q)^(-1), x]^2 + (160*G[-(-1 + s23/q)^(-1), x]^3)/
        (3*q*(s12 + s23)) + (78*G[0, 1, x])/(q*(s12 + s23)) - 
       (78*G[0, q/s12, x])/(q*(s12 + s23)) - (26*G[0, q/(q - s23), x])/
        (q*(s12 + s23)) - (52*G[1, q/(q - s23), x])/(q*(s12 + s23)) + 
       (52*G[1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (52*G[q/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
       (52*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (130*G[(s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
       G[(s12 + s23)/s12, x]*((28*G[0, q/(q - s23), x])/(q*(s12 + s23)) + 
         (8*G[1, q/(q - s23), x])/(q*(s12 + s23)) + 
         (8*G[q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
         (44*G[(s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23))) + 
       G[-(-1 + s23/q)^(-1), x]*(270/(q*(s12 + s23)) - 
         (130*G[(s12 + s23)/s12, x])/(q*(s12 + s23)) + 
         (22*G[(s12 + s23)/s12, x]^2)/(q*(s12 + s23)) - 
         (24*G[0, 1, x])/(q*(s12 + s23)) + (24*G[0, q/s12, x])/
          (q*(s12 + s23)) + (24*G[0, q/(q - s23), x])/(q*(s12 + s23)) - 
         (24*G[(s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23))) - 
       (12*G[0, 0, 1, x])/(q*(s12 + s23)) + (36*G[0, 0, q/s12, x])/
        (q*(s12 + s23)) - (24*G[0, 1, q/s12, x])/(q*(s12 + s23)) + 
       (16*G[0, 1, q/(q - s23), x])/(q*(s12 + s23)) - 
       (4*G[0, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (24*G[0, q/s12, q/s12, x])/(q*(s12 + s23)) + 
       (16*G[0, q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
       (4*G[0, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (32*G[0, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) - 
       (4*G[0, (s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
       (24*G[0, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (12*G[1, 0, q/s12, x])/(q*(s12 + s23)) + (8*G[1, 0, q/(q - s23), x])/
        (q*(s12 + s23)) + (16*G[1, q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
       (16*G[1, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (32*G[1, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) - 
       (40*G[1, (s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
       (8*G[1, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (8*G[q/s12, 0, q/(q - s23), x])/(q*(s12 + s23)) + 
       (16*G[q/s12, 1, q/(q - s23), x])/(q*(s12 + s23)) - 
       (16*G[q/s12, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (16*G[q/s12, q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
       (16*G[q/s12, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (32*G[q/s12, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) - 
       (40*G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
       (8*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (28*G[(s12 + s23)/s12, 0, q/(q - s23), x])/(q*(s12 + s23)) - 
       (8*G[(s12 + s23)/s12, 1, q/(q - s23), x])/(q*(s12 + s23)) - 
       (8*G[(s12 + s23)/s12, q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
       (32*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) + 
       (44*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/
        (q*(s12 + s23))) - (124*G[0, 0, 0, 1, x])/(q*s12 + q*s23) - 
     (124*G[0, 0, 0, q/s12, x])/(q*s12 + q*s23) + 
     (124*G[0, 0, 0, q/(q - s23), x])/(q*s12 + q*s23) - 
     (32*G[0, 0, 1, 1, x])/(q*(s12 + s23)) + (16*G[0, 0, 1, q/s12, x])/
      (q*(s12 + s23)) - (104*G[0, 0, 1, q/(q - s23), x])/(q*(s12 + s23)) + 
     (4*G[0, 0, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (16*G[0, 0, q/s12, 1, x])/(q*(s12 + s23)) - 
     (32*G[0, 0, q/s12, q/s12, x])/(q*(s12 + s23)) - 
     (104*G[0, 0, q/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
     (4*G[0, 0, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (28*G[0, 0, q/(q - s23), 1, x])/(q*(s12 + s23)) - 
     (28*G[0, 0, q/(q - s23), q/s12, x])/(q*(s12 + s23)) + 
     (116*G[0, 0, q/(q - s23), q/(q - s23), x])/(q*s12 + q*s23) + 
     (44*G[0, 0, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (24*G[0, 0, (s12 + s23)/s12, 1, x])/(q*(s12 + s23)) - 
     (24*G[0, 0, (s12 + s23)/s12, q/s12, x])/(q*(s12 + s23)) + 
     (72*G[0, 0, (s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
     (24*G[0, 1, 0, q/(q - s23), x])/(q*(s12 + s23)) + 
     (24*G[0, 1, 0, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (16*G[0, 1, 1, 1, x])/(q*(s12 + s23)) + 
     (8*G[0, 1, q/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
     (16*G[0, 1, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (32*G[0, 1, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) + 
     (28*G[0, 1, (s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
     (20*G[0, 1, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (24*G[0, q/s12, 0, q/(q - s23), x])/(q*(s12 + s23)) + 
     (24*G[0, q/s12, 0, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (24*G[0, q/s12, 1, q/s12, x])/(q*(s12 + s23)) + 
     (8*G[0, q/s12, 1, q/(q - s23), x])/(q*(s12 + s23)) + 
     (16*G[0, q/s12, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (16*G[0, q/s12, q/s12, q/s12, x])/(q*(s12 + s23)) - 
     (32*G[0, q/s12, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) + 
     (28*G[0, q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
     (20*G[0, q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (24*G[0, q/(q - s23), 1, q/(q - s23), x])/(q*(s12 + s23)) + 
     (24*G[0, q/(q - s23), q/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
     (136*G[0, q/(q - s23), q/(q - s23), q/(q - s23), x])/(q*s12 + q*s23) - 
     (60*G[0, q/(q - s23), (s12 + s23)/s12, q/(q - s23), x])/
      (q*(s12 + s23)) + (24*G[0, (s12 + s23)/s12, 0, q/(q - s23), x])/
      (q*(s12 + s23)) - (4*G[0, (s12 + s23)/s12, 1, q/(q - s23), x])/
      (q*(s12 + s23)) + (24*G[0, (s12 + s23)/s12, 1, (s12 + s23)/s12, x])/
      (q*(s12 + s23)) - (4*G[0, (s12 + s23)/s12, q/s12, q/(q - s23), x])/
      (q*(s12 + s23)) + (24*G[0, (s12 + s23)/s12, q/s12, (s12 + s23)/s12, x])/
      (q*(s12 + s23)) - (52*G[0, (s12 + s23)/s12, q/(q - s23), q/(q - s23), 
        x])/(q*(s12 + s23)) - (2*G[0, (s12 + s23)/s12, q/(q - s23), 
        (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (24*G[0, (s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/
      (q*(s12 + s23)) - (24*G[1, 0, 1, q/s12, x])/(q*(s12 + s23)) + 
     (24*G[1, 0, 1, q/(q - s23), x])/(q*(s12 + s23)) + 
     (12*G[1, 0, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (8*G[1, 0, q/s12, q/s12, x])/(q*(s12 + s23)) - 
     (16*G[1, 0, q/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
     (4*G[1, 0, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (32*G[1, 0, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) + 
     (4*G[1, 0, (s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
     (24*G[1, 0, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (40*G[1, 1, 0, q/s12, x])/(q*(s12 + s23)) + 
     (32*G[1, 1, 0, q/(q - s23), x])/(q*(s12 + s23)) + 
     (8*G[1, 1, 0, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (16*G[1, 1, 1, q/(q - s23), x])/(q*(s12 + s23)) + 
     (16*G[1, 1, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (48*G[1, 1, q/s12, 0, x])/(q*(s12 + s23)) + 
     (40*G[1, 1, q/(q - s23), 0, x])/(q*(s12 + s23)) + 
     (16*G[1, 1, q/(q - s23), q/s12, x])/(q*(s12 + s23)) - 
     (32*G[1, 1, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) - 
     (8*G[1, 1, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (8*G[1, 1, (s12 + s23)/s12, 0, x])/(q*(s12 + s23)) - 
     (16*G[1, 1, (s12 + s23)/s12, q/s12, x])/(q*(s12 + s23)) + 
     (32*G[1, 1, (s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
     (8*G[1, 1, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (8*G[1, q/s12, 0, q/(q - s23), x])/(q*(s12 + s23)) - 
     (32*G[1, q/s12, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) + 
     (40*G[1, q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
     (8*G[1, q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (64*G[1, q/(q - s23), q/(q - s23), q/(q - s23), x])/(q*s12 + q*s23) + 
     (24*G[1, q/(q - s23), (s12 + s23)/s12, q/(q - s23), x])/
      (q*(s12 + s23)) + (28*G[1, (s12 + s23)/s12, 0, q/(q - s23), x])/
      (q*(s12 + s23)) + (8*G[1, (s12 + s23)/s12, q/s12, q/(q - s23), x])/
      (q*(s12 + s23)) + (80*G[1, (s12 + s23)/s12, q/(q - s23), q/(q - s23), 
        x])/(q*(s12 + s23)) + (18*G[1, (s12 + s23)/s12, q/(q - s23), 
        (s12 + s23)/s12, x])/(q*s12 + q*s23) - 
     (8*G[1, (s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/
      (q*(s12 + s23)) + (4*G[1, (s12 + s23)/s12, (s12 + s23)/s12, 
        (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (16*G[q/s12, 0, 1, q/(q - s23), x])/(q*(s12 + s23)) + 
     (4*G[q/s12, 0, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (24*G[q/s12, 0, q/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
     (12*G[q/s12, 0, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (32*G[q/s12, 0, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) + 
     (4*G[q/s12, 0, (s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
     (24*G[q/s12, 0, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (8*G[q/s12, 1, 0, q/(q - s23), x])/(q*(s12 + s23)) - 
     (32*G[q/s12, 1, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) + 
     (40*G[q/s12, 1, (s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
     (8*G[q/s12, 1, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (32*G[q/s12, q/s12, 0, q/(q - s23), x])/(q*(s12 + s23)) + 
     (8*G[q/s12, q/s12, 0, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (16*G[q/s12, q/s12, q/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
     (16*G[q/s12, q/s12, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (40*G[q/s12, q/s12, q/(q - s23), 0, x])/(q*(s12 + s23)) + 
     (16*G[q/s12, q/s12, q/(q - s23), 1, x])/(q*(s12 + s23)) - 
     (32*G[q/s12, q/s12, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) - 
     (8*G[q/s12, q/s12, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (8*G[q/s12, q/s12, (s12 + s23)/s12, 0, x])/(q*(s12 + s23)) - 
     (16*G[q/s12, q/s12, (s12 + s23)/s12, 1, x])/(q*(s12 + s23)) + 
     (32*G[q/s12, q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
     (8*G[q/s12, q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/
      (q*(s12 + s23)) - (64*G[q/s12, q/(q - s23), q/(q - s23), q/(q - s23), 
        x])/(q*s12 + q*s23) + (24*G[q/s12, q/(q - s23), (s12 + s23)/s12, 
        q/(q - s23), x])/(q*(s12 + s23)) + 
     (28*G[q/s12, (s12 + s23)/s12, 0, q/(q - s23), x])/(q*(s12 + s23)) + 
     (8*G[q/s12, (s12 + s23)/s12, 1, q/(q - s23), x])/(q*(s12 + s23)) + 
     (80*G[q/s12, (s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/
      (q*(s12 + s23)) + (18*G[q/s12, (s12 + s23)/s12, q/(q - s23), 
        (s12 + s23)/s12, x])/(q*s12 + q*s23) - 
     (8*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/
      (q*(s12 + s23)) + (4*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, 
        (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (20*G[(s12 + s23)/s12, 0, 1, q/(q - s23), x])/(q*(s12 + s23)) + 
     (20*G[(s12 + s23)/s12, 0, q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
     (28*G[(s12 + s23)/s12, 0, q/(q - s23), q/(q - s23), x])/
      (q*(s12 + s23)) - (2*G[(s12 + s23)/s12, 0, q/(q - s23), 
        (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (4*G[(s12 + s23)/s12, 1, 0, q/(q - s23), x])/(q*(s12 + s23)) + 
     (8*G[(s12 + s23)/s12, 1, q/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
     (16*G[(s12 + s23)/s12, 1, q/(q - s23), q/(q - s23), x])/
      (q*(s12 + s23)) + (2*G[(s12 + s23)/s12, 1, q/(q - s23), 
        (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (4*G[(s12 + s23)/s12, q/s12, 0, q/(q - s23), x])/(q*(s12 + s23)) + 
     (8*G[(s12 + s23)/s12, q/s12, 1, q/(q - s23), x])/(q*(s12 + s23)) + 
     (16*G[(s12 + s23)/s12, q/s12, q/(q - s23), q/(q - s23), x])/
      (q*(s12 + s23)) + (2*G[(s12 + s23)/s12, q/s12, q/(q - s23), 
        (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (64*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), q/(q - s23), x])/
      (q*s12 + q*s23) - (28*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), 
        q/(q - s23), x])/(q*(s12 + s23)) + 
     (4*G[(s12 + s23)/s12, (s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/
      (q*(s12 + s23)) + ((-8*G[1, x]^3)/(q*(s12 + s23)) - 
       (8*G[q/s12, x]^3)/(q*(s12 + s23)) + (-234/(q*(s12 + s23)) + 
         (36*G[(s12 + s23)/s12, x])/(q*(s12 + s23)))*G[-(-1 + s23/q)^(-1), x]^
         2 + (56*G[-(-1 + s23/q)^(-1), x]^3)/(q*(s12 + s23)) + 
       G[0, x]^2*((-6*G[q/s12, x])/(q*(s12 + s23)) + 
         (6*G[-(-1 + s23/q)^(-1), x])/(q*(s12 + s23))) + 
       G[q/s12, x]^2*(-78/(q*(s12 + s23)) + (48*G[-(-1 + s23/q)^(-1), x])/
          (q*(s12 + s23))) + G[1, x]^2*(-78/(q*(s12 + s23)) - 
         (12*G[0, x])/(q*(s12 + s23)) - (12*G[q/s12, x])/(q*(s12 + s23)) + 
         (48*G[-(-1 + s23/q)^(-1), x])/(q*(s12 + s23))) + 
       (78*G[0, 1, x])/(q*(s12 + s23)) + (78*G[0, q/s12, x])/
        (q*(s12 + s23)) - (78*G[0, q/(q - s23), x])/(q*(s12 + s23)) + 
       (78*G[1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (78*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (78*G[(s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
       G[-(-1 + s23/q)^(-1), x]*(162/(q*(s12 + s23)) - 
         (78*G[(s12 + s23)/s12, x])/(q*(s12 + s23)) + 
         (6*G[(s12 + s23)/s12, x]^2)/(q*(s12 + s23)) - (48*G[0, 1, x])/
          (q*(s12 + s23)) - (48*G[0, q/s12, x])/(q*(s12 + s23)) + 
         (48*G[0, q/(q - s23), x])/(q*(s12 + s23)) - 
         (24*G[1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
         (24*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
         (24*G[(s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23))) + 
       G[(s12 + s23)/s12, x]*((12*G[0, q/(q - s23), x])/(q*(s12 + s23)) - 
         (12*G[(s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23))) + 
       G[0, x]*((-12*G[q/s12, x]^2)/(q*(s12 + s23)) + 
         (78/(q*(s12 + s23)) - (12*G[(s12 + s23)/s12, x])/(q*(s12 + s23)))*
          G[-(-1 + s23/q)^(-1), x] - (36*G[-(-1 + s23/q)^(-1), x]^2)/
          (q*(s12 + s23)) + G[q/s12, x]*(-78/(q*(s12 + s23)) + 
           (48*G[-(-1 + s23/q)^(-1), x])/(q*(s12 + s23))) + 
         (12*G[0, 1, x])/(q*(s12 + s23)) + (12*G[0, q/s12, x])/
          (q*(s12 + s23)) - (12*G[0, q/(q - s23), x])/(q*(s12 + s23)) + 
         (12*G[1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
         (12*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
         (12*G[(s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23))) + 
       G[1, x]*(-162/(q*(s12 + s23)) - (6*G[0, x]^2)/(q*(s12 + s23)) - 
         (12*G[q/s12, x]^2)/(q*(s12 + s23)) + (312/(q*(s12 + s23)) - 
           (24*G[(s12 + s23)/s12, x])/(q*(s12 + s23)))*G[-(-1 + s23/q)^(-1), 
           x] - (96*G[-(-1 + s23/q)^(-1), x]^2)/(q*(s12 + s23)) + 
         G[0, x]*(-78/(q*(s12 + s23)) - (12*G[q/s12, x])/(q*(s12 + s23)) + 
           (48*G[-(-1 + s23/q)^(-1), x])/(q*(s12 + s23))) + 
         G[q/s12, x]*(-78/(q*(s12 + s23)) + (72*G[-(-1 + s23/q)^(-1), x])/
            (q*(s12 + s23))) - (24*G[0, (s12 + s23)/s12, x])/
          (q*(s12 + s23)) - (12*G[1, q/s12, x])/(q*(s12 + s23)) + 
         (24*G[1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
         (24*G[q/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
         (12*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
         (24*G[(s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23))) + 
       G[q/s12, x]*(-162/(q*(s12 + s23)) + (312/(q*(s12 + s23)) - 
           (24*G[(s12 + s23)/s12, x])/(q*(s12 + s23)))*G[-(-1 + s23/q)^(-1), 
           x] - (96*G[-(-1 + s23/q)^(-1), x]^2)/(q*(s12 + s23)) + 
         (12*G[0, 1, x])/(q*(s12 + s23)) - (24*G[0, (s12 + s23)/s12, x])/
          (q*(s12 + s23)) - (12*G[1, q/s12, x])/(q*(s12 + s23)) - 
         (24*G[1, q/(q - s23), x])/(q*(s12 + s23)) + 
         (12*G[1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
         (24*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
         (24*G[(s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23))) + 
       (12*G[0, 0, 1, x])/(q*(s12 + s23)) + (12*G[0, 0, q/s12, x])/
        (q*(s12 + s23)) - (12*G[0, 0, q/(q - s23), x])/(q*(s12 + s23)) + 
       (24*G[0, 1, 1, x])/(q*(s12 + s23)) + (12*G[0, 1, (s12 + s23)/s12, x])/
        (q*(s12 + s23)) + (24*G[0, q/s12, q/s12, x])/(q*(s12 + s23)) + 
       (12*G[0, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (24*G[0, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) + 
       (12*G[0, (s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
       (12*G[1, 0, q/s12, x])/(q*(s12 + s23)) + 
       (24*G[1, 0, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (24*G[1, 1, q/s12, x])/(q*(s12 + s23)) - 
       (24*G[1, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (24*G[1, q/s12, q/s12, x])/(q*(s12 + s23)) + 
       (24*G[1, q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
       (12*G[1, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (24*G[1, (s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
       (12*G[1, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (24*G[q/s12, 0, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (24*G[q/s12, 1, q/(q - s23), x])/(q*(s12 + s23)) - 
       (12*G[q/s12, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (24*G[q/s12, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (24*G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
       (12*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (12*G[(s12 + s23)/s12, 0, q/(q - s23), x])/(q*(s12 + s23)) - 
       (24*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) + 
       (12*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/
        (q*(s12 + s23)))*Log[z] + ((-12*G[1, x]^2)/(q*(s12 + s23)) - 
       (12*G[q/s12, x]^2)/(q*(s12 + s23)) + 
       (78/(q*(s12 + s23)) - (12*G[(s12 + s23)/s12, x])/(q*(s12 + s23)))*
        G[-(-1 + s23/q)^(-1), x] - (36*G[-(-1 + s23/q)^(-1), x]^2)/
        (q*(s12 + s23)) + G[0, x]*((-12*G[q/s12, x])/(q*(s12 + s23)) + 
         (12*G[-(-1 + s23/q)^(-1), x])/(q*(s12 + s23))) + 
       G[q/s12, x]*(-78/(q*(s12 + s23)) + (48*G[-(-1 + s23/q)^(-1), x])/
          (q*(s12 + s23))) + G[1, x]*(-78/(q*(s12 + s23)) - 
         (12*G[0, x])/(q*(s12 + s23)) - (12*G[q/s12, x])/(q*(s12 + s23)) + 
         (48*G[-(-1 + s23/q)^(-1), x])/(q*(s12 + s23))) + 
       (12*G[0, 1, x])/(q*(s12 + s23)) + (12*G[0, q/s12, x])/
        (q*(s12 + s23)) - (12*G[0, q/(q - s23), x])/(q*(s12 + s23)) + 
       (12*G[1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (12*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (12*G[(s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)))*Log[z]^2 + 
     ((-8*G[1, x])/(q*(s12 + s23)) - (8*G[q/s12, x])/(q*(s12 + s23)) + 
       (8*G[-(-1 + s23/q)^(-1), x])/(q*(s12 + s23)))*Log[z]^3))*1};
P13G011110001=
{x^(1 + eps)*(1 + (s12*x)/(-s12 - s23))^(1 - eps)*
  (1 + ((-q + s23)*x)/q)^(3*eps), 0, 
 ((-2*G[1, x]^3)/(3*(s12 + s23)) - (2*G[q/s12, x]^3)/(3*(s12 + s23)) + 
   (-36/(s12 + s23) - (8*G[(s12 + s23)/s12, x])/(s12 + s23))*
    G[-(-1 + s23/q)^(-1), x]^2 + (28*G[-(-1 + s23/q)^(-1), x]^3)/
    (3*(s12 + s23)) + G[q/s12, x]^2*(-9/(s12 + s23) + 
     (4*G[-(-1 + s23/q)^(-1), x])/(s12 + s23)) + 
   ((-4*G[1, x])/(s12 + s23) - (4*G[q/s12, x])/(s12 + s23) + 
     (4*G[-(-1 + s23/q)^(-1), x])/(s12 + s23))/eps^2 + 
   G[1, x]^2*(-9/(s12 + s23) - (2*G[0, x])/(s12 + s23) - 
     (2*G[q/s12, x])/(s12 + s23) + (4*G[-(-1 + s23/q)^(-1), x])/
      (s12 + s23)) + G[0, x]^2*((-10*G[q/s12, x])/(s12 + s23) + 
     (10*G[-(-1 + s23/q)^(-1), x])/(s12 + s23)) + 
   (18*G[0, 1, x])/(s12 + s23) + (18*G[0, q/s12, x])/(s12 + s23) - 
   (18*G[0, q/(q - s23), x])/(s12 + s23) + G[-(-1 + s23/q)^(-1), x]*
    (18/(s12 + s23) + (18*G[(s12 + s23)/s12, x])/(s12 + s23) + 
     (2*G[(s12 + s23)/s12, x]^2)/(s12 + s23) - (4*G[0, q/(q - s23), x])/
      (s12 + s23)) + (18*G[1, q/(q - s23), x])/(s12 + s23) - 
   (18*G[1, (s12 + s23)/s12, x])/(s12 + s23) + (18*G[q/s12, q/(q - s23), x])/
    (s12 + s23) - (18*G[q/s12, (s12 + s23)/s12, x])/(s12 + s23) - 
   (18*G[(s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) + 
   G[1, x]*(-18/(s12 + s23) - (10*G[0, x]^2)/(s12 + s23) - 
     (2*G[q/s12, x]^2)/(s12 + s23) + G[0, x]*(-18/(s12 + s23) + 
       (4*G[q/s12, x])/(s12 + s23)) + 
     (36/(s12 + s23) + (8*G[(s12 + s23)/s12, x])/(s12 + s23))*
      G[-(-1 + s23/q)^(-1), x] - (12*G[-(-1 + s23/q)^(-1), x]^2)/
      (s12 + s23) + G[q/s12, x]*(-18/(s12 + s23) + 
       (8*G[-(-1 + s23/q)^(-1), x])/(s12 + s23)) + 
     (4*G[0, 1, x])/(s12 + s23) + (4*G[1, q/(q - s23), x])/(s12 + s23) - 
     (4*G[1, (s12 + s23)/s12, x])/(s12 + s23) + (4*G[q/s12, q/(q - s23), x])/
      (s12 + s23) - (4*G[q/s12, (s12 + s23)/s12, x])/(s12 + s23) - 
     (8*G[(s12 + s23)/s12, q/(q - s23), x])/(s12 + s23)) + 
   G[q/s12, x]*(-18/(s12 + s23) + (36/(s12 + s23) + (8*G[(s12 + s23)/s12, x])/
        (s12 + s23))*G[-(-1 + s23/q)^(-1), x] - 
     (12*G[-(-1 + s23/q)^(-1), x]^2)/(s12 + s23) - 
     (4*G[0, 1, x])/(s12 + s23) + (4*G[0, q/s12, x])/(s12 + s23) + 
     (4*G[1, q/(q - s23), x])/(s12 + s23) - (4*G[1, (s12 + s23)/s12, x])/
      (s12 + s23) + (4*G[q/s12, q/(q - s23), x])/(s12 + s23) - 
     (4*G[q/s12, (s12 + s23)/s12, x])/(s12 + s23) - 
     (8*G[(s12 + s23)/s12, q/(q - s23), x])/(s12 + s23)) + 
   G[(s12 + s23)/s12, x]*((-4*G[0, q/(q - s23), x])/(s12 + s23) + 
     (4*G[1, q/(q - s23), x])/(s12 + s23) + (4*G[q/s12, q/(q - s23), x])/
      (s12 + s23) - (4*G[(s12 + s23)/s12, q/(q - s23), x])/(s12 + s23)) + 
   G[0, x]*((-18*G[q/s12, x])/(s12 + s23) - (2*G[q/s12, x]^2)/(s12 + s23) + 
     (18/(s12 + s23) + (4*G[(s12 + s23)/s12, x])/(s12 + s23))*
      G[-(-1 + s23/q)^(-1), x] - (4*G[-(-1 + s23/q)^(-1), x]^2)/(s12 + s23) + 
     (20*G[0, 1, x])/(s12 + s23) + (20*G[0, q/s12, x])/(s12 + s23) - 
     (20*G[0, q/(q - s23), x])/(s12 + s23) + (12*G[1, q/(q - s23), x])/
      (s12 + s23) - (4*G[1, (s12 + s23)/s12, x])/(s12 + s23) + 
     (12*G[q/s12, q/(q - s23), x])/(s12 + s23) - 
     (4*G[q/s12, (s12 + s23)/s12, x])/(s12 + s23) - 
     (4*G[(s12 + s23)/s12, q/(q - s23), x])/(s12 + s23)) - 
   (20*G[0, 0, 1, x])/(s12 + s23) - (20*G[0, 0, q/s12, x])/(s12 + s23) + 
   (20*G[0, 0, q/(q - s23), x])/(s12 + s23) - (4*G[0, 1, 1, x])/(s12 + s23) - 
   (12*G[0, 1, q/(q - s23), x])/(s12 + s23) + (4*G[0, 1, (s12 + s23)/s12, x])/
    (s12 + s23) - (4*G[0, q/s12, q/s12, x])/(s12 + s23) - 
   (12*G[0, q/s12, q/(q - s23), x])/(s12 + s23) + 
   (4*G[0, q/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
   (16*G[0, q/(q - s23), q/(q - s23), x])/(s12 + s23) + 
   (4*G[0, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) - 
   (4*G[1, 0, q/s12, x])/(s12 + s23) - (4*G[1, 1, q/(q - s23), x])/
    (s12 + s23) + (4*G[1, 1, (s12 + s23)/s12, x])/(s12 + s23) - 
   (4*G[1, q/s12, q/(q - s23), x])/(s12 + s23) + 
   (4*G[1, q/s12, (s12 + s23)/s12, x])/(s12 + s23) - 
   (12*G[1, q/(q - s23), q/(q - s23), x])/(s12 + s23) + 
   (8*G[1, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) - 
   (4*G[1, (s12 + s23)/s12, (s12 + s23)/s12, x])/(s12 + s23) - 
   (4*G[q/s12, 1, q/(q - s23), x])/(s12 + s23) + 
   (4*G[q/s12, 1, (s12 + s23)/s12, x])/(s12 + s23) - 
   (4*G[q/s12, q/s12, q/(q - s23), x])/(s12 + s23) + 
   (4*G[q/s12, q/s12, (s12 + s23)/s12, x])/(s12 + s23) - 
   (12*G[q/s12, q/(q - s23), q/(q - s23), x])/(s12 + s23) + 
   (8*G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) - 
   (4*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
   (4*G[(s12 + s23)/s12, 0, q/(q - s23), x])/(s12 + s23) - 
   (4*G[(s12 + s23)/s12, 1, q/(q - s23), x])/(s12 + s23) - 
   (4*G[(s12 + s23)/s12, q/s12, q/(q - s23), x])/(s12 + s23) + 
   (16*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(s12 + s23) + 
   (4*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) + 
   ((-2*G[1, x]^2)/(s12 + s23) - (2*G[q/s12, x]^2)/(s12 + s23) + 
     (18/(s12 + s23) + (4*G[(s12 + s23)/s12, x])/(s12 + s23))*
      G[-(-1 + s23/q)^(-1), x] - (10*G[-(-1 + s23/q)^(-1), x]^2)/
      (s12 + s23) + G[0, x]*((4*G[q/s12, x])/(s12 + s23) - 
       (4*G[-(-1 + s23/q)^(-1), x])/(s12 + s23)) + 
     G[q/s12, x]*(-18/(s12 + s23) + (12*G[-(-1 + s23/q)^(-1), x])/
        (s12 + s23)) + G[1, x]*(-18/(s12 + s23) + (4*G[0, x])/(s12 + s23) - 
       (8*G[q/s12, x])/(s12 + s23) + (12*G[-(-1 + s23/q)^(-1), x])/
        (s12 + s23)) - (4*G[0, 1, x])/(s12 + s23) - 
     (4*G[0, q/s12, x])/(s12 + s23) + (4*G[0, q/(q - s23), x])/(s12 + s23) - 
     (4*G[1, (s12 + s23)/s12, x])/(s12 + s23) - 
     (4*G[q/s12, (s12 + s23)/s12, x])/(s12 + s23) - 
     (4*G[(s12 + s23)/s12, q/(q - s23), x])/(s12 + s23))*Log[z] + 
   ((-4*G[1, x])/(s12 + s23) - (4*G[q/s12, x])/(s12 + s23) + 
     (4*G[-(-1 + s23/q)^(-1), x])/(s12 + s23))*Log[z]^2 + 
   ((2*G[1, x]^2)/(s12 + s23) + (2*G[q/s12, x]^2)/(s12 + s23) + 
     (-18/(s12 + s23) - (4*G[(s12 + s23)/s12, x])/(s12 + s23))*
      G[-(-1 + s23/q)^(-1), x] + (8*G[-(-1 + s23/q)^(-1), x]^2)/(s12 + s23) + 
     G[q/s12, x]*(18/(s12 + s23) - (8*G[-(-1 + s23/q)^(-1), x])/
        (s12 + s23)) + G[1, x]*(18/(s12 + s23) + (4*G[0, x])/(s12 + s23) + 
       (4*G[q/s12, x])/(s12 + s23) - (8*G[-(-1 + s23/q)^(-1), x])/
        (s12 + s23)) + G[0, x]*((4*G[q/s12, x])/(s12 + s23) - 
       (4*G[-(-1 + s23/q)^(-1), x])/(s12 + s23)) - 
     (4*G[0, 1, x])/(s12 + s23) - (4*G[0, q/s12, x])/(s12 + s23) + 
     (4*G[0, q/(q - s23), x])/(s12 + s23) - (4*G[1, q/(q - s23), x])/
      (s12 + s23) + (4*G[1, (s12 + s23)/s12, x])/(s12 + s23) - 
     (4*G[q/s12, q/(q - s23), x])/(s12 + s23) + 
     (4*G[q/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
     (4*G[(s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) + 
     ((4*G[1, x])/(s12 + s23) + (4*G[q/s12, x])/(s12 + s23) - 
       (4*G[-(-1 + s23/q)^(-1), x])/(s12 + s23))*Log[z])/eps + 
   eps*(G[1, x]^4/(6*(s12 + s23)) + G[q/s12, x]^4/(6*(s12 + s23)) + 
     (-42/(s12 + s23) - (28*G[(s12 + s23)/s12, x])/(3*(s12 + s23)))*
      G[-(-1 + s23/q)^(-1), x]^3 + (23*G[-(-1 + s23/q)^(-1), x]^4)/
      (3*(s12 + s23)) + G[0, x]^3*((26*G[q/s12, x])/(3*(s12 + s23)) - 
       (26*G[-(-1 + s23/q)^(-1), x])/(3*(s12 + s23))) + 
     G[q/s12, x]^3*(3/(s12 + s23) - (4*G[-(-1 + s23/q)^(-1), x])/
        (3*(s12 + s23))) + G[1, x]^3*(3/(s12 + s23) + 
       (2*G[0, x])/(3*(s12 + s23)) + (2*G[q/s12, x])/(3*(s12 + s23)) - 
       (4*G[-(-1 + s23/q)^(-1), x])/(3*(s12 + s23))) + 
     G[-(-1 + s23/q)^(-1), x]^2*(36/(s12 + s23) + (36*G[(s12 + s23)/s12, x])/
        (s12 + s23) + (4*G[(s12 + s23)/s12, x]^2)/(s12 + s23) - 
       (4*G[0, q/(q - s23), x])/(s12 + s23)) - (18*G[1, q/(q - s23), x])/
      (s12 + s23) + (18*G[1, (s12 + s23)/s12, x])/(s12 + s23) - 
     (18*G[q/s12, q/(q - s23), x])/(s12 + s23) + 
     (18*G[q/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
     G[0, q/s12, x]*(-18/(s12 + s23) + (8*G[1, q/s12, x])/(s12 + s23) - 
       (12*G[1, q/(q - s23), x])/(s12 + s23) + (4*G[1, (s12 + s23)/s12, x])/
        (s12 + s23) + (12*G[q/s12, q/(q - s23), x])/(s12 + s23) - 
       (4*G[q/s12, (s12 + s23)/s12, x])/(s12 + s23)) + 
     G[0, 1, x]*(-18/(s12 + s23) - (8*G[1, q/s12, x])/(s12 + s23) + 
       (12*G[1, q/(q - s23), x])/(s12 + s23) - (4*G[1, (s12 + s23)/s12, x])/
        (s12 + s23) - (12*G[q/s12, q/(q - s23), x])/(s12 + s23) + 
       (4*G[q/s12, (s12 + s23)/s12, x])/(s12 + s23)) + 
     (18*G[(s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) + 
     G[0, q/(q - s23), x]*(18/(s12 + s23) - 
       (4*G[(s12 + s23)/s12, q/(q - s23), x])/(s12 + s23)) + 
     G[(s12 + s23)/s12, x]^2*((2*G[0, q/(q - s23), x])/(s12 + s23) - 
       (2*G[1, q/(q - s23), x])/(s12 + s23) - (2*G[q/s12, q/(q - s23), x])/
        (s12 + s23) + (2*G[(s12 + s23)/s12, q/(q - s23), x])/(s12 + s23)) + 
     G[1, x]^2*(9/(s12 + s23) + (5*G[0, x]^2)/(s12 + s23) + 
       G[q/s12, x]^2/(s12 + s23) + G[0, x]*(9/(s12 + s23) - 
         (2*G[q/s12, x])/(s12 + s23)) + 
       (-18/(s12 + s23) - (4*G[(s12 + s23)/s12, x])/(s12 + s23))*
        G[-(-1 + s23/q)^(-1), x] + (6*G[-(-1 + s23/q)^(-1), x]^2)/
        (s12 + s23) + G[q/s12, x]*(9/(s12 + s23) - 
         (4*G[-(-1 + s23/q)^(-1), x])/(s12 + s23)) - 
       (2*G[0, 1, x])/(s12 + s23) - (2*G[1, q/(q - s23), x])/(s12 + s23) + 
       (2*G[1, (s12 + s23)/s12, x])/(s12 + s23) - 
       (2*G[q/s12, q/(q - s23), x])/(s12 + s23) + 
       (2*G[q/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
       (4*G[(s12 + s23)/s12, q/(q - s23), x])/(s12 + s23)) + 
     G[q/s12, x]^2*(9/(s12 + s23) + (-18/(s12 + s23) - 
         (4*G[(s12 + s23)/s12, x])/(s12 + s23))*G[-(-1 + s23/q)^(-1), x] + 
       (6*G[-(-1 + s23/q)^(-1), x]^2)/(s12 + s23) + 
       (2*G[0, 1, x])/(s12 + s23) - (2*G[0, q/s12, x])/(s12 + s23) - 
       (2*G[1, q/(q - s23), x])/(s12 + s23) + (2*G[1, (s12 + s23)/s12, x])/
        (s12 + s23) - (2*G[q/s12, q/(q - s23), x])/(s12 + s23) + 
       (2*G[q/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
       (4*G[(s12 + s23)/s12, q/(q - s23), x])/(s12 + s23)) + 
     G[0, x]^2*((5*G[q/s12, x]^2)/(s12 + s23) + 
       (-45/(s12 + s23) - (10*G[(s12 + s23)/s12, x])/(s12 + s23))*
        G[-(-1 + s23/q)^(-1), x] + (16*G[-(-1 + s23/q)^(-1), x]^2)/
        (s12 + s23) + G[q/s12, x]*(45/(s12 + s23) - 
         (12*G[-(-1 + s23/q)^(-1), x])/(s12 + s23)) - 
       (26*G[0, 1, x])/(s12 + s23) - (26*G[0, q/s12, x])/(s12 + s23) + 
       (26*G[0, q/(q - s23), x])/(s12 + s23) - (18*G[1, q/(q - s23), x])/
        (s12 + s23) + (10*G[1, (s12 + s23)/s12, x])/(s12 + s23) - 
       (18*G[q/s12, q/(q - s23), x])/(s12 + s23) + 
       (10*G[q/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
       (10*G[(s12 + s23)/s12, q/(q - s23), x])/(s12 + s23)) + 
     (90*G[0, 0, 1, x])/(s12 + s23) + (90*G[0, 0, q/s12, x])/(s12 + s23) - 
     (90*G[0, 0, q/(q - s23), x])/(s12 + s23) + (18*G[0, 1, 1, x])/
      (s12 + s23) + (54*G[0, 1, q/(q - s23), x])/(s12 + s23) - 
     (18*G[0, 1, (s12 + s23)/s12, x])/(s12 + s23) + 
     (18*G[0, q/s12, q/s12, x])/(s12 + s23) + 
     (54*G[0, q/s12, q/(q - s23), x])/(s12 + s23) - 
     (18*G[0, q/s12, (s12 + s23)/s12, x])/(s12 + s23) - 
     (72*G[0, q/(q - s23), q/(q - s23), x])/(s12 + s23) + 
     G[-(-1 + s23/q)^(-1), x]*((-9*G[(s12 + s23)/s12, x]^2)/(s12 + s23) - 
       (2*G[(s12 + s23)/s12, x]^3)/(3*(s12 + s23)) + 
       (18*G[0, q/(q - s23), x])/(s12 + s23) + G[(s12 + s23)/s12, x]*
        (-18/(s12 + s23) + (4*G[0, q/(q - s23), x])/(s12 + s23)) - 
       (24*G[0, 0, 1, x])/(s12 + s23) - (24*G[0, 0, q/s12, x])/(s12 + s23) + 
       (4*G[0, 0, q/(q - s23), x])/(s12 + s23) - 
       (4*G[0, q/(q - s23), q/(q - s23), x])/(s12 + s23)) - 
     (18*G[0, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) + 
     (18*G[1, 0, q/s12, x])/(s12 + s23) + (18*G[1, 1, q/(q - s23), x])/
      (s12 + s23) - (18*G[1, 1, (s12 + s23)/s12, x])/(s12 + s23) + 
     (18*G[1, q/s12, q/(q - s23), x])/(s12 + s23) - 
     (18*G[1, q/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
     (54*G[1, q/(q - s23), q/(q - s23), x])/(s12 + s23) - 
     (36*G[1, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) + 
     (18*G[1, (s12 + s23)/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
     (18*G[q/s12, 1, q/(q - s23), x])/(s12 + s23) - 
     (18*G[q/s12, 1, (s12 + s23)/s12, x])/(s12 + s23) + 
     (18*G[q/s12, q/s12, q/(q - s23), x])/(s12 + s23) - 
     (18*G[q/s12, q/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
     (54*G[q/s12, q/(q - s23), q/(q - s23), x])/(s12 + s23) - 
     (36*G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) + 
     (18*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/(s12 + s23) - 
     (18*G[(s12 + s23)/s12, 0, q/(q - s23), x])/(s12 + s23) + 
     (18*G[(s12 + s23)/s12, 1, q/(q - s23), x])/(s12 + s23) + 
     (18*G[(s12 + s23)/s12, q/s12, q/(q - s23), x])/(s12 + s23) - 
     (72*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(s12 + s23) - 
     (18*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) + 
     G[1, x]*((26*G[0, x]^3)/(3*(s12 + s23)) + (2*G[q/s12, x]^3)/
        (3*(s12 + s23)) + (-36/(s12 + s23) - (36*G[(s12 + s23)/s12, x])/
          (s12 + s23) - (4*G[(s12 + s23)/s12, x]^2)/(s12 + s23))*
        G[-(-1 + s23/q)^(-1), x] + (54/(s12 + s23) + 
         (12*G[(s12 + s23)/s12, x])/(s12 + s23))*G[-(-1 + s23/q)^(-1), x]^2 - 
       (12*G[-(-1 + s23/q)^(-1), x]^3)/(s12 + s23) + 
       G[0, x]^2*(45/(s12 + s23) + (2*G[q/s12, x])/(s12 + s23) - 
         (12*G[-(-1 + s23/q)^(-1), x])/(s12 + s23)) + 
       G[q/s12, x]^2*(9/(s12 + s23) - (4*G[-(-1 + s23/q)^(-1), x])/
          (s12 + s23)) - (18*G[0, 1, x])/(s12 + s23) - 
       (18*G[1, q/(q - s23), x])/(s12 + s23) + (18*G[1, (s12 + s23)/s12, x])/
        (s12 + s23) - (18*G[q/s12, q/(q - s23), x])/(s12 + s23) + 
       (18*G[q/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
       G[0, x]*(18/(s12 + s23) - (18*G[q/s12, x])/(s12 + s23) - 
         (2*G[q/s12, x]^2)/(s12 + s23) - (20*G[0, 1, x])/(s12 + s23) + 
         (8*G[1, q/s12, x])/(s12 + s23) - (12*G[1, q/(q - s23), x])/
          (s12 + s23) + (4*G[1, (s12 + s23)/s12, x])/(s12 + s23) + 
         (12*G[q/s12, q/(q - s23), x])/(s12 + s23) - 
         (4*G[q/s12, (s12 + s23)/s12, x])/(s12 + s23)) + 
       (36*G[(s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) + 
       G[(s12 + s23)/s12, x]*((-4*G[1, q/(q - s23), x])/(s12 + s23) - 
         (4*G[q/s12, q/(q - s23), x])/(s12 + s23) + 
         (8*G[(s12 + s23)/s12, q/(q - s23), x])/(s12 + s23)) + 
       G[q/s12, x]*(18/(s12 + s23) + (-36/(s12 + s23) - 
           (8*G[(s12 + s23)/s12, x])/(s12 + s23))*G[-(-1 + s23/q)^(-1), x] + 
         (12*G[-(-1 + s23/q)^(-1), x]^2)/(s12 + s23) + 
         (4*G[0, 1, x])/(s12 + s23) - (4*G[1, q/(q - s23), x])/(s12 + s23) + 
         (4*G[1, (s12 + s23)/s12, x])/(s12 + s23) - 
         (4*G[q/s12, q/(q - s23), x])/(s12 + s23) + 
         (4*G[q/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
         (8*G[(s12 + s23)/s12, q/(q - s23), x])/(s12 + s23)) + 
       (20*G[0, 0, 1, x])/(s12 + s23) + (4*G[0, 0, q/s12, x])/(s12 + s23) + 
       (4*G[0, 1, 1, x])/(s12 + s23) + (4*G[1, 1, q/(q - s23), x])/
        (s12 + s23) - (4*G[1, 1, (s12 + s23)/s12, x])/(s12 + s23) + 
       (4*G[1, q/s12, q/(q - s23), x])/(s12 + s23) - 
       (4*G[1, q/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
       (12*G[1, q/(q - s23), q/(q - s23), x])/(s12 + s23) - 
       (8*G[1, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) + 
       (4*G[1, (s12 + s23)/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
       (4*G[q/s12, 1, q/(q - s23), x])/(s12 + s23) - 
       (4*G[q/s12, 1, (s12 + s23)/s12, x])/(s12 + s23) + 
       (12*G[q/s12, q/(q - s23), q/(q - s23), x])/(s12 + s23) - 
       (8*G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) + 
       (4*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
       (4*G[(s12 + s23)/s12, 1, q/(q - s23), x])/(s12 + s23) + 
       (4*G[(s12 + s23)/s12, q/s12, q/(q - s23), x])/(s12 + s23) - 
       (24*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(s12 + s23) - 
       (8*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23)) + 
     G[q/s12, x]*((-36/(s12 + s23) - (36*G[(s12 + s23)/s12, x])/(s12 + s23) - 
         (4*G[(s12 + s23)/s12, x]^2)/(s12 + s23))*G[-(-1 + s23/q)^(-1), x] + 
       (54/(s12 + s23) + (12*G[(s12 + s23)/s12, x])/(s12 + s23))*
        G[-(-1 + s23/q)^(-1), x]^2 - (12*G[-(-1 + s23/q)^(-1), x]^3)/
        (s12 + s23) + (18*G[0, 1, x])/(s12 + s23) - (18*G[0, q/s12, x])/
        (s12 + s23) - (18*G[1, q/(q - s23), x])/(s12 + s23) + 
       (18*G[1, (s12 + s23)/s12, x])/(s12 + s23) - 
       (18*G[q/s12, q/(q - s23), x])/(s12 + s23) + 
       (18*G[q/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
       (36*G[(s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) + 
       G[(s12 + s23)/s12, x]*((-4*G[1, q/(q - s23), x])/(s12 + s23) - 
         (4*G[q/s12, q/(q - s23), x])/(s12 + s23) + 
         (8*G[(s12 + s23)/s12, q/(q - s23), x])/(s12 + s23)) + 
       (4*G[0, 0, 1, x])/(s12 + s23) + (20*G[0, 0, q/s12, x])/(s12 + s23) - 
       (4*G[0, 1, 1, x])/(s12 + s23) - (8*G[0, 1, q/s12, x])/(s12 + s23) + 
       (4*G[0, q/s12, q/s12, x])/(s12 + s23) - (4*G[1, 0, q/s12, x])/
        (s12 + s23) + (4*G[1, q/s12, q/(q - s23), x])/(s12 + s23) - 
       (4*G[1, q/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
       (12*G[1, q/(q - s23), q/(q - s23), x])/(s12 + s23) - 
       (8*G[1, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) + 
       (4*G[1, (s12 + s23)/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
       (4*G[q/s12, 1, q/(q - s23), x])/(s12 + s23) - 
       (4*G[q/s12, 1, (s12 + s23)/s12, x])/(s12 + s23) + 
       (4*G[q/s12, q/s12, q/(q - s23), x])/(s12 + s23) - 
       (4*G[q/s12, q/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
       (12*G[q/s12, q/(q - s23), q/(q - s23), x])/(s12 + s23) - 
       (8*G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) + 
       (4*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
       (4*G[(s12 + s23)/s12, 1, q/(q - s23), x])/(s12 + s23) + 
       (4*G[(s12 + s23)/s12, q/s12, q/(q - s23), x])/(s12 + s23) - 
       (24*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(s12 + s23) - 
       (8*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23)) + 
     G[(s12 + s23)/s12, x]*((18*G[0, q/(q - s23), x])/(s12 + s23) - 
       (18*G[1, q/(q - s23), x])/(s12 + s23) - (18*G[q/s12, q/(q - s23), x])/
        (s12 + s23) + (18*G[(s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) + 
       (12*G[0, 1, q/(q - s23), x])/(s12 + s23) + 
       (12*G[0, q/s12, q/(q - s23), x])/(s12 + s23) - 
       (16*G[0, q/(q - s23), q/(q - s23), x])/(s12 + s23) - 
       (2*G[0, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) + 
       (4*G[1, q/s12, q/(q - s23), x])/(s12 + s23) + 
       (12*G[1, q/(q - s23), q/(q - s23), x])/(s12 + s23) + 
       (2*G[1, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) + 
       (4*G[q/s12, 1, q/(q - s23), x])/(s12 + s23) + 
       (12*G[q/s12, q/(q - s23), q/(q - s23), x])/(s12 + s23) + 
       (2*G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) - 
       (2*G[(s12 + s23)/s12, 0, q/(q - s23), x])/(s12 + s23) + 
       (2*G[(s12 + s23)/s12, 1, q/(q - s23), x])/(s12 + s23) + 
       (2*G[(s12 + s23)/s12, q/s12, q/(q - s23), x])/(s12 + s23) - 
       (16*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(s12 + s23) - 
       (4*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23)) + 
     G[0, x]*((9*G[q/s12, x]^2)/(s12 + s23) + (2*G[q/s12, x]^3)/
        (3*(s12 + s23)) + (18/(s12 + s23) + (4*G[(s12 + s23)/s12, x])/
          (s12 + s23))*G[-(-1 + s23/q)^(-1), x]^2 - 
       (8*G[-(-1 + s23/q)^(-1), x]^3)/(3*(s12 + s23)) - 
       (90*G[0, 1, x])/(s12 + s23) - (90*G[0, q/s12, x])/(s12 + s23) + 
       (90*G[0, q/(q - s23), x])/(s12 + s23) + G[-(-1 + s23/q)^(-1), x]*
        (-18/(s12 + s23) - (18*G[(s12 + s23)/s12, x])/(s12 + s23) - 
         (2*G[(s12 + s23)/s12, x]^2)/(s12 + s23) + (24*G[0, 1, x])/
          (s12 + s23) + (24*G[0, q/s12, x])/(s12 + s23) - 
         (4*G[0, q/(q - s23), x])/(s12 + s23)) - (54*G[1, q/(q - s23), x])/
        (s12 + s23) + (18*G[1, (s12 + s23)/s12, x])/(s12 + s23) - 
       (54*G[q/s12, q/(q - s23), x])/(s12 + s23) + 
       (18*G[q/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
       G[q/s12, x]*(18/(s12 + s23) - (4*G[0, 1, x])/(s12 + s23) - 
         (20*G[0, q/s12, x])/(s12 + s23) + (8*G[1, q/s12, x])/(s12 + s23) + 
         (12*G[1, q/(q - s23), x])/(s12 + s23) - (4*G[1, (s12 + s23)/s12, x])/
          (s12 + s23) - (12*G[q/s12, q/(q - s23), x])/(s12 + s23) + 
         (4*G[q/s12, (s12 + s23)/s12, x])/(s12 + s23)) + 
       (18*G[(s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) + 
       G[(s12 + s23)/s12, x]*((20*G[0, q/(q - s23), x])/(s12 + s23) - 
         (12*G[1, q/(q - s23), x])/(s12 + s23) - 
         (12*G[q/s12, q/(q - s23), x])/(s12 + s23) + 
         (4*G[(s12 + s23)/s12, q/(q - s23), x])/(s12 + s23)) + 
       (52*G[0, 0, 1, x])/(s12 + s23) + (52*G[0, 0, q/s12, x])/(s12 + s23) - 
       (52*G[0, 0, q/(q - s23), x])/(s12 + s23) + (20*G[0, 1, 1, x])/
        (s12 + s23) + (36*G[0, 1, q/(q - s23), x])/(s12 + s23) - 
       (20*G[0, 1, (s12 + s23)/s12, x])/(s12 + s23) + 
       (20*G[0, q/s12, q/s12, x])/(s12 + s23) + 
       (36*G[0, q/s12, q/(q - s23), x])/(s12 + s23) - 
       (20*G[0, q/s12, (s12 + s23)/s12, x])/(s12 + s23) - 
       (56*G[0, q/(q - s23), q/(q - s23), x])/(s12 + s23) - 
       (20*G[0, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) - 
       (4*G[1, 0, q/s12, x])/(s12 + s23) - (16*G[1, q/s12, q/s12, x])/
        (s12 + s23) - (12*G[1, q/s12, q/(q - s23), x])/(s12 + s23) + 
       (4*G[1, q/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
       (36*G[1, q/(q - s23), q/(q - s23), x])/(s12 + s23) + 
       (4*G[1, (s12 + s23)/s12, (s12 + s23)/s12, x])/(s12 + s23) - 
       (12*G[q/s12, 1, q/(q - s23), x])/(s12 + s23) + 
       (4*G[q/s12, 1, (s12 + s23)/s12, x])/(s12 + s23) + 
       (36*G[q/s12, q/(q - s23), q/(q - s23), x])/(s12 + s23) + 
       (4*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/(s12 + s23) - 
       (20*G[(s12 + s23)/s12, 0, q/(q - s23), x])/(s12 + s23) + 
       (12*G[(s12 + s23)/s12, 1, q/(q - s23), x])/(s12 + s23) + 
       (12*G[(s12 + s23)/s12, q/s12, q/(q - s23), x])/(s12 + s23) - 
       (8*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(s12 + s23) - 
       (4*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23)) - 
     (52*G[0, 0, 0, 1, x])/(s12 + s23) - (52*G[0, 0, 0, q/s12, x])/
      (s12 + s23) + (52*G[0, 0, 0, q/(q - s23), x])/(s12 + s23) - 
     (20*G[0, 0, 1, 1, x])/(s12 + s23) - (4*G[0, 0, 1, q/s12, x])/
      (s12 + s23) - (36*G[0, 0, 1, q/(q - s23), x])/(s12 + s23) + 
     (20*G[0, 0, 1, (s12 + s23)/s12, x])/(s12 + s23) - 
     (4*G[0, 0, q/s12, 1, x])/(s12 + s23) - (20*G[0, 0, q/s12, q/s12, x])/
      (s12 + s23) - (36*G[0, 0, q/s12, q/(q - s23), x])/(s12 + s23) + 
     (20*G[0, 0, q/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
     (56*G[0, 0, q/(q - s23), q/(q - s23), x])/(s12 + s23) - 
     (20*G[0, 0, q/(q - s23), (s12 + s23)/s12, x])/(s12 + s23) - 
     (4*G[0, 1, 1, 1, x])/(s12 + s23) + (12*G[0, 1, q/s12, q/(q - s23), x])/
      (s12 + s23) - (4*G[0, 1, q/s12, (s12 + s23)/s12, x])/(s12 + s23) - 
     (36*G[0, 1, q/(q - s23), q/(q - s23), x])/(s12 + s23) - 
     (4*G[0, 1, (s12 + s23)/s12, (s12 + s23)/s12, x])/(s12 + s23) - 
     (8*G[0, q/s12, 1, q/s12, x])/(s12 + s23) + 
     (12*G[0, q/s12, 1, q/(q - s23), x])/(s12 + s23) - 
     (4*G[0, q/s12, 1, (s12 + s23)/s12, x])/(s12 + s23) - 
     (4*G[0, q/s12, q/s12, q/s12, x])/(s12 + s23) - 
     (36*G[0, q/s12, q/(q - s23), q/(q - s23), x])/(s12 + s23) - 
     (4*G[0, q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
     (52*G[0, q/(q - s23), q/(q - s23), q/(q - s23), x])/(s12 + s23) + 
     (4*G[0, q/(q - s23), (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) - 
     (12*G[0, (s12 + s23)/s12, 1, q/(q - s23), x])/(s12 + s23) - 
     (12*G[0, (s12 + s23)/s12, q/s12, q/(q - s23), x])/(s12 + s23) + 
     (16*G[0, (s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(s12 + s23) - 
     (2*G[0, (s12 + s23)/s12, q/(q - s23), (s12 + s23)/s12, x])/(s12 + s23) - 
     (8*G[1, 0, 1, q/s12, x])/(s12 + s23) + (12*G[1, 0, 1, q/(q - s23), x])/
      (s12 + s23) - (4*G[1, 0, 1, (s12 + s23)/s12, x])/(s12 + s23) - 
     (4*G[1, 0, q/s12, q/s12, x])/(s12 + s23) - (12*G[1, 1, 0, q/s12, x])/
      (s12 + s23) + (12*G[1, 1, 0, q/(q - s23), x])/(s12 + s23) - 
     (4*G[1, 1, 0, (s12 + s23)/s12, x])/(s12 + s23) - 
     (4*G[1, 1, 1, q/(q - s23), x])/(s12 + s23) + 
     (4*G[1, 1, 1, (s12 + s23)/s12, x])/(s12 + s23) - 
     (16*G[1, 1, q/s12, 0, x])/(s12 + s23) + (12*G[1, 1, q/(q - s23), 0, x])/
      (s12 + s23) + (4*G[1, 1, q/(q - s23), q/s12, x])/(s12 + s23) - 
     (12*G[1, 1, q/(q - s23), q/(q - s23), x])/(s12 + s23) + 
     (4*G[1, 1, q/(q - s23), (s12 + s23)/s12, x])/(s12 + s23) - 
     (4*G[1, 1, (s12 + s23)/s12, 0, x])/(s12 + s23) - 
     (4*G[1, 1, (s12 + s23)/s12, q/s12, x])/(s12 + s23) + 
     (12*G[1, 1, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) - 
     (4*G[1, 1, (s12 + s23)/s12, (s12 + s23)/s12, x])/(s12 + s23) - 
     (12*G[1, q/s12, q/(q - s23), q/(q - s23), x])/(s12 + s23) + 
     (8*G[1, q/s12, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) - 
     (4*G[1, q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/(s12 + s23) - 
     (36*G[1, q/(q - s23), q/(q - s23), q/(q - s23), x])/(s12 + s23) - 
     (4*G[1, (s12 + s23)/s12, q/s12, q/(q - s23), x])/(s12 + s23) + 
     (24*G[1, (s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(s12 + s23) - 
     (10*G[1, (s12 + s23)/s12, q/(q - s23), (s12 + s23)/s12, x])/
      (s12 + s23) - (12*G[1, (s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), 
        x])/(s12 + s23) + (4*G[1, (s12 + s23)/s12, (s12 + s23)/s12, 
        (s12 + s23)/s12, x])/(s12 + s23) + 
     (12*G[q/s12, 0, q/s12, q/(q - s23), x])/(s12 + s23) - 
     (4*G[q/s12, 0, q/s12, (s12 + s23)/s12, x])/(s12 + s23) - 
     (12*G[q/s12, 1, q/(q - s23), q/(q - s23), x])/(s12 + s23) + 
     (8*G[q/s12, 1, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) - 
     (4*G[q/s12, 1, (s12 + s23)/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
     (12*G[q/s12, q/s12, 0, q/(q - s23), x])/(s12 + s23) - 
     (4*G[q/s12, q/s12, 0, (s12 + s23)/s12, x])/(s12 + s23) - 
     (4*G[q/s12, q/s12, q/s12, q/(q - s23), x])/(s12 + s23) + 
     (4*G[q/s12, q/s12, q/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
     (12*G[q/s12, q/s12, q/(q - s23), 0, x])/(s12 + s23) + 
     (4*G[q/s12, q/s12, q/(q - s23), 1, x])/(s12 + s23) - 
     (12*G[q/s12, q/s12, q/(q - s23), q/(q - s23), x])/(s12 + s23) + 
     (4*G[q/s12, q/s12, q/(q - s23), (s12 + s23)/s12, x])/(s12 + s23) - 
     (4*G[q/s12, q/s12, (s12 + s23)/s12, 0, x])/(s12 + s23) - 
     (4*G[q/s12, q/s12, (s12 + s23)/s12, 1, x])/(s12 + s23) + 
     (12*G[q/s12, q/s12, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) - 
     (4*G[q/s12, q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/(s12 + s23) - 
     (36*G[q/s12, q/(q - s23), q/(q - s23), q/(q - s23), x])/(s12 + s23) - 
     (4*G[q/s12, (s12 + s23)/s12, 1, q/(q - s23), x])/(s12 + s23) + 
     (24*G[q/s12, (s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/
      (s12 + s23) - (10*G[q/s12, (s12 + s23)/s12, q/(q - s23), 
        (s12 + s23)/s12, x])/(s12 + s23) - 
     (12*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/
      (s12 + s23) + (4*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, 
        (s12 + s23)/s12, x])/(s12 + s23) - 
     (12*G[(s12 + s23)/s12, 0, 1, q/(q - s23), x])/(s12 + s23) - 
     (12*G[(s12 + s23)/s12, 0, q/s12, q/(q - s23), x])/(s12 + s23) + 
     (16*G[(s12 + s23)/s12, 0, q/(q - s23), q/(q - s23), x])/(s12 + s23) - 
     (2*G[(s12 + s23)/s12, 0, q/(q - s23), (s12 + s23)/s12, x])/(s12 + s23) - 
     (4*G[(s12 + s23)/s12, 1, q/s12, q/(q - s23), x])/(s12 + s23) - 
     (12*G[(s12 + s23)/s12, 1, q/(q - s23), q/(q - s23), x])/(s12 + s23) + 
     (2*G[(s12 + s23)/s12, 1, q/(q - s23), (s12 + s23)/s12, x])/(s12 + s23) - 
     (4*G[(s12 + s23)/s12, q/s12, 1, q/(q - s23), x])/(s12 + s23) - 
     (12*G[(s12 + s23)/s12, q/s12, q/(q - s23), q/(q - s23), x])/
      (s12 + s23) + (2*G[(s12 + s23)/s12, q/s12, q/(q - s23), 
        (s12 + s23)/s12, x])/(s12 + s23) + 
     (56*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), q/(q - s23), x])/
      (s12 + s23) + (16*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), 
        q/(q - s23), x])/(s12 + s23) + 
     (4*G[(s12 + s23)/s12, (s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/
      (s12 + s23) + ((2*G[1, x]^3)/(3*(s12 + s23)) + (2*G[q/s12, x]^3)/
        (3*(s12 + s23)) + (45/(s12 + s23) + (10*G[(s12 + s23)/s12, x])/
          (s12 + s23))*G[-(-1 + s23/q)^(-1), x]^2 - 
       (38*G[-(-1 + s23/q)^(-1), x]^3)/(3*(s12 + s23)) + 
       G[q/s12, x]^2*(9/(s12 + s23) - (6*G[-(-1 + s23/q)^(-1), x])/
          (s12 + s23)) + G[1, x]^2*(9/(s12 + s23) - (2*G[0, x])/(s12 + s23) + 
         (4*G[q/s12, x])/(s12 + s23) - (6*G[-(-1 + s23/q)^(-1), x])/
          (s12 + s23)) + G[0, x]^2*((2*G[q/s12, x])/(s12 + s23) - 
         (2*G[-(-1 + s23/q)^(-1), x])/(s12 + s23)) + 
       (18*G[0, 1, x])/(s12 + s23) + (18*G[0, q/s12, x])/(s12 + s23) - 
       (18*G[0, q/(q - s23), x])/(s12 + s23) + G[-(-1 + s23/q)^(-1), x]*
        (-18/(s12 + s23) - (18*G[(s12 + s23)/s12, x])/(s12 + s23) - 
         (2*G[(s12 + s23)/s12, x]^2)/(s12 + s23) - (12*G[0, 1, x])/
          (s12 + s23) - (12*G[0, q/s12, x])/(s12 + s23) + 
         (8*G[0, q/(q - s23), x])/(s12 + s23)) + 
       (18*G[1, (s12 + s23)/s12, x])/(s12 + s23) + 
       (18*G[q/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
       (18*G[(s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) + 
       G[0, x]*((-2*G[q/s12, x]^2)/(s12 + s23) + 
         (18/(s12 + s23) + (4*G[(s12 + s23)/s12, x])/(s12 + s23))*
          G[-(-1 + s23/q)^(-1), x] - (10*G[-(-1 + s23/q)^(-1), x]^2)/
          (s12 + s23) + G[q/s12, x]*(-18/(s12 + s23) + 
           (12*G[-(-1 + s23/q)^(-1), x])/(s12 + s23)) - 
         (4*G[0, 1, x])/(s12 + s23) - (4*G[0, q/s12, x])/(s12 + s23) + 
         (4*G[0, q/(q - s23), x])/(s12 + s23) - (4*G[1, (s12 + s23)/s12, x])/
          (s12 + s23) - (4*G[q/s12, (s12 + s23)/s12, x])/(s12 + s23) - 
         (4*G[(s12 + s23)/s12, q/(q - s23), x])/(s12 + s23)) + 
       G[(s12 + s23)/s12, x]*((-4*G[0, q/(q - s23), x])/(s12 + s23) + 
         (4*G[(s12 + s23)/s12, q/(q - s23), x])/(s12 + s23)) + 
       G[q/s12, x]*(18/(s12 + s23) + (-54/(s12 + s23) - 
           (12*G[(s12 + s23)/s12, x])/(s12 + s23))*G[-(-1 + s23/q)^(-1), x] + 
         (18*G[-(-1 + s23/q)^(-1), x]^2)/(s12 + s23) + 
         (8*G[0, 1, x])/(s12 + s23) + (4*G[0, q/s12, x])/(s12 + s23) - 
         (4*G[1, q/s12, x])/(s12 + s23) - (12*G[1, q/(q - s23), x])/
          (s12 + s23) + (8*G[1, (s12 + s23)/s12, x])/(s12 + s23) + 
         (4*G[q/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
         (12*G[(s12 + s23)/s12, q/(q - s23), x])/(s12 + s23)) + 
       G[1, x]*(18/(s12 + s23) + (2*G[0, x]^2)/(s12 + s23) + 
         (4*G[q/s12, x]^2)/(s12 + s23) + (-54/(s12 + s23) - 
           (12*G[(s12 + s23)/s12, x])/(s12 + s23))*G[-(-1 + s23/q)^(-1), x] + 
         (18*G[-(-1 + s23/q)^(-1), x]^2)/(s12 + s23) + 
         G[q/s12, x]*(36/(s12 + s23) - (12*G[-(-1 + s23/q)^(-1), x])/
            (s12 + s23)) + G[0, x]*(-18/(s12 + s23) - (8*G[q/s12, x])/
            (s12 + s23) + (12*G[-(-1 + s23/q)^(-1), x])/(s12 + s23)) + 
         (4*G[0, 1, x])/(s12 + s23) - (4*G[1, q/s12, x])/(s12 + s23) + 
         (4*G[1, (s12 + s23)/s12, x])/(s12 + s23) - 
         (12*G[q/s12, q/(q - s23), x])/(s12 + s23) + 
         (8*G[q/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
         (12*G[(s12 + s23)/s12, q/(q - s23), x])/(s12 + s23)) + 
       (4*G[0, 0, 1, x])/(s12 + s23) + (4*G[0, 0, q/s12, x])/(s12 + s23) - 
       (4*G[0, 0, q/(q - s23), x])/(s12 + s23) - (4*G[0, 1, 1, x])/
        (s12 + s23) + (4*G[0, 1, (s12 + s23)/s12, x])/(s12 + s23) - 
       (4*G[0, q/s12, q/s12, x])/(s12 + s23) + 
       (4*G[0, q/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
       (4*G[0, q/(q - s23), q/(q - s23), x])/(s12 + s23) + 
       (4*G[0, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) + 
       (8*G[1, 0, q/s12, x])/(s12 + s23) + (8*G[1, 1, q/s12, x])/
        (s12 + s23) - (4*G[1, 1, (s12 + s23)/s12, x])/(s12 + s23) + 
       (8*G[1, q/s12, q/s12, x])/(s12 + s23) + 
       (12*G[1, q/s12, q/(q - s23), x])/(s12 + s23) - 
       (8*G[1, q/s12, (s12 + s23)/s12, x])/(s12 + s23) - 
       (12*G[1, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) + 
       (4*G[1, (s12 + s23)/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
       (12*G[q/s12, 1, q/(q - s23), x])/(s12 + s23) - 
       (8*G[q/s12, 1, (s12 + s23)/s12, x])/(s12 + s23) - 
       (4*G[q/s12, q/s12, (s12 + s23)/s12, x])/(s12 + s23) - 
       (12*G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) + 
       (4*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
       (4*G[(s12 + s23)/s12, 0, q/(q - s23), x])/(s12 + s23) - 
       (20*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(s12 + s23) - 
       (4*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23))*
      Log[z] + ((2*G[1, x]^2)/(s12 + s23) + (2*G[q/s12, x]^2)/(s12 + s23) + 
       (-18/(s12 + s23) - (4*G[(s12 + s23)/s12, x])/(s12 + s23))*
        G[-(-1 + s23/q)^(-1), x] + (10*G[-(-1 + s23/q)^(-1), x]^2)/
        (s12 + s23) + G[q/s12, x]*(18/(s12 + s23) - 
         (12*G[-(-1 + s23/q)^(-1), x])/(s12 + s23)) + 
       G[1, x]*(18/(s12 + s23) - (4*G[0, x])/(s12 + s23) + 
         (8*G[q/s12, x])/(s12 + s23) - (12*G[-(-1 + s23/q)^(-1), x])/
          (s12 + s23)) + G[0, x]*((-4*G[q/s12, x])/(s12 + s23) + 
         (4*G[-(-1 + s23/q)^(-1), x])/(s12 + s23)) + 
       (4*G[0, 1, x])/(s12 + s23) + (4*G[0, q/s12, x])/(s12 + s23) - 
       (4*G[0, q/(q - s23), x])/(s12 + s23) + (4*G[1, (s12 + s23)/s12, x])/
        (s12 + s23) + (4*G[q/s12, (s12 + s23)/s12, x])/(s12 + s23) + 
       (4*G[(s12 + s23)/s12, q/(q - s23), x])/(s12 + s23))*Log[z]^2 + 
     ((8*G[1, x])/(3*(s12 + s23)) + (8*G[q/s12, x])/(3*(s12 + s23)) - 
       (8*G[-(-1 + s23/q)^(-1), x])/(3*(s12 + s23)))*Log[z]^3))*1};
P13G011110011=
{x^(1 - 2*eps)*(1 - x/xim)^(1 + 2*eps)*(1 - x/xip)^(1 + 2*eps), 0, 
 ((-10*G[(s12 + s23)/s12, x]^3*G[-(-1 + s23/q)^(-1), x])/(3*q*(s12 + s23)) - 
   (26*G[-(-1 + s23/q)^(-1), x]^3)/(3*q*(s12 + s23)) - 
   (5*G[-(-1 + s23/q)^(-1), x]^4)/(2*q*(s12 + s23)) + 
   G[1, x]^3*((-2*G[(s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (2*G[-(-1 + s23/q)^(-1), x])/(q*(s12 + s23))) + 
   G[q/s12, x]^3*((-2*G[(s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (2*G[-(-1 + s23/q)^(-1), x])/(q*(s12 + s23))) + 
   (6*G[0, 1, x]^2)/(q*(s12 + s23)) + (6*G[0, q/s12, x]^2)/(q*(s12 + s23)) - 
   (10*G[0, q/(q - s23), x]^2)/(q*(s12 + s23)) + 
   G[0, xim, x]*((-8*G[0, q/s12, x])/(q*(s12 + s23)) + 
     (8*G[0, q/(q - s23), x])/(q*(s12 + s23)) - (8*G[1, q/(q - s23), x])/
      (q*(s12 + s23)) - (8*G[q/s12, q/(q - s23), x])/(q*(s12 + s23))) + 
   G[0, xip, x]*((-8*G[0, q/s12, x])/(q*(s12 + s23)) + 
     (8*G[0, q/(q - s23), x])/(q*(s12 + s23)) - (8*G[1, q/(q - s23), x])/
      (q*(s12 + s23)) - (8*G[q/s12, q/(q - s23), x])/(q*(s12 + s23))) + 
   G[0, (s12 + s23)/s12, x]*((8*G[1, q/(q - s23), x])/(q*(s12 + s23)) + 
     (8*G[q/s12, q/(q - s23), x])/(q*(s12 + s23))) + 
   G[(s12 + s23)/s12, x]^2*((13*G[-(-1 + s23/q)^(-1), x])/(q*(s12 + s23)) + 
     (4*G[-(-1 + s23/q)^(-1), x]^2)/(q*(s12 + s23)) - 
     (4*G[-(-1 + s23/q)^(-1), x]*G[xim, x])/(q*(s12 + s23)) - 
     (4*G[-(-1 + s23/q)^(-1), x]*G[xip, x])/(q*(s12 + s23)) + 
     (10*G[0, 1, x])/(q*(s12 + s23)) + (10*G[0, q/s12, x])/(q*(s12 + s23)) - 
     (10*G[0, q/(q - s23), x])/(q*(s12 + s23)) + (10*G[1, q/(q - s23), x])/
      (q*(s12 + s23)) - (10*G[1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (10*G[q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
     (10*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (10*G[q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23))) + 
   G[0, x]^2*((16*G[1, x]^2)/(q*(s12 + s23)) + (16*G[q/s12, x]^2)/
      (q*(s12 + s23)) + (32*G[q/s12, x]*G[(s12 + s23)/s12, x])/
      (q*(s12 + s23)) + G[1, x]*((-32*G[q/s12, x])/(q*(s12 + s23)) + 
       (32*G[(s12 + s23)/s12, x])/(q*(s12 + s23))) - 
     (32*G[(s12 + s23)/s12, x]*G[-(-1 + s23/q)^(-1), x])/(q*(s12 + s23)) - 
     (16*G[-(-1 + s23/q)^(-1), x]^2)/(q*(s12 + s23)) - 
     (32*G[0, 1, x])/(q*(s12 + s23)) - (32*G[0, q/s12, x])/(q*(s12 + s23)) + 
     (32*G[0, q/(q - s23), x])/(q*(s12 + s23)) - 
     (32*G[1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (32*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (32*G[q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23))) + 
   G[q/s12, q/(q - s23), x]*((8*G[q/(q - s23), xim, x])/(q*(s12 + s23)) + 
     (8*G[q/(q - s23), xip, x])/(q*(s12 + s23))) + 
   G[-(-1 + s23/q)^(-1), x]^2*((-14*G[0, 1, x])/(q*(s12 + s23)) - 
     (14*G[0, q/s12, x])/(q*(s12 + s23)) + (28*G[0, q/(q - s23), x])/
      (q*(s12 + s23)) - (14*G[1, q/(q - s23), x])/(q*(s12 + s23)) - 
     (14*G[q/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
     (2*G[q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (8*G[q/(q - s23), xim, x])/(q*(s12 + s23)) + (8*G[q/(q - s23), xip, x])/
      (q*(s12 + s23))) + ((-8*G[q/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
     (8*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (8*G[q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)))*
    G[xim, (s12 + s23)/s12, x] + 
   ((-8*G[q/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
     (8*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (8*G[q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)))*
    G[xip, (s12 + s23)/s12, x] + G[1, q/(q - s23), x]*
    ((8*G[q/(q - s23), xim, x])/(q*(s12 + s23)) + (8*G[q/(q - s23), xip, x])/
      (q*(s12 + s23)) - (8*G[xim, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (8*G[xip, (s12 + s23)/s12, x])/(q*(s12 + s23))) + 
   G[0, 1, x]*((-12*G[0, q/s12, x])/(q*(s12 + s23)) + 
     (8*G[0, q/(q - s23), x])/(q*(s12 + s23)) + (8*G[0, (s12 + s23)/s12, x])/
      (q*(s12 + s23)) - (8*G[0, xim, x])/(q*(s12 + s23)) - 
     (8*G[0, xip, x])/(q*(s12 + s23)) - (32*G[1, q/s12, x])/(q*(s12 + s23)) + 
     (12*G[1, q/(q - s23), x])/(q*(s12 + s23)) - 
     (12*G[1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (16*G[1, xim, x])/(q*(s12 + s23)) + (16*G[1, xip, x])/(q*(s12 + s23)) - 
     (12*G[q/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
     (12*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (16*G[q/s12, xim, x])/(q*(s12 + s23)) - (16*G[q/s12, xip, x])/
      (q*(s12 + s23)) + (8*G[q/(q - s23), xim, x])/(q*(s12 + s23)) + 
     (8*G[q/(q - s23), xip, x])/(q*(s12 + s23)) - 
     (8*G[xim, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (8*G[xip, (s12 + s23)/s12, x])/(q*(s12 + s23))) + 
   G[0, q/s12, x]*((8*G[0, q/(q - s23), x])/(q*(s12 + s23)) + 
     (8*G[0, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (32*G[1, q/s12, x])/(q*(s12 + s23)) - (12*G[1, q/(q - s23), x])/
      (q*(s12 + s23)) + (12*G[1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (16*G[1, xim, x])/(q*(s12 + s23)) - (16*G[1, xip, x])/(q*(s12 + s23)) + 
     (12*G[q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
     (12*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (16*G[q/s12, xim, x])/(q*(s12 + s23)) + (16*G[q/s12, xip, x])/
      (q*(s12 + s23)) + (8*G[q/(q - s23), xim, x])/(q*(s12 + s23)) + 
     (8*G[q/(q - s23), xip, x])/(q*(s12 + s23)) - 
     (8*G[xim, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (8*G[xip, (s12 + s23)/s12, x])/(q*(s12 + s23))) + 
   G[q/s12, x]^2*(G[(s12 + s23)/s12, x]^2/(q*s12 + q*s23) + 
     (13*G[-(-1 + s23/q)^(-1), x])/(q*(s12 + s23)) + 
     (5*G[-(-1 + s23/q)^(-1), x]^2)/(q*(s12 + s23)) + 
     G[(s12 + s23)/s12, x]*(-13/(q*(s12 + s23)) - 
       (2*G[-(-1 + s23/q)^(-1), x])/(q*(s12 + s23)) + 
       (4*G[xim, x])/(q*(s12 + s23)) + (4*G[xip, x])/(q*(s12 + s23))) + 
     (8*G[0, 1, x])/(q*(s12 + s23)) - (8*G[0, q/s12, x])/(q*(s12 + s23)) + 
     (4*G[0, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (4*G[0, xim, x])/(q*(s12 + s23)) - (4*G[0, xip, x])/(q*(s12 + s23)) - 
     (6*G[1, q/(q - s23), x])/(q*(s12 + s23)) + (6*G[1, (s12 + s23)/s12, x])/
      (q*(s12 + s23)) - (6*G[q/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
     (6*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (8*G[q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (4*G[q/(q - s23), xim, x])/(q*(s12 + s23)) - (4*G[q/(q - s23), xip, x])/
      (q*(s12 + s23)) - (4*G[xim, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (4*G[xip, (s12 + s23)/s12, x])/(q*(s12 + s23))) + 
   G[1, x]^2*(G[(s12 + s23)/s12, x]^2/(q*s12 + q*s23) + 
     (13*G[-(-1 + s23/q)^(-1), x])/(q*(s12 + s23)) + 
     (5*G[-(-1 + s23/q)^(-1), x]^2)/(q*(s12 + s23)) + 
     G[q/s12, x]*((-6*G[(s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (6*G[-(-1 + s23/q)^(-1), x])/(q*(s12 + s23))) + 
     G[(s12 + s23)/s12, x]*(-13/(q*(s12 + s23)) - 
       (2*G[-(-1 + s23/q)^(-1), x])/(q*(s12 + s23)) + 
       (4*G[xim, x])/(q*(s12 + s23)) + (4*G[xip, x])/(q*(s12 + s23))) - 
     (8*G[0, 1, x])/(q*(s12 + s23)) + (6*G[0, q/s12, x])/(q*(s12 + s23)) + 
     (4*G[0, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (4*G[0, xim, x])/(q*(s12 + s23)) - (4*G[0, xip, x])/(q*(s12 + s23)) - 
     (6*G[1, q/(q - s23), x])/(q*(s12 + s23)) + (6*G[1, (s12 + s23)/s12, x])/
      (q*(s12 + s23)) - (6*G[q/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
     (6*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (8*G[q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (4*G[q/(q - s23), xim, x])/(q*(s12 + s23)) - (4*G[q/(q - s23), xip, x])/
      (q*(s12 + s23)) - (4*G[xim, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (4*G[xip, (s12 + s23)/s12, x])/(q*(s12 + s23))) + 
   G[1, (s12 + s23)/s12, x]*((8*G[xim, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (8*G[xip, (s12 + s23)/s12, x])/(q*(s12 + s23))) + 
   G[0, q/(q - s23), x]*((-8*G[0, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (12*G[q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (24*G[q/(q - s23), xim, x])/(q*(s12 + s23)) - 
     (24*G[q/(q - s23), xip, x])/(q*(s12 + s23)) + 
     (8*G[xim, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (8*G[xip, (s12 + s23)/s12, x])/(q*(s12 + s23))) + 
   (78*G[0, 0, 1, x])/(q*(s12 + s23)) + (78*G[0, 0, q/s12, x])/
    (q*(s12 + s23)) - (78*G[0, 0, q/(q - s23), x])/(q*(s12 + s23)) + 
   (78*G[0, 1, 1, x])/(q*(s12 + s23)) + (26*G[0, 1, q/(q - s23), x])/
    (q*(s12 + s23)) + (26*G[0, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (78*G[0, q/s12, q/s12, x])/(q*(s12 + s23)) + 
   (26*G[0, q/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
   (26*G[0, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (104*G[0, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) - 
   (26*G[0, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (26*G[1, 0, q/s12, x])/(q*(s12 + s23)) + (26*G[1, 1, q/(q - s23), x])/
    (q*(s12 + s23)) - (26*G[1, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (26*G[1, q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
   (26*G[1, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (26*G[1, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) + 
   (52*G[1, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (26*G[1, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (26*G[q/s12, 1, q/(q - s23), x])/(q*(s12 + s23)) - 
   (26*G[q/s12, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (26*G[q/s12, q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
   (26*G[q/s12, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (26*G[q/s12, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) + 
   (52*G[q/s12, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (26*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (26*G[q/(q - s23), 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (26*G[q/(q - s23), q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (52*G[q/(q - s23), q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (26*G[q/(q - s23), (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   G[(s12 + s23)/s12, x]*((2*G[-(-1 + s23/q)^(-1), x]^3)/(q*(s12 + s23)) - 
     (26*G[0, 1, x])/(q*(s12 + s23)) - (26*G[0, q/s12, x])/(q*(s12 + s23)) + 
     (26*G[0, q/(q - s23), x])/(q*(s12 + s23)) - (26*G[1, q/(q - s23), x])/
      (q*(s12 + s23)) + (26*G[1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (26*G[q/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
     (26*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (26*G[q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     G[-(-1 + s23/q)^(-1), x]*((-4*G[0, 1, x])/(q*(s12 + s23)) - 
       (4*G[0, q/s12, x])/(q*(s12 + s23)) - (8*G[0, q/(q - s23), x])/
        (q*(s12 + s23)) - (4*G[1, q/(q - s23), x])/(q*(s12 + s23)) - 
       (4*G[q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
       (12*G[q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23))) + 
     G[xim, x]*((8*G[0, 1, x])/(q*(s12 + s23)) + (8*G[0, q/s12, x])/
        (q*(s12 + s23)) - (8*G[0, q/(q - s23), x])/(q*(s12 + s23)) + 
       (8*G[1, q/(q - s23), x])/(q*(s12 + s23)) - 
       (8*G[1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (8*G[q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
       (8*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (8*G[q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23))) + 
     G[xip, x]*((8*G[0, 1, x])/(q*(s12 + s23)) + (8*G[0, q/s12, x])/
        (q*(s12 + s23)) - (8*G[0, q/(q - s23), x])/(q*(s12 + s23)) + 
       (8*G[1, q/(q - s23), x])/(q*(s12 + s23)) - 
       (8*G[1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (8*G[q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
       (8*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (8*G[q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23))) - 
     (28*G[0, 0, 1, x])/(q*(s12 + s23)) - (28*G[0, 0, q/s12, x])/
      (q*(s12 + s23)) + (28*G[0, 0, q/(q - s23), x])/(q*(s12 + s23)) - 
     (20*G[0, 1, 1, x])/(q*(s12 + s23)) - (4*G[0, 1, q/(q - s23), x])/
      (q*(s12 + s23)) - (20*G[0, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (20*G[0, q/s12, q/s12, x])/(q*(s12 + s23)) - 
     (4*G[0, q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
     (20*G[0, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (8*G[0, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) + 
     (20*G[0, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (4*G[1, 0, q/s12, x])/(q*(s12 + s23)) - (8*G[1, 0, q/(q - s23), x])/
      (q*(s12 + s23)) - (4*G[1, 1, q/(q - s23), x])/(q*(s12 + s23)) + 
     (4*G[1, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (4*G[1, q/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
     (4*G[1, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (4*G[1, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) - 
     (16*G[1, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (20*G[1, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (8*G[q/s12, 0, q/(q - s23), x])/(q*(s12 + s23)) - 
     (4*G[q/s12, 1, q/(q - s23), x])/(q*(s12 + s23)) + 
     (4*G[q/s12, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (4*G[q/s12, q/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
     (4*G[q/s12, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (4*G[q/s12, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) - 
     (16*G[q/s12, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (20*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (4*G[q/(q - s23), 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (4*G[q/(q - s23), q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (8*G[q/(q - s23), q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (20*G[q/(q - s23), (s12 + s23)/s12, (s12 + s23)/s12, x])/
      (q*(s12 + s23))) + G[xim, x]*
    ((-8*G[-(-1 + s23/q)^(-1), x]*G[q/(q - s23), (s12 + s23)/s12, x])/
      (q*(s12 + s23)) - (8*G[0, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (8*G[0, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (8*G[0, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (8*G[1, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (16*G[1, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (8*G[1, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (8*G[q/s12, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (16*G[q/s12, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (8*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (8*G[q/(q - s23), 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (8*G[q/(q - s23), q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (8*G[q/(q - s23), (s12 + s23)/s12, (s12 + s23)/s12, x])/
      (q*(s12 + s23))) + G[xip, x]*
    ((-8*G[-(-1 + s23/q)^(-1), x]*G[q/(q - s23), (s12 + s23)/s12, x])/
      (q*(s12 + s23)) - (8*G[0, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (8*G[0, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (8*G[0, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (8*G[1, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (16*G[1, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (8*G[1, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (8*G[q/s12, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (16*G[q/s12, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (8*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (8*G[q/(q - s23), 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (8*G[q/(q - s23), q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (8*G[q/(q - s23), (s12 + s23)/s12, (s12 + s23)/s12, x])/
      (q*(s12 + s23))) + G[0, x]*((4*G[1, x]^3)/(q*(s12 + s23)) + 
     (4*G[q/s12, x]^3)/(q*(s12 + s23)) + 
     (24*G[(s12 + s23)/s12, x]^2*G[-(-1 + s23/q)^(-1), x])/(q*(s12 + s23)) - 
     (26*G[-(-1 + s23/q)^(-1), x]^2)/(q*(s12 + s23)) - 
     (12*G[-(-1 + s23/q)^(-1), x]^3)/(q*(s12 + s23)) + 
     G[q/s12, x]^2*(26/(q*(s12 + s23)) - (8*G[(s12 + s23)/s12, x])/
        (q*(s12 + s23)) + (12*G[-(-1 + s23/q)^(-1), x])/(q*(s12 + s23))) + 
     G[1, x]^2*(26/(q*(s12 + s23)) - (12*G[q/s12, x])/(q*(s12 + s23)) - 
       (8*G[(s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (12*G[-(-1 + s23/q)^(-1), x])/(q*(s12 + s23))) - 
     (52*G[0, 1, x])/(q*(s12 + s23)) - (52*G[0, q/s12, x])/(q*(s12 + s23)) + 
     (52*G[0, q/(q - s23), x])/(q*(s12 + s23)) - 
     (52*G[1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (52*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (52*G[q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     G[(s12 + s23)/s12, x]*((-52*G[-(-1 + s23/q)^(-1), x])/(q*(s12 + s23)) - 
       (4*G[-(-1 + s23/q)^(-1), x]^2)/(q*(s12 + s23)) + 
       (16*G[-(-1 + s23/q)^(-1), x]*G[xim, x])/(q*(s12 + s23)) + 
       (16*G[-(-1 + s23/q)^(-1), x]*G[xip, x])/(q*(s12 + s23)) - 
       (24*G[1, q/(q - s23), x])/(q*(s12 + s23)) + 
       (48*G[1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (24*G[q/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
       (48*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (48*G[q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23))) + 
     G[xim, x]*((16*G[1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (16*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (16*G[q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23))) + 
     G[xip, x]*((16*G[1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (16*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (16*G[q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23))) + 
     G[-(-1 + s23/q)^(-1), x]*((-24*G[0, 1, x])/(q*(s12 + s23)) - 
       (24*G[0, q/s12, x])/(q*(s12 + s23)) + (64*G[0, q/(q - s23), x])/
        (q*s12 + q*s23) + (16*G[0, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (16*G[0, xim, x])/(q*(s12 + s23)) - (16*G[0, xip, x])/
        (q*(s12 + s23)) - (24*G[1, q/(q - s23), x])/(q*(s12 + s23)) - 
       (24*G[q/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
       (8*G[q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (16*G[q/(q - s23), xim, x])/(q*(s12 + s23)) + 
       (16*G[q/(q - s23), xip, x])/(q*(s12 + s23)) - 
       (16*G[xim, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (16*G[xip, (s12 + s23)/s12, x])/(q*(s12 + s23))) + 
     G[q/s12, x]*((-24*G[(s12 + s23)/s12, x]^2)/(q*(s12 + s23)) + 
       (12*G[-(-1 + s23/q)^(-1), x]^2)/(q*(s12 + s23)) + 
       G[(s12 + s23)/s12, x]*(52/(q*(s12 + s23)) + 
         (24*G[-(-1 + s23/q)^(-1), x])/(q*(s12 + s23)) - 
         (16*G[xim, x])/(q*(s12 + s23)) - (16*G[xip, x])/(q*(s12 + s23))) + 
       (40*G[0, 1, x])/(q*(s12 + s23)) - (40*G[0, q/s12, x])/
        (q*(s12 + s23)) - (16*G[0, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (16*G[0, xim, x])/(q*(s12 + s23)) + (16*G[0, xip, x])/
        (q*(s12 + s23)) + (16*G[1, q/s12, x])/(q*(s12 + s23)) - 
       (8*G[1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (16*G[1, xim, x])/(q*(s12 + s23)) + (16*G[1, xip, x])/
        (q*(s12 + s23)) - (24*G[q/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
       (16*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (16*G[q/s12, xim, x])/(q*(s12 + s23)) - (16*G[q/s12, xip, x])/
        (q*(s12 + s23)) - (24*G[q/(q - s23), (s12 + s23)/s12, x])/
        (q*(s12 + s23)) + (16*G[xim, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (16*G[xip, (s12 + s23)/s12, x])/(q*(s12 + s23))) + 
     G[1, x]*((-4*G[q/s12, x]^2)/(q*(s12 + s23)) - 
       (24*G[(s12 + s23)/s12, x]^2)/(q*(s12 + s23)) + 
       G[q/s12, x]*(-52/(q*(s12 + s23)) + (8*G[(s12 + s23)/s12, x])/
          (q*(s12 + s23))) + (12*G[-(-1 + s23/q)^(-1), x]^2)/
        (q*(s12 + s23)) + G[(s12 + s23)/s12, x]*(52/(q*(s12 + s23)) + 
         (24*G[-(-1 + s23/q)^(-1), x])/(q*(s12 + s23)) - 
         (16*G[xim, x])/(q*(s12 + s23)) - (16*G[xip, x])/(q*(s12 + s23))) - 
       (40*G[0, 1, x])/(q*(s12 + s23)) + (16*G[0, q/s12, x])/
        (q*(s12 + s23)) - (16*G[0, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (16*G[0, xim, x])/(q*(s12 + s23)) + (16*G[0, xip, x])/
        (q*(s12 + s23)) + (32*G[1, q/s12, x])/(q*(s12 + s23)) - 
       (24*G[1, q/(q - s23), x])/(q*(s12 + s23)) + 
       (16*G[1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (16*G[1, xim, x])/(q*(s12 + s23)) - (16*G[1, xip, x])/
        (q*(s12 + s23)) - (8*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (16*G[q/s12, xim, x])/(q*(s12 + s23)) + (16*G[q/s12, xip, x])/
        (q*(s12 + s23)) - (24*G[q/(q - s23), (s12 + s23)/s12, x])/
        (q*(s12 + s23)) + (16*G[xim, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (16*G[xip, (s12 + s23)/s12, x])/(q*(s12 + s23))) + 
     (64*G[0, 0, 1, x])/(q*s12 + q*s23) + (64*G[0, 0, q/s12, x])/
      (q*s12 + q*s23) - (64*G[0, 0, q/(q - s23), x])/(q*s12 + q*s23) + 
     (32*G[0, 1, 1, x])/(q*(s12 + s23)) + (24*G[0, 1, q/(q - s23), x])/
      (q*(s12 + s23)) + (16*G[0, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (32*G[0, q/s12, q/s12, x])/(q*(s12 + s23)) + 
     (24*G[0, q/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
     (16*G[0, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (56*G[0, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) - 
     (16*G[0, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (24*G[1, 0, q/s12, x])/(q*(s12 + s23)) + 
     (16*G[1, 0, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (16*G[1, 0, xim, x])/(q*(s12 + s23)) - (16*G[1, 0, xip, x])/
      (q*(s12 + s23)) + (4*G[1, 1, q/(q - s23), x])/(q*(s12 + s23)) - 
     (4*G[1, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (48*G[1, q/s12, q/s12, x])/(q*(s12 + s23)) + 
     (8*G[1, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (16*G[1, q/s12, xim, x])/(q*(s12 + s23)) - (16*G[1, q/s12, xip, x])/
      (q*(s12 + s23)) + (24*G[1, q/(q - s23), q/(q - s23), x])/
      (q*(s12 + s23)) + (24*G[1, q/(q - s23), (s12 + s23)/s12, x])/
      (q*(s12 + s23)) - (48*G[1, (s12 + s23)/s12, (s12 + s23)/s12, x])/
      (q*(s12 + s23)) - (16*G[1, xim, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (16*G[1, xip, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (16*G[q/s12, 0, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (16*G[q/s12, 0, xim, x])/(q*(s12 + s23)) - (16*G[q/s12, 0, xip, x])/
      (q*(s12 + s23)) + (8*G[q/s12, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (16*G[q/s12, 1, xim, x])/(q*(s12 + s23)) - (16*G[q/s12, 1, xip, x])/
      (q*(s12 + s23)) + (4*G[q/s12, q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
     (4*G[q/s12, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (24*G[q/s12, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) + 
     (24*G[q/s12, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (48*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (16*G[q/s12, xim, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (16*G[q/s12, xip, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (16*G[q/(q - s23), 0, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (16*G[q/(q - s23), 0, xim, x])/(q*(s12 + s23)) + 
     (16*G[q/(q - s23), 0, xip, x])/(q*(s12 + s23)) - 
     (8*G[q/(q - s23), q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (48*G[q/(q - s23), (s12 + s23)/s12, (s12 + s23)/s12, x])/
      (q*(s12 + s23)) + (16*G[q/(q - s23), xim, (s12 + s23)/s12, x])/
      (q*(s12 + s23)) + (16*G[q/(q - s23), xip, (s12 + s23)/s12, x])/
      (q*(s12 + s23)) - (16*G[xim, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (16*G[xim, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (16*G[xim, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (16*G[xip, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (16*G[xip, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (16*G[xip, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23))) + 
   G[1, x]*((10*G[(s12 + s23)/s12, x]^3)/(3*q*(s12 + s23)) + 
     (13*G[-(-1 + s23/q)^(-1), x]^2)/(q*(s12 + s23)) + 
     (14*G[-(-1 + s23/q)^(-1), x]^3)/(3*q*(s12 + s23)) + 
     G[q/s12, x]^2*((-6*G[(s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (6*G[-(-1 + s23/q)^(-1), x])/(q*(s12 + s23))) + 
     G[(s12 + s23)/s12, x]^2*(-13/(q*(s12 + s23)) - 
       (10*G[-(-1 + s23/q)^(-1), x])/(q*(s12 + s23)) + 
       (4*G[xim, x])/(q*(s12 + s23)) + (4*G[xip, x])/(q*(s12 + s23))) - 
     (52*G[0, 1, x])/(q*(s12 + s23)) + (26*G[0, q/s12, x])/(q*(s12 + s23)) - 
     (26*G[1, q/(q - s23), x])/(q*(s12 + s23)) + 
     (26*G[1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (26*G[q/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
     (26*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (52*G[q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     G[xim, x]*((-8*G[1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (8*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (16*G[q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23))) + 
     G[xip, x]*((-8*G[1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (8*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (16*G[q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23))) + 
     G[(s12 + s23)/s12, x]*((26*G[-(-1 + s23/q)^(-1), x])/(q*(s12 + s23)) + 
       (2*G[-(-1 + s23/q)^(-1), x]^2)/(q*(s12 + s23)) - 
       (8*G[-(-1 + s23/q)^(-1), x]*G[xim, x])/(q*(s12 + s23)) - 
       (8*G[-(-1 + s23/q)^(-1), x]*G[xip, x])/(q*(s12 + s23)) + 
       (12*G[0, 1, x])/(q*(s12 + s23)) - (8*G[0, q/s12, x])/(q*(s12 + s23)) + 
       (8*G[0, q/(q - s23), x])/(q*(s12 + s23)) + (4*G[1, q/(q - s23), x])/
        (q*(s12 + s23)) - (4*G[1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (4*G[q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
       (4*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (16*G[q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23))) + 
     G[q/s12, x]*((2*G[(s12 + s23)/s12, x]^2)/(q*(s12 + s23)) + 
       (26*G[-(-1 + s23/q)^(-1), x])/(q*(s12 + s23)) + 
       (10*G[-(-1 + s23/q)^(-1), x]^2)/(q*(s12 + s23)) + 
       G[(s12 + s23)/s12, x]*(-26/(q*(s12 + s23)) - 
         (4*G[-(-1 + s23/q)^(-1), x])/(q*(s12 + s23)) + 
         (8*G[xim, x])/(q*(s12 + s23)) + (8*G[xip, x])/(q*(s12 + s23))) + 
       (16*G[0, 1, x])/(q*(s12 + s23)) - (8*G[0, q/s12, x])/(q*(s12 + s23)) + 
       (8*G[0, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (8*G[0, xim, x])/(q*(s12 + s23)) - (8*G[0, xip, x])/(q*(s12 + s23)) - 
       (12*G[1, q/(q - s23), x])/(q*(s12 + s23)) + 
       (12*G[1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (12*G[q/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
       (12*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (16*G[q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (8*G[q/(q - s23), xim, x])/(q*(s12 + s23)) - 
       (8*G[q/(q - s23), xip, x])/(q*(s12 + s23)) - 
       (8*G[xim, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (8*G[xip, (s12 + s23)/s12, x])/(q*(s12 + s23))) + 
     G[-(-1 + s23/q)^(-1), x]*((-12*G[0, 1, x])/(q*(s12 + s23)) - 
       (8*G[0, q/s12, x])/(q*(s12 + s23)) + (8*G[0, q/(q - s23), x])/
        (q*(s12 + s23)) - (8*G[0, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (8*G[0, xim, x])/(q*(s12 + s23)) + (8*G[0, xip, x])/(q*(s12 + s23)) - 
       (20*G[1, q/(q - s23), x])/(q*(s12 + s23)) - 
       (20*G[q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
       (8*G[q/(q - s23), xim, x])/(q*(s12 + s23)) - 
       (8*G[q/(q - s23), xip, x])/(q*(s12 + s23)) + 
       (8*G[xim, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (8*G[xip, (s12 + s23)/s12, x])/(q*(s12 + s23))) + 
     (16*G[0, 0, 1, x])/(q*(s12 + s23)) - (16*G[0, 0, q/s12, x])/
      (q*(s12 + s23)) + (8*G[0, 1, 1, x])/(q*(s12 + s23)) + 
     (8*G[0, 1, q/(q - s23), x])/(q*(s12 + s23)) + (20*G[0, q/s12, q/s12, x])/
      (q*(s12 + s23)) + (8*G[0, q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
     (16*G[0, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) + 
     (8*G[0, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (8*G[0, q/(q - s23), xim, x])/(q*(s12 + s23)) - 
     (8*G[0, q/(q - s23), xip, x])/(q*(s12 + s23)) + 
     (8*G[0, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (8*G[0, xim, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (8*G[0, xip, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (4*G[1, 0, q/s12, x])/(q*(s12 + s23)) - (8*G[1, 0, (s12 + s23)/s12, x])/
      (q*(s12 + s23)) + (8*G[1, 0, xim, x])/(q*(s12 + s23)) + 
     (8*G[1, 0, xip, x])/(q*(s12 + s23)) + (12*G[1, 1, q/(q - s23), x])/
      (q*(s12 + s23)) - (12*G[1, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (12*G[1, q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
     (12*G[1, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (20*G[1, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) + 
     (16*G[1, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (8*G[1, q/(q - s23), xim, x])/(q*(s12 + s23)) + 
     (8*G[1, q/(q - s23), xip, x])/(q*(s12 + s23)) + 
     (4*G[1, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (8*G[1, xim, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (8*G[1, xip, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (8*G[q/s12, 0, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (8*G[q/s12, 0, xim, x])/(q*(s12 + s23)) + (8*G[q/s12, 0, xip, x])/
      (q*(s12 + s23)) + (12*G[q/s12, 1, q/(q - s23), x])/(q*(s12 + s23)) - 
     (12*G[q/s12, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (20*G[q/s12, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) + 
     (16*G[q/s12, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (8*G[q/s12, q/(q - s23), xim, x])/(q*(s12 + s23)) + 
     (8*G[q/s12, q/(q - s23), xip, x])/(q*(s12 + s23)) + 
     (4*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (8*G[q/s12, xim, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (8*G[q/s12, xip, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (8*G[q/(q - s23), 0, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (8*G[q/(q - s23), 0, xim, x])/(q*(s12 + s23)) - 
     (8*G[q/(q - s23), 0, xip, x])/(q*(s12 + s23)) + 
     (20*G[q/(q - s23), 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (20*G[q/(q - s23), q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (16*G[q/(q - s23), (s12 + s23)/s12, (s12 + s23)/s12, x])/
      (q*(s12 + s23)) - (8*G[q/(q - s23), xim, (s12 + s23)/s12, x])/
      (q*(s12 + s23)) - (8*G[q/(q - s23), xip, (s12 + s23)/s12, x])/
      (q*(s12 + s23)) + (8*G[xim, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (8*G[xim, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (16*G[xim, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (8*G[xim, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (8*G[xip, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (8*G[xip, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (16*G[xip, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (8*G[xip, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23))) + 
   G[q/s12, x]*((10*G[(s12 + s23)/s12, x]^3)/(3*q*(s12 + s23)) + 
     (13*G[-(-1 + s23/q)^(-1), x]^2)/(q*(s12 + s23)) + 
     (14*G[-(-1 + s23/q)^(-1), x]^3)/(3*q*(s12 + s23)) + 
     G[(s12 + s23)/s12, x]^2*(-13/(q*(s12 + s23)) - 
       (10*G[-(-1 + s23/q)^(-1), x])/(q*(s12 + s23)) + 
       (4*G[xim, x])/(q*(s12 + s23)) + (4*G[xip, x])/(q*(s12 + s23))) + 
     (52*G[0, 1, x])/(q*(s12 + s23)) - (52*G[0, q/s12, x])/(q*(s12 + s23)) - 
     (26*G[1, q/(q - s23), x])/(q*(s12 + s23)) + 
     (26*G[1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (26*G[q/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
     (26*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (52*G[q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     G[xim, x]*((-8*G[1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (8*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (16*G[q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23))) + 
     G[xip, x]*((-8*G[1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (8*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (16*G[q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23))) + 
     G[(s12 + s23)/s12, x]*((26*G[-(-1 + s23/q)^(-1), x])/(q*(s12 + s23)) + 
       (2*G[-(-1 + s23/q)^(-1), x]^2)/(q*(s12 + s23)) - 
       (8*G[-(-1 + s23/q)^(-1), x]*G[xim, x])/(q*(s12 + s23)) - 
       (8*G[-(-1 + s23/q)^(-1), x]*G[xip, x])/(q*(s12 + s23)) - 
       (12*G[0, 1, x])/(q*(s12 + s23)) + (12*G[0, q/s12, x])/
        (q*(s12 + s23)) + (8*G[0, q/(q - s23), x])/(q*(s12 + s23)) + 
       (4*G[1, q/(q - s23), x])/(q*(s12 + s23)) - 
       (4*G[1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (4*G[q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
       (4*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (16*G[q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23))) + 
     G[-(-1 + s23/q)^(-1), x]*((12*G[0, 1, x])/(q*(s12 + s23)) - 
       (12*G[0, q/s12, x])/(q*(s12 + s23)) + (8*G[0, q/(q - s23), x])/
        (q*(s12 + s23)) - (8*G[0, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (8*G[0, xim, x])/(q*(s12 + s23)) + (8*G[0, xip, x])/(q*(s12 + s23)) - 
       (20*G[1, q/(q - s23), x])/(q*(s12 + s23)) - 
       (20*G[q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
       (8*G[q/(q - s23), xim, x])/(q*(s12 + s23)) - 
       (8*G[q/(q - s23), xip, x])/(q*(s12 + s23)) + 
       (8*G[xim, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (8*G[xip, (s12 + s23)/s12, x])/(q*(s12 + s23))) - 
     (16*G[0, 0, 1, x])/(q*(s12 + s23)) + (16*G[0, 0, q/s12, x])/
      (q*(s12 + s23)) - (8*G[0, 1, 1, x])/(q*(s12 + s23)) - 
     (16*G[0, 1, q/s12, x])/(q*(s12 + s23)) + (8*G[0, 1, q/(q - s23), x])/
      (q*(s12 + s23)) + (8*G[0, q/s12, q/s12, x])/(q*(s12 + s23)) + 
     (8*G[0, q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
     (16*G[0, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) + 
     (8*G[0, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (8*G[0, q/(q - s23), xim, x])/(q*(s12 + s23)) - 
     (8*G[0, q/(q - s23), xip, x])/(q*(s12 + s23)) + 
     (8*G[0, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (8*G[0, xim, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (8*G[0, xip, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (8*G[1, 0, q/s12, x])/(q*(s12 + s23)) - (8*G[1, 0, (s12 + s23)/s12, x])/
      (q*(s12 + s23)) + (8*G[1, 0, xim, x])/(q*(s12 + s23)) + 
     (8*G[1, 0, xip, x])/(q*(s12 + s23)) + (12*G[1, q/s12, q/(q - s23), x])/
      (q*(s12 + s23)) - (12*G[1, q/s12, (s12 + s23)/s12, x])/
      (q*(s12 + s23)) + (20*G[1, q/(q - s23), q/(q - s23), x])/
      (q*(s12 + s23)) + (16*G[1, q/(q - s23), (s12 + s23)/s12, x])/
      (q*(s12 + s23)) + (8*G[1, q/(q - s23), xim, x])/(q*(s12 + s23)) + 
     (8*G[1, q/(q - s23), xip, x])/(q*(s12 + s23)) + 
     (4*G[1, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (8*G[1, xim, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (8*G[1, xip, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (8*G[q/s12, 0, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (8*G[q/s12, 0, xim, x])/(q*(s12 + s23)) + (8*G[q/s12, 0, xip, x])/
      (q*(s12 + s23)) + (12*G[q/s12, 1, q/(q - s23), x])/(q*(s12 + s23)) - 
     (12*G[q/s12, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (12*G[q/s12, q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
     (12*G[q/s12, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (20*G[q/s12, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) + 
     (16*G[q/s12, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (8*G[q/s12, q/(q - s23), xim, x])/(q*(s12 + s23)) + 
     (8*G[q/s12, q/(q - s23), xip, x])/(q*(s12 + s23)) + 
     (4*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (8*G[q/s12, xim, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (8*G[q/s12, xip, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (8*G[q/(q - s23), 0, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (8*G[q/(q - s23), 0, xim, x])/(q*(s12 + s23)) - 
     (8*G[q/(q - s23), 0, xip, x])/(q*(s12 + s23)) + 
     (20*G[q/(q - s23), 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (20*G[q/(q - s23), q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (16*G[q/(q - s23), (s12 + s23)/s12, (s12 + s23)/s12, x])/
      (q*(s12 + s23)) - (8*G[q/(q - s23), xim, (s12 + s23)/s12, x])/
      (q*(s12 + s23)) - (8*G[q/(q - s23), xip, (s12 + s23)/s12, x])/
      (q*(s12 + s23)) + (8*G[xim, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (8*G[xim, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (16*G[xim, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (8*G[xim, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (8*G[xip, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (8*G[xip, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (16*G[xip, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (8*G[xip, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23))) + 
   G[-(-1 + s23/q)^(-1), x]*((-26*G[0, 1, x])/(q*(s12 + s23)) - 
     (26*G[0, q/s12, x])/(q*(s12 + s23)) + (78*G[0, q/(q - s23), x])/
      (q*(s12 + s23)) - (26*G[1, q/(q - s23), x])/(q*(s12 + s23)) - 
     (26*G[q/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
     (26*G[q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (20*G[0, 0, 1, x])/(q*(s12 + s23)) + (20*G[0, 0, q/s12, x])/
      (q*(s12 + s23)) - (36*G[0, 0, q/(q - s23), x])/(q*(s12 + s23)) + 
     (4*G[0, 1, 1, x])/(q*(s12 + s23)) + (20*G[0, 1, q/(q - s23), x])/
      (q*(s12 + s23)) + (4*G[0, q/s12, q/s12, x])/(q*(s12 + s23)) + 
     (20*G[0, q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
     (48*G[0, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) - 
     (8*G[0, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (8*G[0, q/(q - s23), xim, x])/(q*(s12 + s23)) + 
     (8*G[0, q/(q - s23), xip, x])/(q*(s12 + s23)) - 
     (8*G[0, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (8*G[0, xim, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (8*G[0, xip, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (20*G[1, 0, q/s12, x])/(q*(s12 + s23)) - (8*G[1, 0, q/(q - s23), x])/
      (q*(s12 + s23)) + (20*G[1, 1, q/(q - s23), x])/(q*(s12 + s23)) - 
     (20*G[1, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (20*G[1, q/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
     (28*G[1, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) - 
     (8*G[q/s12, 0, q/(q - s23), x])/(q*(s12 + s23)) + 
     (20*G[q/s12, 1, q/(q - s23), x])/(q*(s12 + s23)) + 
     (20*G[q/s12, q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
     (20*G[q/s12, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (28*G[q/s12, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) + 
     (8*G[q/(q - s23), q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (16*G[q/(q - s23), q/(q - s23), xim, x])/(q*(s12 + s23)) - 
     (16*G[q/(q - s23), q/(q - s23), xip, x])/(q*(s12 + s23)) + 
     (12*G[q/(q - s23), (s12 + s23)/s12, (s12 + s23)/s12, x])/
      (q*(s12 + s23)) + (8*G[xim, q/(q - s23), (s12 + s23)/s12, x])/
      (q*(s12 + s23)) + (8*G[xim, (s12 + s23)/s12, (s12 + s23)/s12, x])/
      (q*(s12 + s23)) + (8*G[xip, q/(q - s23), (s12 + s23)/s12, x])/
      (q*(s12 + s23)) + (8*G[xip, (s12 + s23)/s12, (s12 + s23)/s12, x])/
      (q*(s12 + s23))) - (36*G[0, 0, 0, 1, x])/(q*(s12 + s23)) - 
   (36*G[0, 0, 0, q/s12, x])/(q*(s12 + s23)) + 
   (36*G[0, 0, 0, q/(q - s23), x])/(q*(s12 + s23)) - 
   (12*G[0, 0, 1, 1, x])/(q*(s12 + s23)) + (20*G[0, 0, 1, q/s12, x])/
    (q*(s12 + s23)) - (36*G[0, 0, 1, q/(q - s23), x])/(q*(s12 + s23)) + 
   (12*G[0, 0, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (8*G[0, 0, 1, xim, x])/(q*(s12 + s23)) - (8*G[0, 0, 1, xip, x])/
    (q*(s12 + s23)) + (20*G[0, 0, q/s12, 1, x])/(q*(s12 + s23)) - 
   (12*G[0, 0, q/s12, q/s12, x])/(q*(s12 + s23)) - 
   (36*G[0, 0, q/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
   (12*G[0, 0, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (8*G[0, 0, q/s12, xim, x])/(q*(s12 + s23)) - (8*G[0, 0, q/s12, xip, x])/
    (q*(s12 + s23)) - (16*G[0, 0, q/(q - s23), 1, x])/(q*(s12 + s23)) - 
   (16*G[0, 0, q/(q - s23), q/s12, x])/(q*(s12 + s23)) + 
   (48*G[0, 0, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) - 
   (12*G[0, 0, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (8*G[0, 0, q/(q - s23), xim, x])/(q*(s12 + s23)) + 
   (8*G[0, 0, q/(q - s23), xip, x])/(q*(s12 + s23)) + 
   (8*G[0, 0, (s12 + s23)/s12, 1, x])/(q*(s12 + s23)) + 
   (8*G[0, 0, (s12 + s23)/s12, q/s12, x])/(q*(s12 + s23)) - 
   (8*G[0, 0, (s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
   (8*G[0, 0, xim, 1, x])/(q*(s12 + s23)) - (8*G[0, 0, xim, q/s12, x])/
    (q*(s12 + s23)) + (8*G[0, 0, xim, q/(q - s23), x])/(q*(s12 + s23)) - 
   (8*G[0, 0, xip, 1, x])/(q*(s12 + s23)) - (8*G[0, 0, xip, q/s12, x])/
    (q*(s12 + s23)) + (8*G[0, 0, xip, q/(q - s23), x])/(q*(s12 + s23)) - 
   (8*G[0, 1, 0, q/(q - s23), x])/(q*(s12 + s23)) - 
   (8*G[0, 1, 0, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (8*G[0, 1, 0, xim, x])/(q*(s12 + s23)) + (8*G[0, 1, 0, xip, x])/
    (q*(s12 + s23)) + (12*G[0, 1, 1, 1, x])/(q*(s12 + s23)) - 
   (16*G[0, 1, q/s12, q/s12, x])/(q*(s12 + s23)) + 
   (4*G[0, 1, q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
   (12*G[0, 1, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (16*G[0, 1, q/s12, xim, x])/(q*(s12 + s23)) + (16*G[0, 1, q/s12, xip, x])/
    (q*(s12 + s23)) - (12*G[0, 1, q/(q - s23), q/(q - s23), x])/
    (q*(s12 + s23)) - (8*G[0, 1, q/(q - s23), (s12 + s23)/s12, x])/
    (q*(s12 + s23)) + (12*G[0, 1, (s12 + s23)/s12, (s12 + s23)/s12, x])/
    (q*(s12 + s23)) + (16*G[0, 1, xim, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (16*G[0, 1, xip, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (8*G[0, q/s12, 0, q/(q - s23), x])/(q*(s12 + s23)) - 
   (8*G[0, q/s12, 0, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (8*G[0, q/s12, 0, xim, x])/(q*(s12 + s23)) + (8*G[0, q/s12, 0, xip, x])/
    (q*(s12 + s23)) - (32*G[0, q/s12, 1, q/s12, x])/(q*(s12 + s23)) + 
   (4*G[0, q/s12, 1, q/(q - s23), x])/(q*(s12 + s23)) - 
   (12*G[0, q/s12, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (16*G[0, q/s12, 1, xim, x])/(q*(s12 + s23)) + (16*G[0, q/s12, 1, xip, x])/
    (q*(s12 + s23)) + (12*G[0, q/s12, q/s12, q/s12, x])/(q*(s12 + s23)) - 
   (12*G[0, q/s12, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) - 
   (8*G[0, q/s12, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (12*G[0, q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (16*G[0, q/s12, xim, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (16*G[0, q/s12, xip, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (8*G[0, q/(q - s23), 0, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (8*G[0, q/(q - s23), 0, xim, x])/(q*(s12 + s23)) - 
   (8*G[0, q/(q - s23), 0, xip, x])/(q*(s12 + s23)) + 
   (8*G[0, q/(q - s23), 1, q/(q - s23), x])/(q*(s12 + s23)) - 
   (4*G[0, q/(q - s23), 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (8*G[0, q/(q - s23), q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
   (4*G[0, q/(q - s23), q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (36*G[0, q/(q - s23), q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) - 
   (12*G[0, q/(q - s23), (s12 + s23)/s12, (s12 + s23)/s12, x])/
    (q*(s12 + s23)) - (16*G[0, q/(q - s23), xim, (s12 + s23)/s12, x])/
    (q*(s12 + s23)) - (16*G[0, q/(q - s23), xip, (s12 + s23)/s12, x])/
    (q*(s12 + s23)) - (8*G[0, (s12 + s23)/s12, 1, (s12 + s23)/s12, x])/
    (q*(s12 + s23)) - (8*G[0, (s12 + s23)/s12, q/s12, (s12 + s23)/s12, x])/
    (q*(s12 + s23)) + (8*G[0, (s12 + s23)/s12, q/(q - s23), (s12 + s23)/s12, 
      x])/(q*(s12 + s23)) + (16*G[0, xim, 1, (s12 + s23)/s12, x])/
    (q*(s12 + s23)) + (16*G[0, xim, q/s12, (s12 + s23)/s12, x])/
    (q*(s12 + s23)) - (16*G[0, xim, q/(q - s23), (s12 + s23)/s12, x])/
    (q*(s12 + s23)) + (16*G[0, xip, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (16*G[0, xip, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (16*G[0, xip, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (32*G[1, 0, 1, q/s12, x])/(q*(s12 + s23)) + 
   (12*G[1, 0, 1, q/(q - s23), x])/(q*(s12 + s23)) - 
   (12*G[1, 0, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (16*G[1, 0, 1, xim, x])/(q*(s12 + s23)) + (16*G[1, 0, 1, xip, x])/
    (q*(s12 + s23)) - (28*G[1, 0, q/s12, q/s12, x])/(q*(s12 + s23)) - 
   (8*G[1, 0, q/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
   (16*G[1, 0, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) - 
   (8*G[1, 0, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (8*G[1, 0, q/(q - s23), xim, x])/(q*(s12 + s23)) + 
   (8*G[1, 0, q/(q - s23), xip, x])/(q*(s12 + s23)) - 
   (8*G[1, 0, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (8*G[1, 0, xim, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (8*G[1, 0, xip, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (36*G[1, 1, 0, q/s12, x])/(q*(s12 + s23)) + 
   (20*G[1, 1, 0, q/(q - s23), x])/(q*(s12 + s23)) - 
   (4*G[1, 1, 0, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (8*G[1, 1, 0, xim, x])/(q*(s12 + s23)) + (8*G[1, 1, 0, xip, x])/
    (q*(s12 + s23)) - (12*G[1, 1, 1, q/(q - s23), x])/(q*(s12 + s23)) + 
   (12*G[1, 1, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (48*G[1, 1, q/s12, 0, x])/(q*(s12 + s23)) + 
   (20*G[1, 1, q/(q - s23), 0, x])/(q*(s12 + s23)) + 
   (12*G[1, 1, q/(q - s23), q/s12, x])/(q*(s12 + s23)) - 
   (20*G[1, 1, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) + 
   (4*G[1, 1, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (8*G[1, 1, q/(q - s23), xim, x])/(q*(s12 + s23)) - 
   (8*G[1, 1, q/(q - s23), xip, x])/(q*(s12 + s23)) - 
   (12*G[1, 1, (s12 + s23)/s12, 0, x])/(q*(s12 + s23)) - 
   (12*G[1, 1, (s12 + s23)/s12, q/s12, x])/(q*(s12 + s23)) + 
   (20*G[1, 1, (s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
   (4*G[1, 1, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (8*G[1, 1, (s12 + s23)/s12, xim, x])/(q*(s12 + s23)) + 
   (8*G[1, 1, (s12 + s23)/s12, xip, x])/(q*(s12 + s23)) + 
   (16*G[1, 1, xim, 0, x])/(q*(s12 + s23)) + (16*G[1, 1, xip, 0, x])/
    (q*(s12 + s23)) + (8*G[1, q/s12, 0, (s12 + s23)/s12, x])/
    (q*(s12 + s23)) - (8*G[1, q/s12, 0, xim, x])/(q*(s12 + s23)) - 
   (8*G[1, q/s12, 0, xip, x])/(q*(s12 + s23)) - 
   (20*G[1, q/s12, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) - 
   (16*G[1, q/s12, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (8*G[1, q/s12, q/(q - s23), xim, x])/(q*(s12 + s23)) - 
   (8*G[1, q/s12, q/(q - s23), xip, x])/(q*(s12 + s23)) - 
   (4*G[1, q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (8*G[1, q/s12, xim, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (8*G[1, q/s12, xip, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (8*G[1, q/(q - s23), 0, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (8*G[1, q/(q - s23), 0, xim, x])/(q*(s12 + s23)) + 
   (8*G[1, q/(q - s23), 0, xip, x])/(q*(s12 + s23)) - 
   (20*G[1, q/(q - s23), q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (28*G[1, q/(q - s23), q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) + 
   (16*G[1, q/(q - s23), (s12 + s23)/s12, (s12 + s23)/s12, x])/
    (q*(s12 + s23)) + (8*G[1, q/(q - s23), xim, (s12 + s23)/s12, x])/
    (q*(s12 + s23)) + (8*G[1, q/(q - s23), xip, (s12 + s23)/s12, x])/
    (q*(s12 + s23)) - (20*G[1, (s12 + s23)/s12, (s12 + s23)/s12, 
      (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (8*G[1, (s12 + s23)/s12, xim, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (8*G[1, (s12 + s23)/s12, xip, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (8*G[1, xim, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (16*G[1, xim, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (8*G[1, xim, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (8*G[1, xip, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (16*G[1, xip, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (8*G[1, xip, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (8*G[q/s12, 0, 1, q/(q - s23), x])/(q*(s12 + s23)) + 
   (12*G[q/s12, 0, q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
   (12*G[q/s12, 0, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (16*G[q/s12, 0, q/s12, xim, x])/(q*(s12 + s23)) + 
   (16*G[q/s12, 0, q/s12, xip, x])/(q*(s12 + s23)) + 
   (16*G[q/s12, 0, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) - 
   (8*G[q/s12, 0, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (8*G[q/s12, 0, q/(q - s23), xim, x])/(q*(s12 + s23)) + 
   (8*G[q/s12, 0, q/(q - s23), xip, x])/(q*(s12 + s23)) - 
   (8*G[q/s12, 0, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (8*G[q/s12, 0, xim, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (8*G[q/s12, 0, xip, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (8*G[q/s12, 1, 0, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (8*G[q/s12, 1, 0, xim, x])/(q*(s12 + s23)) - (8*G[q/s12, 1, 0, xip, x])/
    (q*(s12 + s23)) - (20*G[q/s12, 1, q/(q - s23), q/(q - s23), x])/
    (q*(s12 + s23)) - (16*G[q/s12, 1, q/(q - s23), (s12 + s23)/s12, x])/
    (q*(s12 + s23)) - (8*G[q/s12, 1, q/(q - s23), xim, x])/(q*(s12 + s23)) - 
   (8*G[q/s12, 1, q/(q - s23), xip, x])/(q*(s12 + s23)) - 
   (4*G[q/s12, 1, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (8*G[q/s12, 1, xim, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (8*G[q/s12, 1, xip, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (20*G[q/s12, q/s12, 0, q/(q - s23), x])/(q*(s12 + s23)) - 
   (4*G[q/s12, q/s12, 0, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (8*G[q/s12, q/s12, 0, xim, x])/(q*(s12 + s23)) + 
   (8*G[q/s12, q/s12, 0, xip, x])/(q*(s12 + s23)) - 
   (12*G[q/s12, q/s12, q/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
   (12*G[q/s12, q/s12, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (20*G[q/s12, q/s12, q/(q - s23), 0, x])/(q*(s12 + s23)) + 
   (12*G[q/s12, q/s12, q/(q - s23), 1, x])/(q*(s12 + s23)) - 
   (20*G[q/s12, q/s12, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) + 
   (4*G[q/s12, q/s12, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (8*G[q/s12, q/s12, q/(q - s23), xim, x])/(q*(s12 + s23)) - 
   (8*G[q/s12, q/s12, q/(q - s23), xip, x])/(q*(s12 + s23)) - 
   (12*G[q/s12, q/s12, (s12 + s23)/s12, 0, x])/(q*(s12 + s23)) - 
   (12*G[q/s12, q/s12, (s12 + s23)/s12, 1, x])/(q*(s12 + s23)) + 
   (20*G[q/s12, q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
   (4*G[q/s12, q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (8*G[q/s12, q/s12, (s12 + s23)/s12, xim, x])/(q*(s12 + s23)) + 
   (8*G[q/s12, q/s12, (s12 + s23)/s12, xip, x])/(q*(s12 + s23)) + 
   (16*G[q/s12, q/s12, xim, 0, x])/(q*(s12 + s23)) + 
   (16*G[q/s12, q/s12, xip, 0, x])/(q*(s12 + s23)) - 
   (8*G[q/s12, q/(q - s23), 0, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (8*G[q/s12, q/(q - s23), 0, xim, x])/(q*(s12 + s23)) + 
   (8*G[q/s12, q/(q - s23), 0, xip, x])/(q*(s12 + s23)) - 
   (20*G[q/s12, q/(q - s23), 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (28*G[q/s12, q/(q - s23), q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) + 
   (16*G[q/s12, q/(q - s23), (s12 + s23)/s12, (s12 + s23)/s12, x])/
    (q*(s12 + s23)) + (8*G[q/s12, q/(q - s23), xim, (s12 + s23)/s12, x])/
    (q*(s12 + s23)) + (8*G[q/s12, q/(q - s23), xip, (s12 + s23)/s12, x])/
    (q*(s12 + s23)) - (20*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, 
      (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (8*G[q/s12, (s12 + s23)/s12, xim, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (8*G[q/s12, (s12 + s23)/s12, xip, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (8*G[q/s12, xim, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (16*G[q/s12, xim, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (8*G[q/s12, xim, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (8*G[q/s12, xip, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (16*G[q/s12, xip, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (8*G[q/s12, xip, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (4*G[q/(q - s23), 0, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (4*G[q/(q - s23), 0, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (4*G[q/(q - s23), 0, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (24*G[q/(q - s23), 0, q/(q - s23), xim, x])/(q*(s12 + s23)) - 
   (24*G[q/(q - s23), 0, q/(q - s23), xip, x])/(q*(s12 + s23)) + 
   (8*G[q/(q - s23), 0, (s12 + s23)/s12, (s12 + s23)/s12, x])/
    (q*(s12 + s23)) - (8*G[q/(q - s23), 0, xim, (s12 + s23)/s12, x])/
    (q*(s12 + s23)) - (8*G[q/(q - s23), 0, xip, (s12 + s23)/s12, x])/
    (q*(s12 + s23)) - (20*G[q/(q - s23), 1, q/s12, (s12 + s23)/s12, x])/
    (q*(s12 + s23)) + (8*G[q/(q - s23), 1, q/(q - s23), xim, x])/
    (q*(s12 + s23)) + (8*G[q/(q - s23), 1, q/(q - s23), xip, x])/
    (q*(s12 + s23)) - (4*G[q/(q - s23), 1, (s12 + s23)/s12, (s12 + s23)/s12, 
      x])/(q*(s12 + s23)) - (20*G[q/(q - s23), q/s12, 1, (s12 + s23)/s12, x])/
    (q*(s12 + s23)) + (8*G[q/(q - s23), q/s12, q/(q - s23), xim, x])/
    (q*(s12 + s23)) + (8*G[q/(q - s23), q/s12, q/(q - s23), xip, x])/
    (q*(s12 + s23)) - (4*G[q/(q - s23), q/s12, (s12 + s23)/s12, 
      (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (16*G[q/(q - s23), q/(q - s23), 0, xim, x])/(q*(s12 + s23)) - 
   (16*G[q/(q - s23), q/(q - s23), 0, xip, x])/(q*(s12 + s23)) - 
   (4*G[q/(q - s23), q/(q - s23), 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (8*G[q/(q - s23), q/(q - s23), 1, xim, x])/(q*(s12 + s23)) + 
   (8*G[q/(q - s23), q/(q - s23), 1, xip, x])/(q*(s12 + s23)) - 
   (4*G[q/(q - s23), q/(q - s23), q/s12, (s12 + s23)/s12, x])/
    (q*(s12 + s23)) + (8*G[q/(q - s23), q/(q - s23), q/s12, xim, x])/
    (q*(s12 + s23)) + (8*G[q/(q - s23), q/(q - s23), q/s12, xip, x])/
    (q*(s12 + s23)) - (48*G[q/(q - s23), q/(q - s23), q/(q - s23), 
      (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (16*G[q/(q - s23), q/(q - s23), q/(q - s23), xim, x])/(q*(s12 + s23)) + 
   (16*G[q/(q - s23), q/(q - s23), q/(q - s23), xip, x])/(q*(s12 + s23)) - 
   (32*G[q/(q - s23), q/(q - s23), (s12 + s23)/s12, 1, x])/(q*(s12 + s23)) - 
   (32*G[q/(q - s23), q/(q - s23), (s12 + s23)/s12, q/s12, x])/
    (q*(s12 + s23)) - (8*G[q/(q - s23), q/(q - s23), (s12 + s23)/s12, 
      (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (16*G[q/(q - s23), q/(q - s23), (s12 + s23)/s12, xim, x])/
    (q*(s12 + s23)) + (16*G[q/(q - s23), q/(q - s23), (s12 + s23)/s12, xip, 
      x])/(q*(s12 + s23)) - (16*G[q/(q - s23), q/(q - s23), xim, 0, x])/
    (q*(s12 + s23)) + (8*G[q/(q - s23), q/(q - s23), xim, 1, x])/
    (q*(s12 + s23)) + (8*G[q/(q - s23), q/(q - s23), xim, q/s12, x])/
    (q*(s12 + s23)) + (16*G[q/(q - s23), q/(q - s23), xim, (s12 + s23)/s12, 
      x])/(q*(s12 + s23)) - (16*G[q/(q - s23), q/(q - s23), xip, 0, x])/
    (q*(s12 + s23)) + (8*G[q/(q - s23), q/(q - s23), xip, 1, x])/
    (q*(s12 + s23)) + (8*G[q/(q - s23), q/(q - s23), xip, q/s12, x])/
    (q*(s12 + s23)) + (16*G[q/(q - s23), q/(q - s23), xip, (s12 + s23)/s12, 
      x])/(q*(s12 + s23)) + (20*G[q/(q - s23), (s12 + s23)/s12, 
      (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (8*G[q/(q - s23), (s12 + s23)/s12, xim, (s12 + s23)/s12, x])/
    (q*(s12 + s23)) + (8*G[q/(q - s23), (s12 + s23)/s12, xip, 
      (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (8*G[q/(q - s23), xim, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (8*G[q/(q - s23), xim, (s12 + s23)/s12, (s12 + s23)/s12, x])/
    (q*(s12 + s23)) + (8*G[q/(q - s23), xip, q/(q - s23), (s12 + s23)/s12, 
      x])/(q*(s12 + s23)) + (8*G[q/(q - s23), xip, (s12 + s23)/s12, 
      (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (8*G[xim, 0, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (8*G[xim, 0, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (8*G[xim, 0, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (8*G[xim, 1, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (16*G[xim, 1, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (8*G[xim, 1, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (8*G[xim, q/s12, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (16*G[xim, q/s12, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (8*G[xim, q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (8*G[xim, q/(q - s23), 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (8*G[xim, q/(q - s23), q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (8*G[xim, q/(q - s23), (s12 + s23)/s12, (s12 + s23)/s12, x])/
    (q*(s12 + s23)) + (8*G[xip, 0, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (8*G[xip, 0, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (8*G[xip, 0, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (8*G[xip, 1, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (16*G[xip, 1, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (8*G[xip, 1, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (8*G[xip, q/s12, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (16*G[xip, q/s12, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (8*G[xip, q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (8*G[xip, q/(q - s23), 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (8*G[xip, q/(q - s23), q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (8*G[xip, q/(q - s23), (s12 + s23)/s12, (s12 + s23)/s12, x])/
    (q*(s12 + s23)) + ((-2*G[1, x]^3)/(q*(s12 + s23)) - 
     (2*G[q/s12, x]^3)/(q*(s12 + s23)) + G[q/s12, x]^2*
      (-13/(q*(s12 + s23)) - (2*G[(s12 + s23)/s12, x])/(q*(s12 + s23))) + 
     G[1, x]^2*(-13/(q*(s12 + s23)) + (6*G[q/s12, x])/(q*(s12 + s23)) - 
       (2*G[(s12 + s23)/s12, x])/(q*(s12 + s23))) - 
     (6*G[(s12 + s23)/s12, x]^2*G[-(-1 + s23/q)^(-1), x])/(q*(s12 + s23)) + 
     (13*G[-(-1 + s23/q)^(-1), x]^2)/(q*(s12 + s23)) + 
     (2*G[-(-1 + s23/q)^(-1), x]^3)/(q*(s12 + s23)) + 
     (26*G[0, 1, x])/(q*(s12 + s23)) + (26*G[0, q/s12, x])/(q*(s12 + s23)) - 
     (26*G[0, q/(q - s23), x])/(q*(s12 + s23)) + 
     (26*G[1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (26*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (26*G[q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     G[0, x]*((-4*G[1, x]^2)/(q*(s12 + s23)) - (4*G[q/s12, x]^2)/
        (q*(s12 + s23)) - (8*G[q/s12, x]*G[(s12 + s23)/s12, x])/
        (q*(s12 + s23)) + G[1, x]*((8*G[q/s12, x])/(q*(s12 + s23)) - 
         (8*G[(s12 + s23)/s12, x])/(q*(s12 + s23))) + 
       (8*G[(s12 + s23)/s12, x]*G[-(-1 + s23/q)^(-1), x])/(q*(s12 + s23)) + 
       (4*G[-(-1 + s23/q)^(-1), x]^2)/(q*(s12 + s23)) + 
       (8*G[0, 1, x])/(q*(s12 + s23)) + (8*G[0, q/s12, x])/(q*(s12 + s23)) - 
       (8*G[0, q/(q - s23), x])/(q*(s12 + s23)) + 
       (8*G[1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (8*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (8*G[q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23))) + 
     G[xim, x]*((-8*G[1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (8*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (8*G[q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23))) + 
     G[xip, x]*((-8*G[1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (8*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (8*G[q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23))) + 
     G[(s12 + s23)/s12, x]*((26*G[-(-1 + s23/q)^(-1), x])/(q*(s12 + s23)) + 
       (2*G[-(-1 + s23/q)^(-1), x]^2)/(q*(s12 + s23)) - 
       (8*G[-(-1 + s23/q)^(-1), x]*G[xim, x])/(q*(s12 + s23)) - 
       (8*G[-(-1 + s23/q)^(-1), x]*G[xip, x])/(q*(s12 + s23)) - 
       (12*G[0, 1, x])/(q*(s12 + s23)) - (12*G[0, q/s12, x])/
        (q*(s12 + s23)) + (12*G[0, q/(q - s23), x])/(q*(s12 + s23)) - 
       (12*G[1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (12*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (12*G[q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23))) + 
     G[1, x]*((2*G[q/s12, x]^2)/(q*(s12 + s23)) + (6*G[(s12 + s23)/s12, x]^2)/
        (q*(s12 + s23)) + G[q/s12, x]*(26/(q*(s12 + s23)) - 
         (16*G[(s12 + s23)/s12, x])/(q*(s12 + s23)) + 
         (12*G[-(-1 + s23/q)^(-1), x])/(q*(s12 + s23))) + 
       G[(s12 + s23)/s12, x]*(-26/(q*(s12 + s23)) + (8*G[xim, x])/
          (q*(s12 + s23)) + (8*G[xip, x])/(q*(s12 + s23))) - 
       (4*G[0, 1, x])/(q*(s12 + s23)) + (4*G[0, q/s12, x])/(q*(s12 + s23)) + 
       (8*G[0, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (8*G[0, xim, x])/(q*(s12 + s23)) - (8*G[0, xip, x])/(q*(s12 + s23)) - 
       (16*G[1, q/s12, x])/(q*(s12 + s23)) + (4*G[1, (s12 + s23)/s12, x])/
        (q*(s12 + s23)) + (8*G[1, xim, x])/(q*(s12 + s23)) + 
       (8*G[1, xip, x])/(q*(s12 + s23)) - (12*G[q/s12, q/(q - s23), x])/
        (q*(s12 + s23)) + (16*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (8*G[q/s12, xim, x])/(q*(s12 + s23)) - (8*G[q/s12, xip, x])/
        (q*(s12 + s23)) - (12*G[q/(q - s23), (s12 + s23)/s12, x])/
        (q*(s12 + s23)) - (8*G[xim, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (8*G[xip, (s12 + s23)/s12, x])/(q*(s12 + s23))) + 
     G[q/s12, x]*((6*G[(s12 + s23)/s12, x]^2)/(q*(s12 + s23)) + 
       G[(s12 + s23)/s12, x]*(-26/(q*(s12 + s23)) + (8*G[xim, x])/
          (q*(s12 + s23)) + (8*G[xip, x])/(q*(s12 + s23))) + 
       (4*G[0, 1, x])/(q*(s12 + s23)) - (4*G[0, q/s12, x])/(q*(s12 + s23)) + 
       (8*G[0, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (8*G[0, xim, x])/(q*(s12 + s23)) - (8*G[0, xip, x])/(q*(s12 + s23)) - 
       (8*G[1, q/s12, x])/(q*(s12 + s23)) - (12*G[1, q/(q - s23), x])/
        (q*(s12 + s23)) + (16*G[1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (8*G[1, xim, x])/(q*(s12 + s23)) - (8*G[1, xip, x])/(q*(s12 + s23)) + 
       (4*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (8*G[q/s12, xim, x])/(q*(s12 + s23)) + (8*G[q/s12, xip, x])/
        (q*(s12 + s23)) - (12*G[q/(q - s23), (s12 + s23)/s12, x])/
        (q*(s12 + s23)) - (8*G[xim, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (8*G[xip, (s12 + s23)/s12, x])/(q*(s12 + s23))) + 
     G[-(-1 + s23/q)^(-1), x]*((4*G[0, q/(q - s23), x])/(q*(s12 + s23)) - 
       (8*G[0, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (8*G[0, xim, x])/(q*(s12 + s23)) + (8*G[0, xip, x])/(q*(s12 + s23)) + 
       (8*G[q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (8*G[q/(q - s23), xim, x])/(q*(s12 + s23)) - 
       (8*G[q/(q - s23), xip, x])/(q*(s12 + s23)) + 
       (8*G[xim, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (8*G[xip, (s12 + s23)/s12, x])/(q*(s12 + s23))) + 
     (4*G[0, 0, 1, x])/(q*(s12 + s23)) + (4*G[0, 0, q/s12, x])/
      (q*(s12 + s23)) - (4*G[0, 0, q/(q - s23), x])/(q*(s12 + s23)) + 
     (20*G[0, 1, 1, x])/(q*(s12 + s23)) + (4*G[0, 1, (s12 + s23)/s12, x])/
      (q*(s12 + s23)) + (20*G[0, q/s12, q/s12, x])/(q*(s12 + s23)) + 
     (4*G[0, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (20*G[0, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) - 
     (4*G[0, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (8*G[1, 0, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (8*G[1, 0, xim, x])/(q*(s12 + s23)) + (8*G[1, 0, xip, x])/
      (q*(s12 + s23)) + (24*G[1, 1, q/s12, x])/(q*(s12 + s23)) - 
     (4*G[1, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (8*G[1, 1, xim, x])/(q*(s12 + s23)) - (8*G[1, 1, xip, x])/
      (q*(s12 + s23)) + (24*G[1, q/s12, q/s12, x])/(q*(s12 + s23)) + 
     (12*G[1, q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
     (16*G[1, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (8*G[1, q/s12, xim, x])/(q*(s12 + s23)) + (8*G[1, q/s12, xip, x])/
      (q*(s12 + s23)) + (12*G[1, q/(q - s23), (s12 + s23)/s12, x])/
      (q*(s12 + s23)) + (12*G[1, (s12 + s23)/s12, (s12 + s23)/s12, x])/
      (q*(s12 + s23)) + (8*G[1, xim, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (8*G[1, xip, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (8*G[q/s12, 0, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (8*G[q/s12, 0, xim, x])/(q*(s12 + s23)) + (8*G[q/s12, 0, xip, x])/
      (q*(s12 + s23)) + (12*G[q/s12, 1, q/(q - s23), x])/(q*(s12 + s23)) - 
     (16*G[q/s12, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (8*G[q/s12, 1, xim, x])/(q*(s12 + s23)) + (8*G[q/s12, 1, xip, x])/
      (q*(s12 + s23)) - (4*G[q/s12, q/s12, (s12 + s23)/s12, x])/
      (q*(s12 + s23)) - (8*G[q/s12, q/s12, xim, x])/(q*(s12 + s23)) - 
     (8*G[q/s12, q/s12, xip, x])/(q*(s12 + s23)) + 
     (12*G[q/s12, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (12*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (8*G[q/s12, xim, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (8*G[q/s12, xip, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (8*G[q/(q - s23), 0, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (8*G[q/(q - s23), 0, xim, x])/(q*(s12 + s23)) - 
     (8*G[q/(q - s23), 0, xip, x])/(q*(s12 + s23)) + 
     (12*G[q/(q - s23), 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (12*G[q/(q - s23), q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (20*G[q/(q - s23), q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (8*G[q/(q - s23), q/(q - s23), xim, x])/(q*(s12 + s23)) + 
     (8*G[q/(q - s23), q/(q - s23), xip, x])/(q*(s12 + s23)) - 
     (12*G[q/(q - s23), (s12 + s23)/s12, (s12 + s23)/s12, x])/
      (q*(s12 + s23)) - (8*G[q/(q - s23), xim, (s12 + s23)/s12, x])/
      (q*(s12 + s23)) - (8*G[q/(q - s23), xip, (s12 + s23)/s12, x])/
      (q*(s12 + s23)) + (8*G[xim, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (8*G[xim, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (8*G[xim, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (8*G[xip, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (8*G[xip, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (8*G[xip, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)))*Log[z] + 
   ((-2*G[1, x]^2)/(q*(s12 + s23)) - (2*G[q/s12, x]^2)/(q*(s12 + s23)) - 
     (4*G[q/s12, x]*G[(s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     G[1, x]*((4*G[q/s12, x])/(q*(s12 + s23)) - (4*G[(s12 + s23)/s12, x])/
        (q*(s12 + s23))) + (4*G[(s12 + s23)/s12, x]*G[-(-1 + s23/q)^(-1), x])/
      (q*(s12 + s23)) + (2*G[-(-1 + s23/q)^(-1), x]^2)/(q*(s12 + s23)) + 
     (4*G[0, 1, x])/(q*(s12 + s23)) + (4*G[0, q/s12, x])/(q*(s12 + s23)) - 
     (4*G[0, q/(q - s23), x])/(q*(s12 + s23)) + (4*G[1, (s12 + s23)/s12, x])/
      (q*(s12 + s23)) + (4*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (4*G[q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)))*Log[z]^2 + 
   ((-2*G[(s12 + s23)/s12, x]^2*G[-(-1 + s23/q)^(-1), x])/(q*(s12 + s23)) + 
     (4*G[-(-1 + s23/q)^(-1), x]^3)/(3*q*(s12 + s23)) + 
     G[1, x]^2*((2*G[(s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (2*G[-(-1 + s23/q)^(-1), x])/(q*(s12 + s23))) + 
     G[q/s12, x]^2*((2*G[(s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (2*G[-(-1 + s23/q)^(-1), x])/(q*(s12 + s23))) + 
     G[0, x]*((-4*G[1, x]^2)/(q*(s12 + s23)) - (4*G[q/s12, x]^2)/
        (q*(s12 + s23)) - (8*G[q/s12, x]*G[(s12 + s23)/s12, x])/
        (q*(s12 + s23)) + G[1, x]*((8*G[q/s12, x])/(q*(s12 + s23)) - 
         (8*G[(s12 + s23)/s12, x])/(q*(s12 + s23))) + 
       (8*G[(s12 + s23)/s12, x]*G[-(-1 + s23/q)^(-1), x])/(q*(s12 + s23)) + 
       (4*G[-(-1 + s23/q)^(-1), x]^2)/(q*(s12 + s23)) + 
       (8*G[0, 1, x])/(q*(s12 + s23)) + (8*G[0, q/s12, x])/(q*(s12 + s23)) - 
       (8*G[0, q/(q - s23), x])/(q*(s12 + s23)) + 
       (8*G[1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (8*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (8*G[q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23))) + 
     G[-(-1 + s23/q)^(-1), x]*((4*G[0, 1, x])/(q*(s12 + s23)) + 
       (4*G[0, q/s12, x])/(q*(s12 + s23)) - (12*G[0, q/(q - s23), x])/
        (q*(s12 + s23)) + (4*G[1, q/(q - s23), x])/(q*(s12 + s23)) + 
       (4*G[q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
       (4*G[q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23))) + 
     G[(s12 + s23)/s12, x]*((4*G[0, 1, x])/(q*(s12 + s23)) + 
       (4*G[0, q/s12, x])/(q*(s12 + s23)) - (4*G[0, q/(q - s23), x])/
        (q*(s12 + s23)) + (4*G[1, q/(q - s23), x])/(q*(s12 + s23)) - 
       (4*G[1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (4*G[q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
       (4*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (4*G[q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23))) + 
     G[1, x]*((2*G[(s12 + s23)/s12, x]^2)/(q*(s12 + s23)) - 
       (4*G[(s12 + s23)/s12, x]*G[-(-1 + s23/q)^(-1), x])/(q*(s12 + s23)) - 
       (2*G[-(-1 + s23/q)^(-1), x]^2)/(q*(s12 + s23)) + 
       G[q/s12, x]*((4*G[(s12 + s23)/s12, x])/(q*(s12 + s23)) - 
         (4*G[-(-1 + s23/q)^(-1), x])/(q*(s12 + s23))) + 
       (8*G[0, 1, x])/(q*(s12 + s23)) - (4*G[0, q/s12, x])/(q*(s12 + s23)) + 
       (4*G[1, q/(q - s23), x])/(q*(s12 + s23)) - 
       (4*G[1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (4*G[q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
       (4*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (8*G[q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23))) + 
     G[q/s12, x]*((2*G[(s12 + s23)/s12, x]^2)/(q*(s12 + s23)) - 
       (4*G[(s12 + s23)/s12, x]*G[-(-1 + s23/q)^(-1), x])/(q*(s12 + s23)) - 
       (2*G[-(-1 + s23/q)^(-1), x]^2)/(q*(s12 + s23)) - 
       (8*G[0, 1, x])/(q*(s12 + s23)) + (8*G[0, q/s12, x])/(q*(s12 + s23)) + 
       (4*G[1, q/(q - s23), x])/(q*(s12 + s23)) - 
       (4*G[1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (4*G[q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
       (4*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (8*G[q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23))) - 
     (12*G[0, 0, 1, x])/(q*(s12 + s23)) - (12*G[0, 0, q/s12, x])/
      (q*(s12 + s23)) + (12*G[0, 0, q/(q - s23), x])/(q*(s12 + s23)) - 
     (12*G[0, 1, 1, x])/(q*(s12 + s23)) - (4*G[0, 1, q/(q - s23), x])/
      (q*(s12 + s23)) - (4*G[0, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (12*G[0, q/s12, q/s12, x])/(q*(s12 + s23)) - 
     (4*G[0, q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
     (4*G[0, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (16*G[0, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) + 
     (4*G[0, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (4*G[1, 0, q/s12, x])/(q*(s12 + s23)) - (4*G[1, 1, q/(q - s23), x])/
      (q*(s12 + s23)) + (4*G[1, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (4*G[1, q/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
     (4*G[1, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (4*G[1, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) - 
     (8*G[1, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (4*G[1, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (4*G[q/s12, 1, q/(q - s23), x])/(q*(s12 + s23)) + 
     (4*G[q/s12, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (4*G[q/s12, q/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
     (4*G[q/s12, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (4*G[q/s12, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) - 
     (8*G[q/s12, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (4*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (4*G[q/(q - s23), 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (4*G[q/(q - s23), q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (8*G[q/(q - s23), q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (4*G[q/(q - s23), (s12 + s23)/s12, (s12 + s23)/s12, x])/
      (q*(s12 + s23)) + ((2*G[1, x]^2)/(q*(s12 + s23)) + 
       (2*G[q/s12, x]^2)/(q*(s12 + s23)) + 
       (4*G[q/s12, x]*G[(s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       G[1, x]*((-4*G[q/s12, x])/(q*(s12 + s23)) + (4*G[(s12 + s23)/s12, x])/
          (q*(s12 + s23))) - (4*G[(s12 + s23)/s12, x]*G[-(-1 + s23/q)^(-1), 
          x])/(q*(s12 + s23)) - (2*G[-(-1 + s23/q)^(-1), x]^2)/
        (q*(s12 + s23)) - (4*G[0, 1, x])/(q*(s12 + s23)) - 
       (4*G[0, q/s12, x])/(q*(s12 + s23)) + (4*G[0, q/(q - s23), x])/
        (q*(s12 + s23)) - (4*G[1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (4*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (4*G[q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)))*Log[z])/eps)*
  1};
P13G011111011=
{x^2*(1 - ((q - s23)*x)/q)^(2 + 4*eps), 
 ((-1 + 2*eps)*(2 + 9*(-1 + eps)*eps)*(s12/q)^(-1 - 2*eps)*1)/
  (2*eps^4*q^3*x^(4*eps)*z^(2*eps)), 
 (-G[1, x]^4/(2*q^2*s12) + (64*G[0, x]^3*G[q/s12, x])/(3*q^2*s12) - 
   G[q/s12, x]^4/(2*q^2*s12) + ((-2*G[1, x])/(q^2*s12) - 
     (2*G[q/s12, x])/(q^2*s12))/eps^3 + G[q/s12, x]^3*
    (-13/(3*q^2*s12) + (10*G[(s12 + s23)/s12, x])/(3*q^2*s12)) + 
   G[1, x]^3*(-13/(3*q^2*s12) - (8*G[0, x])/(3*q^2*s12) - 
     (2*G[q/s12, x])/(q^2*s12) + (10*G[(s12 + s23)/s12, x])/(3*q^2*s12)) - 
   (6*G[0, 1, x]^2)/(q^2*s12) - (6*G[0, q/s12, x]^2)/(q^2*s12) - 
   (36*G[0, q/(q - s23), x]^2)/(q^2*s12) + (2*G[1, q/(q - s23), x]^2)/
    (q^2*s12) - (2*G[1, (s12 + s23)/s12, x]^2)/(q^2*s12) + 
   (2*G[q/s12, q/(q - s23), x]^2)/(q^2*s12) - 
   (2*G[q/s12, (s12 + s23)/s12, x]^2)/(q^2*s12) + 
   G[(s12 + s23)/s12, x]^2*((-4*G[0, 1, x])/(q^2*s12) - 
     (4*G[0, q/s12, x])/(q^2*s12) + (4*G[1, (s12 + s23)/s12, x])/(q^2*s12) + 
     (4*G[q/s12, (s12 + s23)/s12, x])/(q^2*s12)) + 
   G[-(-1 + s23/q)^(-1), x]^2*((16*xim*(q*(-1 + xim) - s23*xim)*xip*
       G[q/(q - s23), xim, x])/(q^3*(s12 + s23)*(xim - xip)) - 
     (16*xim*xip*(q*(-1 + xip) - s23*xip)*G[q/(q - s23), xip, x])/
      (q^3*(s12 + s23)*(xim - xip))) + 
   (54*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2*s12) - 
   (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[q/(q - s23), xim, x]*
     G[(s12 + s23)/s12, q/(q - s23), x])/(q^3*(s12 + s23)*(xim - xip)) - 
   (16*xim*xip*(q - q*xip + s23*xip)*G[q/(q - s23), xip, x]*
     G[(s12 + s23)/s12, q/(q - s23), x])/(q^3*(s12 + s23)*(xim - xip)) - 
   (2*G[(s12 + s23)/s12, q/(q - s23), x]^2)/(q^2*s12) + 
   ((8*G[0, x]*G[q/s12, x])/(q^2*s12) + G[q/s12, x]*
      (13/(q^2*s12) - (4*G[(s12 + s23)/s12, x])/(q^2*s12)) + 
     G[1, x]*(13/(q^2*s12) + (8*G[0, x])/(q^2*s12) - 
       (4*G[(s12 + s23)/s12, x])/(q^2*s12)) - (4*G[0, 1, x])/(q^2*s12) - 
     (4*G[0, q/s12, x])/(q^2*s12) + (8*G[0, q/(q - s23), x])/(q^2*s12) - 
     (4*G[1, q/(q - s23), x])/(q^2*s12) + (4*G[1, (s12 + s23)/s12, x])/
      (q^2*s12) - (4*G[q/s12, q/(q - s23), x])/(q^2*s12) + 
     (4*G[q/s12, (s12 + s23)/s12, x])/(q^2*s12) + 
     (4*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2*s12))/eps^2 + 
   G[0, x]^2*(G[q/s12, x]*(104/(q^2*s12) - (32*G[(s12 + s23)/s12, x])/
        (q^2*s12)) - (32*G[0, 1, x])/(q^2*s12) - (32*G[0, q/s12, x])/
      (q^2*s12) + (64*G[0, q/(q - s23), x])/(q^2*s12) - 
     (32*G[1, q/(q - s23), x])/(q^2*s12) + (32*G[1, (s12 + s23)/s12, x])/
      (q^2*s12) - (32*G[q/s12, q/(q - s23), x])/(q^2*s12) + 
     (32*G[q/s12, (s12 + s23)/s12, x])/(q^2*s12) + 
     (32*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2*s12)) + 
   G[0, xim, x]*((16*xim*(q - q*xim + s23*xim)*xip*G[0, q/s12, x])/
      (q^3*(s12 + s23)*(xim - xip)) + (16*xim*(q*(-1 + xim) - s23*xim)*xip*
       G[0, q/(q - s23), x])/(q^3*(s12 + s23)*(xim - xip)) + 
     (16*xim*(q - q*xim + s23*xim)*xip*G[1, q/(q - s23), x])/
      (q^3*(s12 + s23)*(xim - xip)) + (16*xim*(q*(-1 + xim) - s23*xim)*xip*
       G[1, (s12 + s23)/s12, x])/(q^3*(s12 + s23)*(xim - xip)) + 
     (16*xim*(q - q*xim + s23*xim)*xip*G[q/s12, q/(q - s23), x])/
      (q^3*(s12 + s23)*(xim - xip)) + (16*xim*(q*(-1 + xim) - s23*xim)*xip*
       G[q/s12, (s12 + s23)/s12, x])/(q^3*(s12 + s23)*(xim - xip)) - 
     (16*xim*(q - q*xim + s23*xim)*xip*G[(s12 + s23)/s12, q/(q - s23), x])/
      (q^3*(s12 + s23)*(xim - xip))) + G[0, xip, x]*
    ((16*xim*xip*(q*(-1 + xip) - s23*xip)*G[0, q/s12, x])/
      (q^3*(s12 + s23)*(xim - xip)) + (16*xim*xip*(q - q*xip + s23*xip)*
       G[0, q/(q - s23), x])/(q^3*(s12 + s23)*(xim - xip)) + 
     (16*xim*xip*(q*(-1 + xip) - s23*xip)*G[1, q/(q - s23), x])/
      (q^3*(s12 + s23)*(xim - xip)) + (16*xim*xip*(q - q*xip + s23*xip)*
       G[1, (s12 + s23)/s12, x])/(q^3*(s12 + s23)*(xim - xip)) + 
     (16*xim*xip*(q*(-1 + xip) - s23*xip)*G[q/s12, q/(q - s23), x])/
      (q^3*(s12 + s23)*(xim - xip)) + (16*xim*xip*(q - q*xip + s23*xip)*
       G[q/s12, (s12 + s23)/s12, x])/(q^3*(s12 + s23)*(xim - xip)) - 
     (16*xim*xip*(q*(-1 + xip) - s23*xip)*G[(s12 + s23)/s12, q/(q - s23), x])/
      (q^3*(s12 + s23)*(xim - xip))) - 
   (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[(s12 + s23)/s12, q/(q - s23), x]*
     G[(s12 + s23)/s12, xim, x])/(q^3*(s12 + s23)*(xim - xip)) - 
   (16*xim*xip*(q - q*xip + s23*xip)*G[(s12 + s23)/s12, q/(q - s23), x]*
     G[(s12 + s23)/s12, xip, x])/(q^3*(s12 + s23)*(xim - xip)) + 
   G[1, x]^2*((-3*G[q/s12, x]^2)/(q^2*s12) + (13*G[(s12 + s23)/s12, x])/
      (q^2*s12) - (3*G[(s12 + s23)/s12, x]^2)/(q^2*s12) + 
     G[q/s12, x]*(-13/(q^2*s12) + (10*G[(s12 + s23)/s12, x])/(q^2*s12)) + 
     ((8*xim*(q - q*xim + s23*xim)*xip*G[(s12 + s23)/s12, x])/
        (q^3*(s12 + s23)*(xim - xip)) - (8*xim*(q - q*xim + s23*xim)*xip*
         G[-(-1 + s23/q)^(-1), x])/(q^3*(s12 + s23)*(xim - xip)))*G[xim, x] + 
     ((-8*xim*xip*(q - q*xip + s23*xip)*G[(s12 + s23)/s12, x])/
        (q^3*(s12 + s23)*(xim - xip)) + (8*xim*xip*(q - q*xip + s23*xip)*
         G[-(-1 + s23/q)^(-1), x])/(q^3*(s12 + s23)*(xim - xip)))*G[xip, x] + 
     G[0, x]*((-8*G[q/s12, x])/(q^2*s12) - (16*xim*(q - q*xim + s23*xim)*xip*
         G[xim, x])/(q^3*(s12 + s23)*(xim - xip)) + 
       (16*xim*xip*(q - q*xip + s23*xip)*G[xip, x])/(q^3*(s12 + s23)*
         (xim - xip))) + (6*G[0, 1, x])/(q^2*s12) + 
     (4*G[0, q/s12, x])/(q^2*s12) - (8*G[0, q/(q - s23), x])/(q^2*s12) + 
     (4*G[0, (s12 + s23)/s12, x])/(q^2*s12) - 
     (8*xim*(q*(-1 + xim) - s23*xim)*xip*G[0, xim, x])/
      (q^3*(s12 + s23)*(xim - xip)) + (8*xim*xip*(q*(-1 + xip) - s23*xip)*
       G[0, xip, x])/(q^3*(s12 + s23)*(xim - xip)) + 
     (4*G[1, q/(q - s23), x])/(q^2*s12) - (4*G[1, (s12 + s23)/s12, x])/
      (q^2*s12) + (4*G[q/s12, q/(q - s23), x])/(q^2*s12) - 
     (4*G[q/s12, (s12 + s23)/s12, x])/(q^2*s12) - 
     (8*xim*(q*(-1 + xim) - s23*xim)*xip*G[q/(q - s23), xim, x])/
      (q^3*(s12 + s23)*(xim - xip)) + (8*xim*xip*(q*(-1 + xip) - s23*xip)*
       G[q/(q - s23), xip, x])/(q^3*(s12 + s23)*(xim - xip)) - 
     (8*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2*s12) + 
     (8*xim*(q*(-1 + xim) - s23*xim)*xip*G[(s12 + s23)/s12, xim, x])/
      (q^3*(s12 + s23)*(xim - xip)) - (8*xim*xip*(q*(-1 + xip) - s23*xip)*
       G[(s12 + s23)/s12, xip, x])/(q^3*(s12 + s23)*(xim - xip))) + 
   G[q/s12, x]^2*((13*G[(s12 + s23)/s12, x])/(q^2*s12) - 
     (3*G[(s12 + s23)/s12, x]^2)/(q^2*s12) - (2*G[0, 1, x])/(q^2*s12) + 
     (6*G[0, q/s12, x])/(q^2*s12) - (8*G[0, q/(q - s23), x])/(q^2*s12) + 
     (4*G[0, (s12 + s23)/s12, x])/(q^2*s12) - 
     (8*xim*(q*(-1 + xim) - s23*xim)*xip*G[0, xim, x])/
      (q^3*(s12 + s23)*(xim - xip)) + (8*xim*xip*(q*(-1 + xip) - s23*xip)*
       G[0, xip, x])/(q^3*(s12 + s23)*(xim - xip)) + 
     (4*G[1, q/(q - s23), x])/(q^2*s12) - (4*G[1, (s12 + s23)/s12, x])/
      (q^2*s12) + (4*G[q/s12, q/(q - s23), x])/(q^2*s12) - 
     (4*G[q/s12, (s12 + s23)/s12, x])/(q^2*s12) - 
     (8*xim*(q*(-1 + xim) - s23*xim)*xip*G[q/(q - s23), xim, x])/
      (q^3*(s12 + s23)*(xim - xip)) + (8*xim*xip*(q*(-1 + xip) - s23*xip)*
       G[q/(q - s23), xip, x])/(q^3*(s12 + s23)*(xim - xip)) - 
     (8*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2*s12) + 
     (8*xim*(q*(-1 + xim) - s23*xim)*xip*G[(s12 + s23)/s12, xim, x])/
      (q^3*(s12 + s23)*(xim - xip)) - (8*xim*xip*(q*(-1 + xip) - s23*xip)*
       G[(s12 + s23)/s12, xip, x])/(q^3*(s12 + s23)*(xim - xip))) + 
   G[0, q/(q - s23), x]*(108/(q^2*s12) + (12*G[1, q/(q - s23), x])/
      (q^2*s12) - (36*G[1, (s12 + s23)/s12, x])/(q^2*s12) + 
     (12*G[q/s12, q/(q - s23), x])/(q^2*s12) - 
     (36*G[q/s12, (s12 + s23)/s12, x])/(q^2*s12) + 
     (48*xim*(q - q*xim + s23*xim)*xip*G[q/(q - s23), xim, x])/
      (q^3*(s12 + s23)*(xim - xip)) + (48*xim*xip*(q*(-1 + xip) - s23*xip)*
       G[q/(q - s23), xip, x])/(q^3*(s12 + s23)*(xim - xip)) - 
     (28*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2*s12) + 
     (16*xim*(q - q*xim + s23*xim)*xip*G[(s12 + s23)/s12, xim, x])/
      (q^3*(s12 + s23)*(xim - xip)) + (16*xim*xip*(q*(-1 + xip) - s23*xip)*
       G[(s12 + s23)/s12, xip, x])/(q^3*(s12 + s23)*(xim - xip))) + 
   G[q/s12, (s12 + s23)/s12, x]*(54/(q^2*s12) + 
     (16*xim*(q - q*xim + s23*xim)*xip*G[q/(q - s23), xim, x])/
      (q^3*(s12 + s23)*(xim - xip)) + (16*xim*xip*(q*(-1 + xip) - s23*xip)*
       G[q/(q - s23), xip, x])/(q^3*(s12 + s23)*(xim - xip)) - 
     (4*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2*s12) + 
     (16*xim*(q - q*xim + s23*xim)*xip*G[(s12 + s23)/s12, xim, x])/
      (q^3*(s12 + s23)*(xim - xip)) + (16*xim*xip*(q*(-1 + xip) - s23*xip)*
       G[(s12 + s23)/s12, xip, x])/(q^3*(s12 + s23)*(xim - xip))) + 
   G[1, (s12 + s23)/s12, x]*(54/(q^2*s12) - (4*G[q/s12, q/(q - s23), x])/
      (q^2*s12) - (4*G[q/s12, (s12 + s23)/s12, x])/(q^2*s12) + 
     (16*xim*(q - q*xim + s23*xim)*xip*G[q/(q - s23), xim, x])/
      (q^3*(s12 + s23)*(xim - xip)) + (16*xim*xip*(q*(-1 + xip) - s23*xip)*
       G[q/(q - s23), xip, x])/(q^3*(s12 + s23)*(xim - xip)) - 
     (4*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2*s12) + 
     (16*xim*(q - q*xim + s23*xim)*xip*G[(s12 + s23)/s12, xim, x])/
      (q^3*(s12 + s23)*(xim - xip)) + (16*xim*xip*(q*(-1 + xip) - s23*xip)*
       G[(s12 + s23)/s12, xip, x])/(q^3*(s12 + s23)*(xim - xip))) + 
   G[0, 1, x]*(-54/(q^2*s12) - (12*G[0, q/s12, x])/(q^2*s12) + 
     (36*G[0, q/(q - s23), x])/(q^2*s12) + (8*G[0, (s12 + s23)/s12, x])/
      (q^2*s12) + (16*xim*(q - q*xim + s23*xim)*xip*G[0, xim, x])/
      (q^3*(s12 + s23)*(xim - xip)) + (16*xim*xip*(q*(-1 + xip) - s23*xip)*
       G[0, xip, x])/(q^3*(s12 + s23)*(xim - xip)) - 
     (16*G[1, q/s12, x])/(q^2*s12) + (4*G[1, q/(q - s23), x])/(q^2*s12) - 
     (4*G[1, (s12 + s23)/s12, x])/(q^2*s12) + 
     (32*xim*(q*(-1 + xim) - s23*xim)*xip*G[1, xim, x])/
      (q^3*(s12 + s23)*(xim - xip)) + (32*xim*xip*(q - q*xip + s23*xip)*
       G[1, xip, x])/(q^3*(s12 + s23)*(xim - xip)) + 
     (4*G[q/s12, q/(q - s23), x])/(q^2*s12) + 
     (12*G[q/s12, (s12 + s23)/s12, x])/(q^2*s12) + 
     (32*xim*(q - q*xim + s23*xim)*xip*G[q/s12, xim, x])/
      (q^3*(s12 + s23)*(xim - xip)) + (32*xim*xip*(q*(-1 + xip) - s23*xip)*
       G[q/s12, xip, x])/(q^3*(s12 + s23)*(xim - xip)) - 
     (16*xim*(q - q*xim + s23*xim)*xip*G[q/(q - s23), xim, x])/
      (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q*(-1 + xip) - s23*xip)*
       G[q/(q - s23), xip, x])/(q^3*(s12 + s23)*(xim - xip)) + 
     (4*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2*s12) + 
     (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[(s12 + s23)/s12, xim, x])/
      (q^3*(s12 + s23)*(xim - xip)) + (16*xim*xip*(q - q*xip + s23*xip)*
       G[(s12 + s23)/s12, xip, x])/(q^3*(s12 + s23)*(xim - xip))) + 
   G[0, q/s12, x]*(-54/(q^2*s12) + (36*G[0, q/(q - s23), x])/(q^2*s12) + 
     (8*G[0, (s12 + s23)/s12, x])/(q^2*s12) + (16*G[1, q/s12, x])/(q^2*s12) + 
     (4*G[1, q/(q - s23), x])/(q^2*s12) + (12*G[1, (s12 + s23)/s12, x])/
      (q^2*s12) + (32*xim*(q - q*xim + s23*xim)*xip*G[1, xim, x])/
      (q^3*(s12 + s23)*(xim - xip)) + (32*xim*xip*(q*(-1 + xip) - s23*xip)*
       G[1, xip, x])/(q^3*(s12 + s23)*(xim - xip)) + 
     (4*G[q/s12, q/(q - s23), x])/(q^2*s12) - 
     (4*G[q/s12, (s12 + s23)/s12, x])/(q^2*s12) + 
     (32*xim*(q*(-1 + xim) - s23*xim)*xip*G[q/s12, xim, x])/
      (q^3*(s12 + s23)*(xim - xip)) + (32*xim*xip*(q - q*xip + s23*xip)*
       G[q/s12, xip, x])/(q^3*(s12 + s23)*(xim - xip)) - 
     (16*xim*(q - q*xim + s23*xim)*xip*G[q/(q - s23), xim, x])/
      (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q*(-1 + xip) - s23*xip)*
       G[q/(q - s23), xip, x])/(q^3*(s12 + s23)*(xim - xip)) + 
     (4*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2*s12) + 
     (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[(s12 + s23)/s12, xim, x])/
      (q^3*(s12 + s23)*(xim - xip)) + (16*xim*xip*(q - q*xip + s23*xip)*
       G[(s12 + s23)/s12, xip, x])/(q^3*(s12 + s23)*(xim - xip))) + 
   G[q/s12, q/(q - s23), x]*(-54/(q^2*s12) - (4*G[q/s12, (s12 + s23)/s12, x])/
      (q^2*s12) + (16*xim*(q*(-1 + xim) - s23*xim)*xip*
       G[q/(q - s23), xim, x])/(q^3*(s12 + s23)*(xim - xip)) + 
     (16*xim*xip*(q - q*xip + s23*xip)*G[q/(q - s23), xip, x])/
      (q^3*(s12 + s23)*(xim - xip)) + (4*G[(s12 + s23)/s12, q/(q - s23), x])/
      (q^2*s12) + (16*xim*(q*(-1 + xim) - s23*xim)*xip*
       G[(s12 + s23)/s12, xim, x])/(q^3*(s12 + s23)*(xim - xip)) + 
     (16*xim*xip*(q - q*xip + s23*xip)*G[(s12 + s23)/s12, xip, x])/
      (q^3*(s12 + s23)*(xim - xip))) + G[1, q/(q - s23), x]*
    (-54/(q^2*s12) - (4*G[1, (s12 + s23)/s12, x])/(q^2*s12) + 
     (4*G[q/s12, q/(q - s23), x])/(q^2*s12) - 
     (4*G[q/s12, (s12 + s23)/s12, x])/(q^2*s12) + 
     (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[q/(q - s23), xim, x])/
      (q^3*(s12 + s23)*(xim - xip)) + (16*xim*xip*(q - q*xip + s23*xip)*
       G[q/(q - s23), xip, x])/(q^3*(s12 + s23)*(xim - xip)) + 
     (4*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2*s12) + 
     (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[(s12 + s23)/s12, xim, x])/
      (q^3*(s12 + s23)*(xim - xip)) + (16*xim*xip*(q - q*xip + s23*xip)*
       G[(s12 + s23)/s12, xip, x])/(q^3*(s12 + s23)*(xim - xip))) + 
   (52*G[0, 0, 1, x])/(q^2*s12) + (52*G[0, 0, q/s12, x])/(q^2*s12) - 
   (104*G[0, 0, q/(q - s23), x])/(q^2*s12) + (26*G[0, 1, 1, x])/(q^2*s12) + 
   (52*G[0, 1, q/(q - s23), x])/(q^2*s12) - (52*G[0, 1, (s12 + s23)/s12, x])/
    (q^2*s12) + (26*G[0, q/s12, q/s12, x])/(q^2*s12) + 
   (52*G[0, q/s12, q/(q - s23), x])/(q^2*s12) - 
   (52*G[0, q/s12, (s12 + s23)/s12, x])/(q^2*s12) - 
   (52*G[0, q/(q - s23), q/(q - s23), x])/(q^2*s12) - 
   (52*G[0, (s12 + s23)/s12, q/(q - s23), x])/(q^2*s12) - 
   (26*G[1, 0, q/s12, x])/(q^2*s12) + (26*G[1, 0, q/(q - s23), x])/
    (q^2*s12) - (26*G[1, 1, q/(q - s23), x])/(q^2*s12) + 
   (26*G[1, 1, (s12 + s23)/s12, x])/(q^2*s12) - 
   (26*G[1, q/s12, q/(q - s23), x])/(q^2*s12) + 
   (26*G[1, q/s12, (s12 + s23)/s12, x])/(q^2*s12) + 
   (26*G[1, q/(q - s23), q/(q - s23), x])/(q^2*s12) + 
   (26*G[1, (s12 + s23)/s12, q/(q - s23), x])/(q^2*s12) + 
   (52*G[1, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q^2*s12) + 
   (26*G[q/s12, 0, q/(q - s23), x])/(q^2*s12) - 
   (26*G[q/s12, 1, q/(q - s23), x])/(q^2*s12) + 
   (26*G[q/s12, 1, (s12 + s23)/s12, x])/(q^2*s12) - 
   (26*G[q/s12, q/s12, q/(q - s23), x])/(q^2*s12) + 
   (26*G[q/s12, q/s12, (s12 + s23)/s12, x])/(q^2*s12) + 
   (26*G[q/s12, q/(q - s23), q/(q - s23), x])/(q^2*s12) + 
   (26*G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q^2*s12) + 
   (52*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q^2*s12) + 
   G[(s12 + s23)/s12, x]*((52*G[0, 1, x])/(q^2*s12) + 
     (52*G[0, q/s12, x])/(q^2*s12) - (52*G[1, (s12 + s23)/s12, x])/
      (q^2*s12) - (52*G[q/s12, (s12 + s23)/s12, x])/(q^2*s12) - 
     (40*G[0, 0, 1, x])/(q^2*s12) - (40*G[0, 0, q/s12, x])/(q^2*s12) + 
     (40*G[0, 0, q/(q - s23), x])/(q^2*s12) - (20*G[0, 1, 1, x])/(q^2*s12) + 
     (8*G[0, 1, (s12 + s23)/s12, x])/(q^2*s12) - (20*G[0, q/s12, q/s12, x])/
      (q^2*s12) + (8*G[0, q/s12, (s12 + s23)/s12, x])/(q^2*s12) + 
     (4*G[1, 0, q/s12, x])/(q^2*s12) + (4*G[1, 1, q/(q - s23), x])/
      (q^2*s12) - (4*G[1, 1, (s12 + s23)/s12, x])/(q^2*s12) - 
     (4*G[1, q/s12, (s12 + s23)/s12, x])/(q^2*s12) - 
     (8*G[1, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q^2*s12) - 
     (4*G[q/s12, 1, (s12 + s23)/s12, x])/(q^2*s12) + 
     (4*G[q/s12, q/s12, q/(q - s23), x])/(q^2*s12) - 
     (4*G[q/s12, q/s12, (s12 + s23)/s12, x])/(q^2*s12) - 
     (8*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q^2*s12)) - 
   (52*G[(s12 + s23)/s12, 0, q/(q - s23), x])/(q^2*s12) + 
   (52*G[(s12 + s23)/s12, 1, q/(q - s23), x])/(q^2*s12) + 
   (52*G[(s12 + s23)/s12, q/s12, q/(q - s23), x])/(q^2*s12) - 
   (26*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(q^2*s12) + 
   G[-(-1 + s23/q)^(-1), x]*((16*xim*(q*(-1 + xim) - s23*xim)*xip*
       G[0, q/(q - s23), xim, x])/(q^3*(s12 + s23)*(xim - xip)) - 
     (16*xim*xip*(q*(-1 + xip) - s23*xip)*G[0, q/(q - s23), xip, x])/
      (q^3*(s12 + s23)*(xim - xip)) - (16*xim*(q*(-1 + xim) - s23*xim)*xip*
       G[0, (s12 + s23)/s12, xim, x])/(q^3*(s12 + s23)*(xim - xip)) + 
     (16*xim*xip*(q*(-1 + xip) - s23*xip)*G[0, (s12 + s23)/s12, xip, x])/
      (q^3*(s12 + s23)*(xim - xip)) - (32*xim*(q*(-1 + xim) - s23*xim)*xip*
       G[q/(q - s23), q/(q - s23), xim, x])/(q^3*(s12 + s23)*(xim - xip)) + 
     (32*xim*xip*(q*(-1 + xip) - s23*xip)*G[q/(q - s23), q/(q - s23), xip, 
        x])/(q^3*(s12 + s23)*(xim - xip)) - 
     (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[(s12 + s23)/s12, 0, xim, x])/
      (q^3*(s12 + s23)*(xim - xip)) + (16*xim*xip*(q*(-1 + xip) - s23*xip)*
       G[(s12 + s23)/s12, 0, xip, x])/(q^3*(s12 + s23)*(xim - xip)) + 
     (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[(s12 + s23)/s12, q/(q - s23), 
        xim, x])/(q^3*(s12 + s23)*(xim - xip)) - 
     (16*xim*xip*(q*(-1 + xip) - s23*xip)*G[(s12 + s23)/s12, q/(q - s23), 
        xip, x])/(q^3*(s12 + s23)*(xim - xip))) + 
   G[q/s12, x]*(18/(q^2*s12) + (26*G[(s12 + s23)/s12, x]^2)/(q^2*s12) - 
     (4*G[(s12 + s23)/s12, x]^3)/(3*q^2*s12) - (78*G[0, q/(q - s23), x])/
      (q^2*s12) + (26*G[1, q/(q - s23), x])/(q^2*s12) - 
     (26*G[1, (s12 + s23)/s12, x])/(q^2*s12) + (26*G[q/s12, q/(q - s23), x])/
      (q^2*s12) - (26*G[q/s12, (s12 + s23)/s12, x])/(q^2*s12) - 
     (26*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2*s12) + 
     G[(s12 + s23)/s12, x]*(-54/(q^2*s12) - (12*G[0, 1, x])/(q^2*s12) + 
       (4*G[0, q/s12, x])/(q^2*s12) + (36*G[0, q/(q - s23), x])/(q^2*s12) - 
       (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[0, xim, x])/
        (q^3*(s12 + s23)*(xim - xip)) + (16*xim*xip*(q*(-1 + xip) - s23*xip)*
         G[0, xip, x])/(q^3*(s12 + s23)*(xim - xip)) + 
       (4*G[1, q/(q - s23), x])/(q^2*s12) + (8*G[1, (s12 + s23)/s12, x])/
        (q^2*s12) + (4*G[q/s12, q/(q - s23), x])/(q^2*s12) + 
       (8*G[q/s12, (s12 + s23)/s12, x])/(q^2*s12) + 
       (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[q/(q - s23), xim, x])/
        (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q*(-1 + xip) - s23*xip)*
         G[q/(q - s23), xip, x])/(q^3*(s12 + s23)*(xim - xip)) + 
       (4*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2*s12) + 
       (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[(s12 + s23)/s12, xim, x])/
        (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q*(-1 + xip) - s23*xip)*
         G[(s12 + s23)/s12, xip, x])/(q^3*(s12 + s23)*(xim - xip))) + 
     G[-(-1 + s23/q)^(-1), x]*((16*xim*(q*(-1 + xim) - s23*xim)*xip*
         G[0, xim, x])/(q^3*(s12 + s23)*(xim - xip)) - 
       (16*xim*xip*(q*(-1 + xip) - s23*xip)*G[0, xip, x])/
        (q^3*(s12 + s23)*(xim - xip)) - (16*xim*(q*(-1 + xim) - s23*xim)*xip*
         G[q/(q - s23), xim, x])/(q^3*(s12 + s23)*(xim - xip)) + 
       (16*xim*xip*(q*(-1 + xip) - s23*xip)*G[q/(q - s23), xip, x])/
        (q^3*(s12 + s23)*(xim - xip)) - (16*xim*(q*(-1 + xim) - s23*xim)*xip*
         G[(s12 + s23)/s12, xim, x])/(q^3*(s12 + s23)*(xim - xip)) + 
       (16*xim*xip*(q*(-1 + xip) - s23*xip)*G[(s12 + s23)/s12, xip, x])/
        (q^3*(s12 + s23)*(xim - xip))) + (40*G[0, 0, q/(q - s23), x])/
      (q^2*s12) - (12*G[0, 1, 1, x])/(q^2*s12) + (4*G[0, 1, q/(q - s23), x])/
      (q^2*s12) - (4*G[0, 1, (s12 + s23)/s12, x])/(q^2*s12) - 
     (12*G[0, q/s12, q/s12, x])/(q^2*s12) + (4*G[0, q/s12, q/(q - s23), x])/
      (q^2*s12) - (4*G[0, q/s12, (s12 + s23)/s12, x])/(q^2*s12) + 
     (12*G[0, q/(q - s23), q/(q - s23), x])/(q^2*s12) - 
     (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[0, q/(q - s23), xim, x])/
      (q^3*(s12 + s23)*(xim - xip)) + (16*xim*xip*(q*(-1 + xip) - s23*xip)*
       G[0, q/(q - s23), xip, x])/(q^3*(s12 + s23)*(xim - xip)) - 
     (12*G[0, (s12 + s23)/s12, q/(q - s23), x])/(q^2*s12) + 
     (8*G[0, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q^2*s12) + 
     (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[0, (s12 + s23)/s12, xim, x])/
      (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q*(-1 + xip) - s23*xip)*
       G[0, (s12 + s23)/s12, xip, x])/(q^3*(s12 + s23)*(xim - xip)) - 
     (4*G[1, 0, q/s12, x])/(q^2*s12) + (8*G[1, 0, q/(q - s23), x])/
      (q^2*s12) - (8*G[1, 0, (s12 + s23)/s12, x])/(q^2*s12) + 
     (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[1, 0, xim, x])/
      (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q*(-1 + xip) - s23*xip)*
       G[1, 0, xip, x])/(q^3*(s12 + s23)*(xim - xip)) - 
     (4*G[1, 1, q/(q - s23), x])/(q^2*s12) + (4*G[1, 1, (s12 + s23)/s12, x])/
      (q^2*s12) - (20*G[1, q/(q - s23), q/(q - s23), x])/(q^2*s12) + 
     (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[1, q/(q - s23), xim, x])/
      (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q*(-1 + xip) - s23*xip)*
       G[1, q/(q - s23), xip, x])/(q^3*(s12 + s23)*(xim - xip)) - 
     (4*G[1, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q^2*s12) - 
     (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[1, (s12 + s23)/s12, xim, x])/
      (q^3*(s12 + s23)*(xim - xip)) + (16*xim*xip*(q*(-1 + xip) - s23*xip)*
       G[1, (s12 + s23)/s12, xip, x])/(q^3*(s12 + s23)*(xim - xip)) + 
     (8*G[q/s12, 0, q/(q - s23), x])/(q^2*s12) - 
     (8*G[q/s12, 0, (s12 + s23)/s12, x])/(q^2*s12) + 
     (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[q/s12, 0, xim, x])/
      (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q*(-1 + xip) - s23*xip)*
       G[q/s12, 0, xip, x])/(q^3*(s12 + s23)*(xim - xip)) - 
     (20*G[q/s12, q/(q - s23), q/(q - s23), x])/(q^2*s12) + 
     (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[q/s12, q/(q - s23), xim, x])/
      (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q*(-1 + xip) - s23*xip)*
       G[q/s12, q/(q - s23), xip, x])/(q^3*(s12 + s23)*(xim - xip)) - 
     (4*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q^2*s12) - 
     (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[q/s12, (s12 + s23)/s12, xim, x])/
      (q^3*(s12 + s23)*(xim - xip)) + (16*xim*xip*(q*(-1 + xip) - s23*xip)*
       G[q/s12, (s12 + s23)/s12, xip, x])/(q^3*(s12 + s23)*(xim - xip)) - 
     (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[q/(q - s23), 0, xim, x])/
      (q^3*(s12 + s23)*(xim - xip)) + (16*xim*xip*(q*(-1 + xip) - s23*xip)*
       G[q/(q - s23), 0, xip, x])/(q^3*(s12 + s23)*(xim - xip)) + 
     (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[q/(q - s23), (s12 + s23)/s12, 
        xim, x])/(q^3*(s12 + s23)*(xim - xip)) - 
     (16*xim*xip*(q*(-1 + xip) - s23*xip)*G[q/(q - s23), (s12 + s23)/s12, 
        xip, x])/(q^3*(s12 + s23)*(xim - xip)) - 
     (4*G[(s12 + s23)/s12, 0, q/(q - s23), x])/(q^2*s12) + 
     (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[(s12 + s23)/s12, 0, xim, x])/
      (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q*(-1 + xip) - s23*xip)*
       G[(s12 + s23)/s12, 0, xip, x])/(q^3*(s12 + s23)*(xim - xip)) - 
     (12*G[(s12 + s23)/s12, 1, q/(q - s23), x])/(q^2*s12) - 
     (12*G[(s12 + s23)/s12, q/s12, q/(q - s23), x])/(q^2*s12) + 
     (20*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(q^2*s12) - 
     (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[(s12 + s23)/s12, q/(q - s23), 
        xim, x])/(q^3*(s12 + s23)*(xim - xip)) + 
     (16*xim*xip*(q*(-1 + xip) - s23*xip)*G[(s12 + s23)/s12, q/(q - s23), 
        xip, x])/(q^3*(s12 + s23)*(xim - xip))) + 
   G[1, x]*(18/(q^2*s12) + (64*G[0, x]^3)/(3*q^2*s12) - 
     (2*G[q/s12, x]^3)/(q^2*s12) + (26*G[(s12 + s23)/s12, x]^2)/(q^2*s12) - 
     (4*G[(s12 + s23)/s12, x]^3)/(3*q^2*s12) + 
     G[0, x]^2*(104/(q^2*s12) - (32*G[(s12 + s23)/s12, x])/(q^2*s12)) + 
     G[q/s12, x]^2*(-13/(q^2*s12) + (10*G[(s12 + s23)/s12, x])/(q^2*s12)) + 
     (26*G[0, q/s12, x])/(q^2*s12) - (78*G[0, q/(q - s23), x])/(q^2*s12) + 
     (26*G[1, q/(q - s23), x])/(q^2*s12) - (26*G[1, (s12 + s23)/s12, x])/
      (q^2*s12) + (26*G[q/s12, q/(q - s23), x])/(q^2*s12) - 
     (26*G[q/s12, (s12 + s23)/s12, x])/(q^2*s12) - 
     (26*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2*s12) + 
     G[xim, x]*((8*xim*(q - q*xim + s23*xim)*xip*G[(s12 + s23)/s12, x]^2)/
        (q^3*(s12 + s23)*(xim - xip)) + (16*xim*(q - q*xim + s23*xim)*xip*
         G[(s12 + s23)/s12, x]*G[-(-1 + s23/q)^(-1), x])/
        (q^3*(s12 + s23)*(xim - xip)) - (8*xim*(q - q*xim + s23*xim)*xip*
         G[-(-1 + s23/q)^(-1), x]^2)/(q^3*(s12 + s23)*(xim - xip)) + 
       G[q/s12, x]*((16*xim*(q - q*xim + s23*xim)*xip*G[(s12 + s23)/s12, x])/
          (q^3*(s12 + s23)*(xim - xip)) - (16*xim*(q - q*xim + s23*xim)*xip*
           G[-(-1 + s23/q)^(-1), x])/(q^3*(s12 + s23)*(xim - xip))) + 
       (32*xim*(q - q*xim + s23*xim)*xip*G[0, 1, x])/(q^3*(s12 + s23)*
         (xim - xip)) - (16*xim*(q - q*xim + s23*xim)*xip*G[0, q/s12, x])/
        (q^3*(s12 + s23)*(xim - xip)) + (16*xim*(q - q*xim + s23*xim)*xip*
         G[1, q/(q - s23), x])/(q^3*(s12 + s23)*(xim - xip)) - 
       (16*xim*(q - q*xim + s23*xim)*xip*G[1, (s12 + s23)/s12, x])/
        (q^3*(s12 + s23)*(xim - xip)) + (16*xim*(q - q*xim + s23*xim)*xip*
         G[q/s12, q/(q - s23), x])/(q^3*(s12 + s23)*(xim - xip)) - 
       (16*xim*(q - q*xim + s23*xim)*xip*G[q/s12, (s12 + s23)/s12, x])/
        (q^3*(s12 + s23)*(xim - xip)) - (32*xim*(q - q*xim + s23*xim)*xip*
         G[(s12 + s23)/s12, q/(q - s23), x])/(q^3*(s12 + s23)*(xim - xip))) + 
     G[xip, x]*((-8*xim*xip*(q - q*xip + s23*xip)*G[(s12 + s23)/s12, x]^2)/
        (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q - q*xip + s23*xip)*
         G[(s12 + s23)/s12, x]*G[-(-1 + s23/q)^(-1), x])/
        (q^3*(s12 + s23)*(xim - xip)) + (8*xim*xip*(q - q*xip + s23*xip)*
         G[-(-1 + s23/q)^(-1), x]^2)/(q^3*(s12 + s23)*(xim - xip)) + 
       G[q/s12, x]*((-16*xim*xip*(q - q*xip + s23*xip)*G[(s12 + s23)/s12, x])/
          (q^3*(s12 + s23)*(xim - xip)) + (16*xim*xip*(q - q*xip + s23*xip)*
           G[-(-1 + s23/q)^(-1), x])/(q^3*(s12 + s23)*(xim - xip))) - 
       (32*xim*xip*(q - q*xip + s23*xip)*G[0, 1, x])/(q^3*(s12 + s23)*
         (xim - xip)) + (16*xim*xip*(q - q*xip + s23*xip)*G[0, q/s12, x])/
        (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q - q*xip + s23*xip)*
         G[1, q/(q - s23), x])/(q^3*(s12 + s23)*(xim - xip)) + 
       (16*xim*xip*(q - q*xip + s23*xip)*G[1, (s12 + s23)/s12, x])/
        (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q - q*xip + s23*xip)*
         G[q/s12, q/(q - s23), x])/(q^3*(s12 + s23)*(xim - xip)) + 
       (16*xim*xip*(q - q*xip + s23*xip)*G[q/s12, (s12 + s23)/s12, x])/
        (q^3*(s12 + s23)*(xim - xip)) + (32*xim*xip*(q - q*xip + s23*xip)*
         G[(s12 + s23)/s12, q/(q - s23), x])/(q^3*(s12 + s23)*(xim - xip))) + 
     G[q/s12, x]*((26*G[(s12 + s23)/s12, x])/(q^2*s12) - 
       (6*G[(s12 + s23)/s12, x]^2)/(q^2*s12) + (12*G[0, 1, x])/(q^2*s12) - 
       (16*G[0, q/(q - s23), x])/(q^2*s12) + (8*G[0, (s12 + s23)/s12, x])/
        (q^2*s12) - (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[0, xim, x])/
        (q^3*(s12 + s23)*(xim - xip)) + (16*xim*xip*(q*(-1 + xip) - s23*xip)*
         G[0, xip, x])/(q^3*(s12 + s23)*(xim - xip)) + 
       (8*G[1, q/(q - s23), x])/(q^2*s12) - (8*G[1, (s12 + s23)/s12, x])/
        (q^2*s12) + (8*G[q/s12, q/(q - s23), x])/(q^2*s12) - 
       (8*G[q/s12, (s12 + s23)/s12, x])/(q^2*s12) - 
       (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[q/(q - s23), xim, x])/
        (q^3*(s12 + s23)*(xim - xip)) + (16*xim*xip*(q*(-1 + xip) - s23*xip)*
         G[q/(q - s23), xip, x])/(q^3*(s12 + s23)*(xim - xip)) - 
       (16*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2*s12) + 
       (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[(s12 + s23)/s12, xim, x])/
        (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q*(-1 + xip) - s23*xip)*
         G[(s12 + s23)/s12, xip, x])/(q^3*(s12 + s23)*(xim - xip))) + 
     G[(s12 + s23)/s12, x]*(-54/(q^2*s12) + (4*G[0, 1, x])/(q^2*s12) - 
       (16*G[0, q/s12, x])/(q^2*s12) + (36*G[0, q/(q - s23), x])/(q^2*s12) - 
       (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[0, xim, x])/
        (q^3*(s12 + s23)*(xim - xip)) + (16*xim*xip*(q*(-1 + xip) - s23*xip)*
         G[0, xip, x])/(q^3*(s12 + s23)*(xim - xip)) + 
       (4*G[1, q/(q - s23), x])/(q^2*s12) + (8*G[1, (s12 + s23)/s12, x])/
        (q^2*s12) + (4*G[q/s12, q/(q - s23), x])/(q^2*s12) + 
       (8*G[q/s12, (s12 + s23)/s12, x])/(q^2*s12) + 
       (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[q/(q - s23), xim, x])/
        (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q*(-1 + xip) - s23*xip)*
         G[q/(q - s23), xip, x])/(q^3*(s12 + s23)*(xim - xip)) + 
       (4*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2*s12) + 
       (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[(s12 + s23)/s12, xim, x])/
        (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q*(-1 + xip) - s23*xip)*
         G[(s12 + s23)/s12, xip, x])/(q^3*(s12 + s23)*(xim - xip))) + 
     G[-(-1 + s23/q)^(-1), x]*((16*xim*(q*(-1 + xim) - s23*xim)*xip*
         G[0, xim, x])/(q^3*(s12 + s23)*(xim - xip)) - 
       (16*xim*xip*(q*(-1 + xip) - s23*xip)*G[0, xip, x])/
        (q^3*(s12 + s23)*(xim - xip)) - (16*xim*(q*(-1 + xim) - s23*xim)*xip*
         G[q/(q - s23), xim, x])/(q^3*(s12 + s23)*(xim - xip)) + 
       (16*xim*xip*(q*(-1 + xip) - s23*xip)*G[q/(q - s23), xip, x])/
        (q^3*(s12 + s23)*(xim - xip)) - (16*xim*(q*(-1 + xim) - s23*xim)*xip*
         G[(s12 + s23)/s12, xim, x])/(q^3*(s12 + s23)*(xim - xip)) + 
       (16*xim*xip*(q*(-1 + xip) - s23*xip)*G[(s12 + s23)/s12, xip, x])/
        (q^3*(s12 + s23)*(xim - xip))) + 
     G[0, x]*(108/(q^2*s12) - (104*G[(s12 + s23)/s12, x])/(q^2*s12) + 
       (16*G[q/s12, x]*G[(s12 + s23)/s12, x])/(q^2*s12) + 
       (8*G[(s12 + s23)/s12, x]^2)/(q^2*s12) + 
       ((32*xim*(q - q*xim + s23*xim)*xip*G[q/s12, x])/(q^3*(s12 + s23)*
           (xim - xip)) - (32*xim*(q - q*xim + s23*xim)*xip*
           G[(s12 + s23)/s12, x])/(q^3*(s12 + s23)*(xim - xip)))*G[xim, x] + 
       ((-32*xim*xip*(q - q*xip + s23*xip)*G[q/s12, x])/(q^3*(s12 + s23)*
           (xim - xip)) + (32*xim*xip*(q - q*xip + s23*xip)*
           G[(s12 + s23)/s12, x])/(q^3*(s12 + s23)*(xim - xip)))*G[xip, x] + 
       (16*G[0, q/s12, x])/(q^2*s12) - (48*G[0, q/(q - s23), x])/(q^2*s12) - 
       (16*G[0, (s12 + s23)/s12, x])/(q^2*s12) + 
       (32*xim*(q*(-1 + xim) - s23*xim)*xip*G[0, xim, x])/
        (q^3*(s12 + s23)*(xim - xip)) - (32*xim*xip*(q*(-1 + xip) - s23*xip)*
         G[0, xip, x])/(q^3*(s12 + s23)*(xim - xip)) + 
       (16*G[1, q/s12, x])/(q^2*s12) - (32*xim*(q*(-1 + xim) - s23*xim)*xip*
         G[1, xim, x])/(q^3*(s12 + s23)*(xim - xip)) + 
       (32*xim*xip*(q*(-1 + xip) - s23*xip)*G[1, xip, x])/
        (q^3*(s12 + s23)*(xim - xip)) - (16*G[q/s12, (s12 + s23)/s12, x])/
        (q^2*s12) + (32*xim*(q*(-1 + xim) - s23*xim)*xip*G[q/s12, xim, x])/
        (q^3*(s12 + s23)*(xim - xip)) - (32*xim*xip*(q*(-1 + xip) - s23*xip)*
         G[q/s12, xip, x])/(q^3*(s12 + s23)*(xim - xip)) - 
       (32*xim*(q*(-1 + xim) - s23*xim)*xip*G[(s12 + s23)/s12, xim, x])/
        (q^3*(s12 + s23)*(xim - xip)) + (32*xim*xip*(q*(-1 + xip) - s23*xip)*
         G[(s12 + s23)/s12, xip, x])/(q^3*(s12 + s23)*(xim - xip))) + 
     (40*G[0, 0, q/(q - s23), x])/(q^2*s12) - (12*G[0, 1, 1, x])/(q^2*s12) + 
     (4*G[0, 1, q/(q - s23), x])/(q^2*s12) - (4*G[0, 1, (s12 + s23)/s12, x])/
      (q^2*s12) + (8*G[0, q/s12, q/s12, x])/(q^2*s12) + 
     (4*G[0, q/s12, q/(q - s23), x])/(q^2*s12) - 
     (4*G[0, q/s12, (s12 + s23)/s12, x])/(q^2*s12) + 
     (12*G[0, q/(q - s23), q/(q - s23), x])/(q^2*s12) - 
     (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[0, q/(q - s23), xim, x])/
      (q^3*(s12 + s23)*(xim - xip)) + (16*xim*xip*(q*(-1 + xip) - s23*xip)*
       G[0, q/(q - s23), xip, x])/(q^3*(s12 + s23)*(xim - xip)) - 
     (12*G[0, (s12 + s23)/s12, q/(q - s23), x])/(q^2*s12) + 
     (8*G[0, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q^2*s12) + 
     (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[0, (s12 + s23)/s12, xim, x])/
      (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q*(-1 + xip) - s23*xip)*
       G[0, (s12 + s23)/s12, xip, x])/(q^3*(s12 + s23)*(xim - xip)) - 
     (8*G[1, 0, q/s12, x])/(q^2*s12) + (8*G[1, 0, q/(q - s23), x])/
      (q^2*s12) - (8*G[1, 0, (s12 + s23)/s12, x])/(q^2*s12) + 
     (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[1, 0, xim, x])/
      (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q*(-1 + xip) - s23*xip)*
       G[1, 0, xip, x])/(q^3*(s12 + s23)*(xim - xip)) - 
     (20*G[1, q/(q - s23), q/(q - s23), x])/(q^2*s12) + 
     (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[1, q/(q - s23), xim, x])/
      (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q*(-1 + xip) - s23*xip)*
       G[1, q/(q - s23), xip, x])/(q^3*(s12 + s23)*(xim - xip)) - 
     (4*G[1, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q^2*s12) - 
     (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[1, (s12 + s23)/s12, xim, x])/
      (q^3*(s12 + s23)*(xim - xip)) + (16*xim*xip*(q*(-1 + xip) - s23*xip)*
       G[1, (s12 + s23)/s12, xip, x])/(q^3*(s12 + s23)*(xim - xip)) + 
     (8*G[q/s12, 0, q/(q - s23), x])/(q^2*s12) - 
     (8*G[q/s12, 0, (s12 + s23)/s12, x])/(q^2*s12) + 
     (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[q/s12, 0, xim, x])/
      (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q*(-1 + xip) - s23*xip)*
       G[q/s12, 0, xip, x])/(q^3*(s12 + s23)*(xim - xip)) - 
     (4*G[q/s12, q/s12, q/(q - s23), x])/(q^2*s12) + 
     (4*G[q/s12, q/s12, (s12 + s23)/s12, x])/(q^2*s12) - 
     (20*G[q/s12, q/(q - s23), q/(q - s23), x])/(q^2*s12) + 
     (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[q/s12, q/(q - s23), xim, x])/
      (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q*(-1 + xip) - s23*xip)*
       G[q/s12, q/(q - s23), xip, x])/(q^3*(s12 + s23)*(xim - xip)) - 
     (4*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q^2*s12) - 
     (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[q/s12, (s12 + s23)/s12, xim, x])/
      (q^3*(s12 + s23)*(xim - xip)) + (16*xim*xip*(q*(-1 + xip) - s23*xip)*
       G[q/s12, (s12 + s23)/s12, xip, x])/(q^3*(s12 + s23)*(xim - xip)) - 
     (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[q/(q - s23), 0, xim, x])/
      (q^3*(s12 + s23)*(xim - xip)) + (16*xim*xip*(q*(-1 + xip) - s23*xip)*
       G[q/(q - s23), 0, xip, x])/(q^3*(s12 + s23)*(xim - xip)) + 
     (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[q/(q - s23), (s12 + s23)/s12, 
        xim, x])/(q^3*(s12 + s23)*(xim - xip)) - 
     (16*xim*xip*(q*(-1 + xip) - s23*xip)*G[q/(q - s23), (s12 + s23)/s12, 
        xip, x])/(q^3*(s12 + s23)*(xim - xip)) - 
     (4*G[(s12 + s23)/s12, 0, q/(q - s23), x])/(q^2*s12) + 
     (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[(s12 + s23)/s12, 0, xim, x])/
      (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q*(-1 + xip) - s23*xip)*
       G[(s12 + s23)/s12, 0, xip, x])/(q^3*(s12 + s23)*(xim - xip)) - 
     (12*G[(s12 + s23)/s12, 1, q/(q - s23), x])/(q^2*s12) - 
     (12*G[(s12 + s23)/s12, q/s12, q/(q - s23), x])/(q^2*s12) + 
     (20*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(q^2*s12) - 
     (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[(s12 + s23)/s12, q/(q - s23), 
        xim, x])/(q^3*(s12 + s23)*(xim - xip)) + 
     (16*xim*xip*(q*(-1 + xip) - s23*xip)*G[(s12 + s23)/s12, q/(q - s23), 
        xip, x])/(q^3*(s12 + s23)*(xim - xip))) - 
   (52*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/(q^2*s12) + 
   G[0, x]*((-8*G[q/s12, x]^3)/(3*q^2*s12) - (104*G[0, 1, x])/(q^2*s12) - 
     (104*G[0, q/s12, x])/(q^2*s12) + (208*G[0, q/(q - s23), x])/(q^2*s12) - 
     (104*G[1, q/(q - s23), x])/(q^2*s12) + (104*G[1, (s12 + s23)/s12, x])/
      (q^2*s12) - (104*G[q/s12, q/(q - s23), x])/(q^2*s12) + 
     (104*G[q/s12, (s12 + s23)/s12, x])/(q^2*s12) + 
     G[(s12 + s23)/s12, x]*((48*G[0, 1, x])/(q^2*s12) + 
       (48*G[0, q/s12, x])/(q^2*s12) - (16*G[1, (s12 + s23)/s12, x])/
        (q^2*s12) - (16*G[q/s12, (s12 + s23)/s12, x])/(q^2*s12)) + 
     (104*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2*s12) + 
     G[xim, x]*((-16*xim*(q - q*xim + s23*xim)*xip*G[q/s12, x]^2)/
        (q^3*(s12 + s23)*(xim - xip)) - (32*xim*(q - q*xim + s23*xim)*xip*
         G[q/s12, x]*G[(s12 + s23)/s12, x])/(q^3*(s12 + s23)*(xim - xip)) + 
       (16*xim*(q - q*xim + s23*xim)*xip*G[-(-1 + s23/q)^(-1), x]^2)/
        (q^3*(s12 + s23)*(xim - xip)) + (32*xim*(q - q*xim + s23*xim)*xip*
         G[0, 1, x])/(q^3*(s12 + s23)*(xim - xip)) + 
       (32*xim*(q - q*xim + s23*xim)*xip*G[0, q/s12, x])/
        (q^3*(s12 + s23)*(xim - xip)) - (32*xim*(q - q*xim + s23*xim)*xip*
         G[0, q/(q - s23), x])/(q^3*(s12 + s23)*(xim - xip)) + 
       (32*xim*(q - q*xim + s23*xim)*xip*G[1, (s12 + s23)/s12, x])/
        (q^3*(s12 + s23)*(xim - xip)) + (32*xim*(q - q*xim + s23*xim)*xip*
         G[q/s12, (s12 + s23)/s12, x])/(q^3*(s12 + s23)*(xim - xip)) + 
       (32*xim*(q - q*xim + s23*xim)*xip*G[(s12 + s23)/s12, q/(q - s23), x])/
        (q^3*(s12 + s23)*(xim - xip))) + 
     G[xip, x]*((16*xim*xip*(q - q*xip + s23*xip)*G[q/s12, x]^2)/
        (q^3*(s12 + s23)*(xim - xip)) + (32*xim*xip*(q - q*xip + s23*xip)*
         G[q/s12, x]*G[(s12 + s23)/s12, x])/(q^3*(s12 + s23)*(xim - xip)) - 
       (16*xim*xip*(q - q*xip + s23*xip)*G[-(-1 + s23/q)^(-1), x]^2)/
        (q^3*(s12 + s23)*(xim - xip)) - (32*xim*xip*(q - q*xip + s23*xip)*
         G[0, 1, x])/(q^3*(s12 + s23)*(xim - xip)) - 
       (32*xim*xip*(q - q*xip + s23*xip)*G[0, q/s12, x])/
        (q^3*(s12 + s23)*(xim - xip)) + (32*xim*xip*(q - q*xip + s23*xip)*
         G[0, q/(q - s23), x])/(q^3*(s12 + s23)*(xim - xip)) - 
       (32*xim*xip*(q - q*xip + s23*xip)*G[1, (s12 + s23)/s12, x])/
        (q^3*(s12 + s23)*(xim - xip)) - (32*xim*xip*(q - q*xip + s23*xip)*
         G[q/s12, (s12 + s23)/s12, x])/(q^3*(s12 + s23)*(xim - xip)) - 
       (32*xim*xip*(q - q*xip + s23*xip)*G[(s12 + s23)/s12, q/(q - s23), x])/
        (q^3*(s12 + s23)*(xim - xip))) + G[-(-1 + s23/q)^(-1), x]*
      ((-32*xim*(q*(-1 + xim) - s23*xim)*xip*G[0, xim, x])/
        (q^3*(s12 + s23)*(xim - xip)) + (32*xim*xip*(q*(-1 + xip) - s23*xip)*
         G[0, xip, x])/(q^3*(s12 + s23)*(xim - xip)) + 
       (32*xim*(q*(-1 + xim) - s23*xim)*xip*G[q/(q - s23), xim, x])/
        (q^3*(s12 + s23)*(xim - xip)) - (32*xim*xip*(q*(-1 + xip) - s23*xip)*
         G[q/(q - s23), xip, x])/(q^3*(s12 + s23)*(xim - xip)) + 
       (32*xim*(q*(-1 + xim) - s23*xim)*xip*G[(s12 + s23)/s12, xim, x])/
        (q^3*(s12 + s23)*(xim - xip)) - (32*xim*xip*(q*(-1 + xip) - s23*xip)*
         G[(s12 + s23)/s12, xip, x])/(q^3*(s12 + s23)*(xim - xip))) + 
     G[q/s12, x]*(108/(q^2*s12) - (104*G[(s12 + s23)/s12, x])/(q^2*s12) + 
       (8*G[(s12 + s23)/s12, x]^2)/(q^2*s12) - (48*G[0, q/(q - s23), x])/
        (q^2*s12) - (16*G[0, (s12 + s23)/s12, x])/(q^2*s12) + 
       (32*xim*(q*(-1 + xim) - s23*xim)*xip*G[0, xim, x])/
        (q^3*(s12 + s23)*(xim - xip)) - (32*xim*xip*(q*(-1 + xip) - s23*xip)*
         G[0, xip, x])/(q^3*(s12 + s23)*(xim - xip)) - 
       (16*G[1, (s12 + s23)/s12, x])/(q^2*s12) + 
       (32*xim*(q*(-1 + xim) - s23*xim)*xip*G[1, xim, x])/
        (q^3*(s12 + s23)*(xim - xip)) - (32*xim*xip*(q*(-1 + xip) - s23*xip)*
         G[1, xip, x])/(q^3*(s12 + s23)*(xim - xip)) - 
       (32*xim*(q*(-1 + xim) - s23*xim)*xip*G[q/s12, xim, x])/
        (q^3*(s12 + s23)*(xim - xip)) + (32*xim*xip*(q*(-1 + xip) - s23*xip)*
         G[q/s12, xip, x])/(q^3*(s12 + s23)*(xim - xip)) - 
       (32*xim*(q*(-1 + xim) - s23*xim)*xip*G[(s12 + s23)/s12, xim, x])/
        (q^3*(s12 + s23)*(xim - xip)) + (32*xim*xip*(q*(-1 + xip) - s23*xip)*
         G[(s12 + s23)/s12, xip, x])/(q^3*(s12 + s23)*(xim - xip))) + 
     (32*G[0, 0, 1, x])/(q^2*s12) + (32*G[0, 0, q/s12, x])/(q^2*s12) - 
     (64*G[0, 0, q/(q - s23), x])/(q^2*s12) + (16*G[0, 1, 1, x])/(q^2*s12) + 
     (32*G[0, 1, q/(q - s23), x])/(q^2*s12) - 
     (32*G[0, 1, (s12 + s23)/s12, x])/(q^2*s12) + (16*G[0, q/s12, q/s12, x])/
      (q^2*s12) + (32*G[0, q/s12, q/(q - s23), x])/(q^2*s12) - 
     (32*G[0, q/s12, (s12 + s23)/s12, x])/(q^2*s12) - 
     (32*G[0, q/(q - s23), q/(q - s23), x])/(q^2*s12) - 
     (32*G[0, (s12 + s23)/s12, q/(q - s23), x])/(q^2*s12) - 
     (16*G[1, 0, q/s12, x])/(q^2*s12) + (16*G[1, 0, (s12 + s23)/s12, x])/
      (q^2*s12) - (32*xim*(q*(-1 + xim) - s23*xim)*xip*G[1, 0, xim, x])/
      (q^3*(s12 + s23)*(xim - xip)) + (32*xim*xip*(q*(-1 + xip) - s23*xip)*
       G[1, 0, xip, x])/(q^3*(s12 + s23)*(xim - xip)) - 
     (20*G[1, 1, q/(q - s23), x])/(q^2*s12) + 
     (20*G[1, 1, (s12 + s23)/s12, x])/(q^2*s12) - (16*G[1, q/s12, q/s12, x])/
      (q^2*s12) + (16*G[1, q/s12, q/(q - s23), x])/(q^2*s12) + 
     (16*G[1, q/s12, (s12 + s23)/s12, x])/(q^2*s12) - 
     (32*xim*(q*(-1 + xim) - s23*xim)*xip*G[1, q/s12, xim, x])/
      (q^3*(s12 + s23)*(xim - xip)) + (32*xim*xip*(q*(-1 + xip) - s23*xip)*
       G[1, q/s12, xip, x])/(q^3*(s12 + s23)*(xim - xip)) + 
     (32*G[1, q/(q - s23), q/(q - s23), x])/(q^2*s12) + 
     (16*G[1, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q^2*s12) + 
     (32*xim*(q*(-1 + xim) - s23*xim)*xip*G[1, (s12 + s23)/s12, xim, x])/
      (q^3*(s12 + s23)*(xim - xip)) - (32*xim*xip*(q*(-1 + xip) - s23*xip)*
       G[1, (s12 + s23)/s12, xip, x])/(q^3*(s12 + s23)*(xim - xip)) + 
     (16*G[q/s12, 0, (s12 + s23)/s12, x])/(q^2*s12) - 
     (32*xim*(q*(-1 + xim) - s23*xim)*xip*G[q/s12, 0, xim, x])/
      (q^3*(s12 + s23)*(xim - xip)) + (32*xim*xip*(q*(-1 + xip) - s23*xip)*
       G[q/s12, 0, xip, x])/(q^3*(s12 + s23)*(xim - xip)) + 
     (16*G[q/s12, 1, q/(q - s23), x])/(q^2*s12) + 
     (16*G[q/s12, 1, (s12 + s23)/s12, x])/(q^2*s12) - 
     (32*xim*(q*(-1 + xim) - s23*xim)*xip*G[q/s12, 1, xim, x])/
      (q^3*(s12 + s23)*(xim - xip)) + (32*xim*xip*(q*(-1 + xip) - s23*xip)*
       G[q/s12, 1, xip, x])/(q^3*(s12 + s23)*(xim - xip)) - 
     (20*G[q/s12, q/s12, q/(q - s23), x])/(q^2*s12) + 
     (20*G[q/s12, q/s12, (s12 + s23)/s12, x])/(q^2*s12) + 
     (32*G[q/s12, q/(q - s23), q/(q - s23), x])/(q^2*s12) + 
     (16*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q^2*s12) + 
     (32*xim*(q*(-1 + xim) - s23*xim)*xip*G[q/s12, (s12 + s23)/s12, xim, x])/
      (q^3*(s12 + s23)*(xim - xip)) - (32*xim*xip*(q*(-1 + xip) - s23*xip)*
       G[q/s12, (s12 + s23)/s12, xip, x])/(q^3*(s12 + s23)*(xim - xip)) + 
     (32*xim*(q*(-1 + xim) - s23*xim)*xip*G[q/(q - s23), 0, xim, x])/
      (q^3*(s12 + s23)*(xim - xip)) - (32*xim*xip*(q*(-1 + xip) - s23*xip)*
       G[q/(q - s23), 0, xip, x])/(q^3*(s12 + s23)*(xim - xip)) - 
     (32*xim*(q*(-1 + xim) - s23*xim)*xip*G[q/(q - s23), (s12 + s23)/s12, 
        xim, x])/(q^3*(s12 + s23)*(xim - xip)) + 
     (32*xim*xip*(q*(-1 + xip) - s23*xip)*G[q/(q - s23), (s12 + s23)/s12, 
        xip, x])/(q^3*(s12 + s23)*(xim - xip)) - 
     (48*G[(s12 + s23)/s12, 0, q/(q - s23), x])/(q^2*s12) + 
     (32*G[(s12 + s23)/s12, 1, q/(q - s23), x])/(q^2*s12) + 
     (32*G[(s12 + s23)/s12, q/s12, q/(q - s23), x])/(q^2*s12) - 
     (32*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(q^2*s12) - 
     (16*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/(q^2*s12)) + 
   ((2*G[1, x]^3)/(3*q^2*s12) - (16*G[0, x]^2*G[q/s12, x])/(q^2*s12) + 
     (2*G[q/s12, x]^3)/(3*q^2*s12) - (2*G[q/s12, x]^2*G[(s12 + s23)/s12, x])/
      (q^2*s12) + G[1, x]^2*((2*G[q/s12, x])/(q^2*s12) - 
       (2*G[(s12 + s23)/s12, x])/(q^2*s12)) + (26*G[0, 1, x])/(q^2*s12) + 
     (26*G[0, q/s12, x])/(q^2*s12) - (52*G[0, q/(q - s23), x])/(q^2*s12) + 
     (26*G[1, q/(q - s23), x])/(q^2*s12) - (26*G[1, (s12 + s23)/s12, x])/
      (q^2*s12) + (26*G[q/s12, q/(q - s23), x])/(q^2*s12) - 
     (26*G[q/s12, (s12 + s23)/s12, x])/(q^2*s12) + G[(s12 + s23)/s12, x]*
      ((-8*G[0, 1, x])/(q^2*s12) - (8*G[0, q/s12, x])/(q^2*s12) + 
       (8*G[1, (s12 + s23)/s12, x])/(q^2*s12) + 
       (8*G[q/s12, (s12 + s23)/s12, x])/(q^2*s12)) - 
     (26*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2*s12) + 
     G[0, x]*(G[q/s12, x]*(-52/(q^2*s12) + (16*G[(s12 + s23)/s12, x])/
          (q^2*s12)) + (16*G[0, 1, x])/(q^2*s12) + (16*G[0, q/s12, x])/
        (q^2*s12) - (32*G[0, q/(q - s23), x])/(q^2*s12) + 
       (16*G[1, q/(q - s23), x])/(q^2*s12) - (16*G[1, (s12 + s23)/s12, x])/
        (q^2*s12) + (16*G[q/s12, q/(q - s23), x])/(q^2*s12) - 
       (16*G[q/s12, (s12 + s23)/s12, x])/(q^2*s12) - 
       (16*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2*s12)) + 
     G[q/s12, x]*(-27/(q^2*s12) + (26*G[(s12 + s23)/s12, x])/(q^2*s12) - 
       (4*G[(s12 + s23)/s12, x]^2)/(q^2*s12) + (12*G[0, q/(q - s23), x])/
        (q^2*s12) - (4*G[1, q/(q - s23), x])/(q^2*s12) + 
       (4*G[1, (s12 + s23)/s12, x])/(q^2*s12) - (4*G[q/s12, q/(q - s23), x])/
        (q^2*s12) + (4*G[q/s12, (s12 + s23)/s12, x])/(q^2*s12) + 
       (4*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2*s12)) + 
     G[1, x]*(-27/(q^2*s12) - (16*G[0, x]^2)/(q^2*s12) + 
       (2*G[q/s12, x]^2)/(q^2*s12) + (26*G[(s12 + s23)/s12, x])/(q^2*s12) - 
       (4*G[q/s12, x]*G[(s12 + s23)/s12, x])/(q^2*s12) - 
       (4*G[(s12 + s23)/s12, x]^2)/(q^2*s12) + 
       G[0, x]*(-52/(q^2*s12) + (16*G[(s12 + s23)/s12, x])/(q^2*s12)) - 
       (4*G[0, q/s12, x])/(q^2*s12) + (12*G[0, q/(q - s23), x])/(q^2*s12) - 
       (4*G[1, q/(q - s23), x])/(q^2*s12) + (4*G[1, (s12 + s23)/s12, x])/
        (q^2*s12) - (4*G[q/s12, q/(q - s23), x])/(q^2*s12) + 
       (4*G[q/s12, (s12 + s23)/s12, x])/(q^2*s12) + 
       (4*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2*s12)) - 
     (8*G[0, 0, 1, x])/(q^2*s12) - (8*G[0, 0, q/s12, x])/(q^2*s12) + 
     (16*G[0, 0, q/(q - s23), x])/(q^2*s12) - (4*G[0, 1, 1, x])/(q^2*s12) - 
     (8*G[0, 1, q/(q - s23), x])/(q^2*s12) + (8*G[0, 1, (s12 + s23)/s12, x])/
      (q^2*s12) - (4*G[0, q/s12, q/s12, x])/(q^2*s12) - 
     (8*G[0, q/s12, q/(q - s23), x])/(q^2*s12) + 
     (8*G[0, q/s12, (s12 + s23)/s12, x])/(q^2*s12) + 
     (8*G[0, q/(q - s23), q/(q - s23), x])/(q^2*s12) + 
     (8*G[0, (s12 + s23)/s12, q/(q - s23), x])/(q^2*s12) + 
     (4*G[1, 0, q/s12, x])/(q^2*s12) - (4*G[1, 0, q/(q - s23), x])/
      (q^2*s12) + (4*G[1, 1, q/(q - s23), x])/(q^2*s12) - 
     (4*G[1, 1, (s12 + s23)/s12, x])/(q^2*s12) + 
     (4*G[1, q/s12, q/(q - s23), x])/(q^2*s12) - 
     (4*G[1, q/s12, (s12 + s23)/s12, x])/(q^2*s12) - 
     (4*G[1, q/(q - s23), q/(q - s23), x])/(q^2*s12) - 
     (4*G[1, (s12 + s23)/s12, q/(q - s23), x])/(q^2*s12) - 
     (8*G[1, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q^2*s12) - 
     (4*G[q/s12, 0, q/(q - s23), x])/(q^2*s12) + 
     (4*G[q/s12, 1, q/(q - s23), x])/(q^2*s12) - 
     (4*G[q/s12, 1, (s12 + s23)/s12, x])/(q^2*s12) + 
     (4*G[q/s12, q/s12, q/(q - s23), x])/(q^2*s12) - 
     (4*G[q/s12, q/s12, (s12 + s23)/s12, x])/(q^2*s12) - 
     (4*G[q/s12, q/(q - s23), q/(q - s23), x])/(q^2*s12) - 
     (4*G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q^2*s12) - 
     (8*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q^2*s12) + 
     (8*G[(s12 + s23)/s12, 0, q/(q - s23), x])/(q^2*s12) - 
     (8*G[(s12 + s23)/s12, 1, q/(q - s23), x])/(q^2*s12) - 
     (8*G[(s12 + s23)/s12, q/s12, q/(q - s23), x])/(q^2*s12) + 
     (4*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(q^2*s12) + 
     (8*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/(q^2*s12))/eps + 
   G[xim, x]*((16*xim*(q - q*xim + s23*xim)*xip*G[-(-1 + s23/q)^(-1), x]^3)/
      (3*q^3*(s12 + s23)*(xim - xip)) + G[q/s12, x]^2*
      ((8*xim*(q - q*xim + s23*xim)*xip*G[(s12 + s23)/s12, x])/
        (q^3*(s12 + s23)*(xim - xip)) - (8*xim*(q - q*xim + s23*xim)*xip*
         G[-(-1 + s23/q)^(-1), x])/(q^3*(s12 + s23)*(xim - xip))) + 
     G[(s12 + s23)/s12, x]*((16*xim*(q - q*xim + s23*xim)*xip*G[0, 1, x])/
        (q^3*(s12 + s23)*(xim - xip)) + (16*xim*(q - q*xim + s23*xim)*xip*
         G[0, q/s12, x])/(q^3*(s12 + s23)*(xim - xip)) - 
       (16*xim*(q - q*xim + s23*xim)*xip*G[1, (s12 + s23)/s12, x])/
        (q^3*(s12 + s23)*(xim - xip)) - (16*xim*(q - q*xim + s23*xim)*xip*
         G[q/s12, (s12 + s23)/s12, x])/(q^3*(s12 + s23)*(xim - xip))) + 
     G[q/s12, x]*((8*xim*(q - q*xim + s23*xim)*xip*G[(s12 + s23)/s12, x]^2)/
        (q^3*(s12 + s23)*(xim - xip)) + (16*xim*(q - q*xim + s23*xim)*xip*
         G[(s12 + s23)/s12, x]*G[-(-1 + s23/q)^(-1), x])/
        (q^3*(s12 + s23)*(xim - xip)) - (8*xim*(q - q*xim + s23*xim)*xip*
         G[-(-1 + s23/q)^(-1), x]^2)/(q^3*(s12 + s23)*(xim - xip)) - 
       (32*xim*(q - q*xim + s23*xim)*xip*G[0, 1, x])/(q^3*(s12 + s23)*
         (xim - xip)) + (32*xim*(q - q*xim + s23*xim)*xip*G[0, q/s12, x])/
        (q^3*(s12 + s23)*(xim - xip)) + (16*xim*(q - q*xim + s23*xim)*xip*
         G[1, q/(q - s23), x])/(q^3*(s12 + s23)*(xim - xip)) - 
       (16*xim*(q - q*xim + s23*xim)*xip*G[1, (s12 + s23)/s12, x])/
        (q^3*(s12 + s23)*(xim - xip)) + (16*xim*(q - q*xim + s23*xim)*xip*
         G[q/s12, q/(q - s23), x])/(q^3*(s12 + s23)*(xim - xip)) - 
       (16*xim*(q - q*xim + s23*xim)*xip*G[q/s12, (s12 + s23)/s12, x])/
        (q^3*(s12 + s23)*(xim - xip)) - (32*xim*(q - q*xim + s23*xim)*xip*
         G[(s12 + s23)/s12, q/(q - s23), x])/(q^3*(s12 + s23)*(xim - xip))) + 
     G[-(-1 + s23/q)^(-1), x]*((16*xim*(q - q*xim + s23*xim)*xip*G[0, 1, x])/
        (q^3*(s12 + s23)*(xim - xip)) + (16*xim*(q - q*xim + s23*xim)*xip*
         G[0, q/s12, x])/(q^3*(s12 + s23)*(xim - xip)) - 
       (48*xim*(q - q*xim + s23*xim)*xip*G[0, q/(q - s23), x])/
        (q^3*(s12 + s23)*(xim - xip)) + (16*xim*(q - q*xim + s23*xim)*xip*
         G[1, q/(q - s23), x])/(q^3*(s12 + s23)*(xim - xip)) - 
       (16*xim*(q - q*xim + s23*xim)*xip*G[1, (s12 + s23)/s12, x])/
        (q^3*(s12 + s23)*(xim - xip)) + (16*xim*(q - q*xim + s23*xim)*xip*
         G[q/s12, q/(q - s23), x])/(q^3*(s12 + s23)*(xim - xip)) - 
       (16*xim*(q - q*xim + s23*xim)*xip*G[q/s12, (s12 + s23)/s12, x])/
        (q^3*(s12 + s23)*(xim - xip)) - (16*xim*(q - q*xim + s23*xim)*xip*
         G[(s12 + s23)/s12, q/(q - s23), x])/(q^3*(s12 + s23)*(xim - xip))) - 
     (48*xim*(q - q*xim + s23*xim)*xip*G[0, 0, 1, x])/
      (q^3*(s12 + s23)*(xim - xip)) - (48*xim*(q - q*xim + s23*xim)*xip*
       G[0, 0, q/s12, x])/(q^3*(s12 + s23)*(xim - xip)) + 
     (48*xim*(q - q*xim + s23*xim)*xip*G[0, 0, q/(q - s23), x])/
      (q^3*(s12 + s23)*(xim - xip)) - (48*xim*(q - q*xim + s23*xim)*xip*
       G[0, 1, 1, x])/(q^3*(s12 + s23)*(xim - xip)) - 
     (16*xim*(q - q*xim + s23*xim)*xip*G[0, 1, q/(q - s23), x])/
      (q^3*(s12 + s23)*(xim - xip)) - (16*xim*(q - q*xim + s23*xim)*xip*
       G[0, 1, (s12 + s23)/s12, x])/(q^3*(s12 + s23)*(xim - xip)) - 
     (48*xim*(q - q*xim + s23*xim)*xip*G[0, q/s12, q/s12, x])/
      (q^3*(s12 + s23)*(xim - xip)) - (16*xim*(q - q*xim + s23*xim)*xip*
       G[0, q/s12, q/(q - s23), x])/(q^3*(s12 + s23)*(xim - xip)) - 
     (16*xim*(q - q*xim + s23*xim)*xip*G[0, q/s12, (s12 + s23)/s12, x])/
      (q^3*(s12 + s23)*(xim - xip)) + (64*xim*(q - q*xim + s23*xim)*xip*
       G[0, q/(q - s23), q/(q - s23), x])/(q^3*(s12 + s23)*(xim - xip)) - 
     (16*xim*(q - q*xim + s23*xim)*xip*G[0, (s12 + s23)/s12, q/(q - s23), x])/
      (q^3*(s12 + s23)*(xim - xip)) - (16*xim*(q - q*xim + s23*xim)*xip*
       G[1, 0, q/s12, x])/(q^3*(s12 + s23)*(xim - xip)) - 
     (16*xim*(q - q*xim + s23*xim)*xip*G[1, 1, q/(q - s23), x])/
      (q^3*(s12 + s23)*(xim - xip)) + (16*xim*(q - q*xim + s23*xim)*xip*
       G[1, 1, (s12 + s23)/s12, x])/(q^3*(s12 + s23)*(xim - xip)) - 
     (16*xim*(q - q*xim + s23*xim)*xip*G[1, q/s12, q/(q - s23), x])/
      (q^3*(s12 + s23)*(xim - xip)) + (16*xim*(q - q*xim + s23*xim)*xip*
       G[1, q/s12, (s12 + s23)/s12, x])/(q^3*(s12 + s23)*(xim - xip)) - 
     (16*xim*(q - q*xim + s23*xim)*xip*G[1, q/(q - s23), q/(q - s23), x])/
      (q^3*(s12 + s23)*(xim - xip)) - (32*xim*(q*(-1 + xim) - s23*xim)*xip*
       G[1, (s12 + s23)/s12, q/(q - s23), x])/(q^3*(s12 + s23)*(xim - xip)) + 
     (16*xim*(q - q*xim + s23*xim)*xip*G[1, (s12 + s23)/s12, (s12 + s23)/s12, 
        x])/(q^3*(s12 + s23)*(xim - xip)) - 
     (16*xim*(q - q*xim + s23*xim)*xip*G[q/s12, 1, q/(q - s23), x])/
      (q^3*(s12 + s23)*(xim - xip)) + (16*xim*(q - q*xim + s23*xim)*xip*
       G[q/s12, 1, (s12 + s23)/s12, x])/(q^3*(s12 + s23)*(xim - xip)) - 
     (16*xim*(q - q*xim + s23*xim)*xip*G[q/s12, q/s12, q/(q - s23), x])/
      (q^3*(s12 + s23)*(xim - xip)) + (16*xim*(q - q*xim + s23*xim)*xip*
       G[q/s12, q/s12, (s12 + s23)/s12, x])/(q^3*(s12 + s23)*(xim - xip)) - 
     (16*xim*(q - q*xim + s23*xim)*xip*G[q/s12, q/(q - s23), q/(q - s23), x])/
      (q^3*(s12 + s23)*(xim - xip)) - (32*xim*(q*(-1 + xim) - s23*xim)*xip*
       G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q^3*(s12 + s23)*
       (xim - xip)) + (16*xim*(q - q*xim + s23*xim)*xip*
       G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/
      (q^3*(s12 + s23)*(xim - xip)) - (16*xim*(q - q*xim + s23*xim)*xip*
       G[(s12 + s23)/s12, 0, q/(q - s23), x])/(q^3*(s12 + s23)*(xim - xip)) + 
     (16*xim*(q - q*xim + s23*xim)*xip*G[(s12 + s23)/s12, 1, q/(q - s23), x])/
      (q^3*(s12 + s23)*(xim - xip)) + (16*xim*(q - q*xim + s23*xim)*xip*
       G[(s12 + s23)/s12, q/s12, q/(q - s23), x])/(q^3*(s12 + s23)*
       (xim - xip)) + (32*xim*(q - q*xim + s23*xim)*xip*
       G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/
      (q^3*(s12 + s23)*(xim - xip)) - (16*xim*(q - q*xim + s23*xim)*xip*
       G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/
      (q^3*(s12 + s23)*(xim - xip))) + 
   G[xip, x]*((-16*xim*xip*(q - q*xip + s23*xip)*G[-(-1 + s23/q)^(-1), x]^3)/
      (3*q^3*(s12 + s23)*(xim - xip)) + G[q/s12, x]^2*
      ((-8*xim*xip*(q - q*xip + s23*xip)*G[(s12 + s23)/s12, x])/
        (q^3*(s12 + s23)*(xim - xip)) + (8*xim*xip*(q - q*xip + s23*xip)*
         G[-(-1 + s23/q)^(-1), x])/(q^3*(s12 + s23)*(xim - xip))) + 
     G[(s12 + s23)/s12, x]*((-16*xim*xip*(q - q*xip + s23*xip)*G[0, 1, x])/
        (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q - q*xip + s23*xip)*
         G[0, q/s12, x])/(q^3*(s12 + s23)*(xim - xip)) + 
       (16*xim*xip*(q - q*xip + s23*xip)*G[1, (s12 + s23)/s12, x])/
        (q^3*(s12 + s23)*(xim - xip)) + (16*xim*xip*(q - q*xip + s23*xip)*
         G[q/s12, (s12 + s23)/s12, x])/(q^3*(s12 + s23)*(xim - xip))) + 
     G[-(-1 + s23/q)^(-1), x]*((-16*xim*xip*(q - q*xip + s23*xip)*G[0, 1, x])/
        (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q - q*xip + s23*xip)*
         G[0, q/s12, x])/(q^3*(s12 + s23)*(xim - xip)) + 
       (48*xim*xip*(q - q*xip + s23*xip)*G[0, q/(q - s23), x])/
        (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q - q*xip + s23*xip)*
         G[1, q/(q - s23), x])/(q^3*(s12 + s23)*(xim - xip)) + 
       (16*xim*xip*(q - q*xip + s23*xip)*G[1, (s12 + s23)/s12, x])/
        (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q - q*xip + s23*xip)*
         G[q/s12, q/(q - s23), x])/(q^3*(s12 + s23)*(xim - xip)) + 
       (16*xim*xip*(q - q*xip + s23*xip)*G[q/s12, (s12 + s23)/s12, x])/
        (q^3*(s12 + s23)*(xim - xip)) + (16*xim*xip*(q - q*xip + s23*xip)*
         G[(s12 + s23)/s12, q/(q - s23), x])/(q^3*(s12 + s23)*(xim - xip))) + 
     G[q/s12, x]*((-8*xim*xip*(q - q*xip + s23*xip)*G[(s12 + s23)/s12, x]^2)/
        (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q - q*xip + s23*xip)*
         G[(s12 + s23)/s12, x]*G[-(-1 + s23/q)^(-1), x])/
        (q^3*(s12 + s23)*(xim - xip)) + (8*xim*xip*(q - q*xip + s23*xip)*
         G[-(-1 + s23/q)^(-1), x]^2)/(q^3*(s12 + s23)*(xim - xip)) + 
       (32*xim*xip*(q - q*xip + s23*xip)*G[0, 1, x])/(q^3*(s12 + s23)*
         (xim - xip)) - (32*xim*xip*(q - q*xip + s23*xip)*G[0, q/s12, x])/
        (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q - q*xip + s23*xip)*
         G[1, q/(q - s23), x])/(q^3*(s12 + s23)*(xim - xip)) + 
       (16*xim*xip*(q - q*xip + s23*xip)*G[1, (s12 + s23)/s12, x])/
        (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q - q*xip + s23*xip)*
         G[q/s12, q/(q - s23), x])/(q^3*(s12 + s23)*(xim - xip)) + 
       (16*xim*xip*(q - q*xip + s23*xip)*G[q/s12, (s12 + s23)/s12, x])/
        (q^3*(s12 + s23)*(xim - xip)) + (32*xim*xip*(q - q*xip + s23*xip)*
         G[(s12 + s23)/s12, q/(q - s23), x])/(q^3*(s12 + s23)*(xim - xip))) + 
     (48*xim*xip*(q - q*xip + s23*xip)*G[0, 0, 1, x])/
      (q^3*(s12 + s23)*(xim - xip)) + (48*xim*xip*(q - q*xip + s23*xip)*
       G[0, 0, q/s12, x])/(q^3*(s12 + s23)*(xim - xip)) - 
     (48*xim*xip*(q - q*xip + s23*xip)*G[0, 0, q/(q - s23), x])/
      (q^3*(s12 + s23)*(xim - xip)) + (48*xim*xip*(q - q*xip + s23*xip)*
       G[0, 1, 1, x])/(q^3*(s12 + s23)*(xim - xip)) + 
     (16*xim*xip*(q - q*xip + s23*xip)*G[0, 1, q/(q - s23), x])/
      (q^3*(s12 + s23)*(xim - xip)) + (16*xim*xip*(q - q*xip + s23*xip)*
       G[0, 1, (s12 + s23)/s12, x])/(q^3*(s12 + s23)*(xim - xip)) + 
     (48*xim*xip*(q - q*xip + s23*xip)*G[0, q/s12, q/s12, x])/
      (q^3*(s12 + s23)*(xim - xip)) + (16*xim*xip*(q - q*xip + s23*xip)*
       G[0, q/s12, q/(q - s23), x])/(q^3*(s12 + s23)*(xim - xip)) + 
     (16*xim*xip*(q - q*xip + s23*xip)*G[0, q/s12, (s12 + s23)/s12, x])/
      (q^3*(s12 + s23)*(xim - xip)) - (64*xim*xip*(q - q*xip + s23*xip)*
       G[0, q/(q - s23), q/(q - s23), x])/(q^3*(s12 + s23)*(xim - xip)) + 
     (16*xim*xip*(q - q*xip + s23*xip)*G[0, (s12 + s23)/s12, q/(q - s23), x])/
      (q^3*(s12 + s23)*(xim - xip)) + (16*xim*xip*(q - q*xip + s23*xip)*
       G[1, 0, q/s12, x])/(q^3*(s12 + s23)*(xim - xip)) + 
     (16*xim*xip*(q - q*xip + s23*xip)*G[1, 1, q/(q - s23), x])/
      (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q - q*xip + s23*xip)*
       G[1, 1, (s12 + s23)/s12, x])/(q^3*(s12 + s23)*(xim - xip)) + 
     (16*xim*xip*(q - q*xip + s23*xip)*G[1, q/s12, q/(q - s23), x])/
      (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q - q*xip + s23*xip)*
       G[1, q/s12, (s12 + s23)/s12, x])/(q^3*(s12 + s23)*(xim - xip)) + 
     (16*xim*xip*(q - q*xip + s23*xip)*G[1, q/(q - s23), q/(q - s23), x])/
      (q^3*(s12 + s23)*(xim - xip)) + (32*xim*xip*(q*(-1 + xip) - s23*xip)*
       G[1, (s12 + s23)/s12, q/(q - s23), x])/(q^3*(s12 + s23)*(xim - xip)) - 
     (16*xim*xip*(q - q*xip + s23*xip)*G[1, (s12 + s23)/s12, (s12 + s23)/s12, 
        x])/(q^3*(s12 + s23)*(xim - xip)) + 
     (16*xim*xip*(q - q*xip + s23*xip)*G[q/s12, 1, q/(q - s23), x])/
      (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q - q*xip + s23*xip)*
       G[q/s12, 1, (s12 + s23)/s12, x])/(q^3*(s12 + s23)*(xim - xip)) + 
     (16*xim*xip*(q - q*xip + s23*xip)*G[q/s12, q/s12, q/(q - s23), x])/
      (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q - q*xip + s23*xip)*
       G[q/s12, q/s12, (s12 + s23)/s12, x])/(q^3*(s12 + s23)*(xim - xip)) + 
     (16*xim*xip*(q - q*xip + s23*xip)*G[q/s12, q/(q - s23), q/(q - s23), x])/
      (q^3*(s12 + s23)*(xim - xip)) + (32*xim*xip*(q*(-1 + xip) - s23*xip)*
       G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q^3*(s12 + s23)*
       (xim - xip)) - (16*xim*xip*(q - q*xip + s23*xip)*
       G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/
      (q^3*(s12 + s23)*(xim - xip)) + (16*xim*xip*(q - q*xip + s23*xip)*
       G[(s12 + s23)/s12, 0, q/(q - s23), x])/(q^3*(s12 + s23)*(xim - xip)) - 
     (16*xim*xip*(q - q*xip + s23*xip)*G[(s12 + s23)/s12, 1, q/(q - s23), x])/
      (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q - q*xip + s23*xip)*
       G[(s12 + s23)/s12, q/s12, q/(q - s23), x])/(q^3*(s12 + s23)*
       (xim - xip)) - (32*xim*xip*(q - q*xip + s23*xip)*
       G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/
      (q^3*(s12 + s23)*(xim - xip)) + (16*xim*xip*(q - q*xip + s23*xip)*
       G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/
      (q^3*(s12 + s23)*(xim - xip))) - (16*G[0, 0, 0, 1, x])/(q^2*s12) - 
   (16*G[0, 0, 0, q/s12, x])/(q^2*s12) + (32*G[0, 0, 0, q/(q - s23), x])/
    (q^2*s12) + (4*G[0, 0, 1, 1, x])/(q^2*s12) + 
   (4*G[0, 0, 1, q/s12, x])/(q^2*s12) - (44*G[0, 0, 1, q/(q - s23), x])/
    (q^2*s12) + (24*G[0, 0, 1, (s12 + s23)/s12, x])/(q^2*s12) + 
   (16*xim*(q - q*xim + s23*xim)*xip*G[0, 0, 1, xim, x])/
    (q^3*(s12 + s23)*(xim - xip)) + (16*xim*xip*(q*(-1 + xip) - s23*xip)*
     G[0, 0, 1, xip, x])/(q^3*(s12 + s23)*(xim - xip)) + 
   (4*G[0, 0, q/s12, 1, x])/(q^2*s12) + (4*G[0, 0, q/s12, q/s12, x])/
    (q^2*s12) - (44*G[0, 0, q/s12, q/(q - s23), x])/(q^2*s12) + 
   (24*G[0, 0, q/s12, (s12 + s23)/s12, x])/(q^2*s12) + 
   (16*xim*(q - q*xim + s23*xim)*xip*G[0, 0, q/s12, xim, x])/
    (q^3*(s12 + s23)*(xim - xip)) + (16*xim*xip*(q*(-1 + xip) - s23*xip)*
     G[0, 0, q/s12, xip, x])/(q^3*(s12 + s23)*(xim - xip)) - 
   (28*G[0, 0, q/(q - s23), 1, x])/(q^2*s12) - 
   (28*G[0, 0, q/(q - s23), q/s12, x])/(q^2*s12) + 
   (40*G[0, 0, q/(q - s23), q/(q - s23), x])/(q^2*s12) - 
   (40*G[0, 0, q/(q - s23), (s12 + s23)/s12, x])/(q^2*s12) + 
   (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[0, 0, q/(q - s23), xim, x])/
    (q^3*(s12 + s23)*(xim - xip)) + (16*xim*xip*(q - q*xip + s23*xip)*
     G[0, 0, q/(q - s23), xip, x])/(q^3*(s12 + s23)*(xim - xip)) + 
   (8*G[0, 0, (s12 + s23)/s12, 1, x])/(q^2*s12) + 
   (8*G[0, 0, (s12 + s23)/s12, q/s12, x])/(q^2*s12) - 
   (24*G[0, 0, (s12 + s23)/s12, q/(q - s23), x])/(q^2*s12) + 
   (16*xim*(q - q*xim + s23*xim)*xip*G[0, 0, xim, 1, x])/
    (q^3*(s12 + s23)*(xim - xip)) + (16*xim*(q - q*xim + s23*xim)*xip*
     G[0, 0, xim, q/s12, x])/(q^3*(s12 + s23)*(xim - xip)) + 
   (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[0, 0, xim, q/(q - s23), x])/
    (q^3*(s12 + s23)*(xim - xip)) + (16*xim*xip*(q*(-1 + xip) - s23*xip)*
     G[0, 0, xip, 1, x])/(q^3*(s12 + s23)*(xim - xip)) + 
   (16*xim*xip*(q*(-1 + xip) - s23*xip)*G[0, 0, xip, q/s12, x])/
    (q^3*(s12 + s23)*(xim - xip)) + (16*xim*xip*(q - q*xip + s23*xip)*
     G[0, 0, xip, q/(q - s23), x])/(q^3*(s12 + s23)*(xim - xip)) - 
   (8*G[0, 1, 0, q/(q - s23), x])/(q^2*s12) - 
   (8*G[0, 1, 0, (s12 + s23)/s12, x])/(q^2*s12) - 
   (16*xim*(q - q*xim + s23*xim)*xip*G[0, 1, 0, xim, x])/
    (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q*(-1 + xip) - s23*xip)*
     G[0, 1, 0, xip, x])/(q^3*(s12 + s23)*(xim - xip)) + 
   (20*G[0, 1, 1, 1, x])/(q^2*s12) - (16*G[0, 1, q/s12, q/s12, x])/
    (q^2*s12) - (36*G[0, 1, q/s12, q/(q - s23), x])/(q^2*s12) + 
   (4*G[0, 1, q/s12, (s12 + s23)/s12, x])/(q^2*s12) - 
   (32*xim*(q - q*xim + s23*xim)*xip*G[0, 1, q/s12, xim, x])/
    (q^3*(s12 + s23)*(xim - xip)) - (32*xim*xip*(q*(-1 + xip) - s23*xip)*
     G[0, 1, q/s12, xip, x])/(q^3*(s12 + s23)*(xim - xip)) + 
   (12*G[0, 1, q/(q - s23), q/(q - s23), x])/(q^2*s12) + 
   (20*G[0, 1, (s12 + s23)/s12, q/(q - s23), x])/(q^2*s12) - 
   (16*G[0, 1, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q^2*s12) - 
   (32*xim*(q*(-1 + xim) - s23*xim)*xip*G[0, 1, (s12 + s23)/s12, xim, x])/
    (q^3*(s12 + s23)*(xim - xip)) - (32*xim*xip*(q - q*xip + s23*xip)*
     G[0, 1, (s12 + s23)/s12, xip, x])/(q^3*(s12 + s23)*(xim - xip)) - 
   (8*G[0, q/s12, 0, q/(q - s23), x])/(q^2*s12) - 
   (8*G[0, q/s12, 0, (s12 + s23)/s12, x])/(q^2*s12) - 
   (16*xim*(q - q*xim + s23*xim)*xip*G[0, q/s12, 0, xim, x])/
    (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q*(-1 + xip) - s23*xip)*
     G[0, q/s12, 0, xip, x])/(q^3*(s12 + s23)*(xim - xip)) - 
   (16*G[0, q/s12, 1, q/s12, x])/(q^2*s12) - 
   (36*G[0, q/s12, 1, q/(q - s23), x])/(q^2*s12) + 
   (4*G[0, q/s12, 1, (s12 + s23)/s12, x])/(q^2*s12) - 
   (32*xim*(q - q*xim + s23*xim)*xip*G[0, q/s12, 1, xim, x])/
    (q^3*(s12 + s23)*(xim - xip)) - (32*xim*xip*(q*(-1 + xip) - s23*xip)*
     G[0, q/s12, 1, xip, x])/(q^3*(s12 + s23)*(xim - xip)) + 
   (20*G[0, q/s12, q/s12, q/s12, x])/(q^2*s12) + 
   (12*G[0, q/s12, q/(q - s23), q/(q - s23), x])/(q^2*s12) + 
   (20*G[0, q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q^2*s12) - 
   (16*G[0, q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q^2*s12) - 
   (32*xim*(q*(-1 + xim) - s23*xim)*xip*G[0, q/s12, (s12 + s23)/s12, xim, x])/
    (q^3*(s12 + s23)*(xim - xip)) - (32*xim*xip*(q - q*xip + s23*xip)*
     G[0, q/s12, (s12 + s23)/s12, xip, x])/(q^3*(s12 + s23)*(xim - xip)) - 
   (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[0, q/(q - s23), 0, xim, x])/
    (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q - q*xip + s23*xip)*
     G[0, q/(q - s23), 0, xip, x])/(q^3*(s12 + s23)*(xim - xip)) + 
   (24*G[0, q/(q - s23), 1, q/(q - s23), x])/(q^2*s12) + 
   (24*G[0, q/(q - s23), q/s12, q/(q - s23), x])/(q^2*s12) + 
   (8*G[0, q/(q - s23), q/(q - s23), q/(q - s23), x])/(q^2*s12) - 
   (8*G[0, q/(q - s23), (s12 + s23)/s12, q/(q - s23), x])/(q^2*s12) - 
   (32*xim*(q - q*xim + s23*xim)*xip*G[0, q/(q - s23), (s12 + s23)/s12, xim, 
      x])/(q^3*(s12 + s23)*(xim - xip)) - 
   (32*xim*xip*(q*(-1 + xip) - s23*xip)*G[0, q/(q - s23), (s12 + s23)/s12, 
      xip, x])/(q^3*(s12 + s23)*(xim - xip)) - 
   (8*G[0, (s12 + s23)/s12, 0, q/(q - s23), x])/(q^2*s12) - 
   (16*G[0, (s12 + s23)/s12, 1, q/(q - s23), x])/(q^2*s12) - 
   (8*G[0, (s12 + s23)/s12, 1, (s12 + s23)/s12, x])/(q^2*s12) - 
   (16*G[0, (s12 + s23)/s12, q/s12, q/(q - s23), x])/(q^2*s12) - 
   (8*G[0, (s12 + s23)/s12, q/s12, (s12 + s23)/s12, x])/(q^2*s12) + 
   (20*G[0, (s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(q^2*s12) - 
   (16*G[1, 0, 1, q/s12, x])/(q^2*s12) + (16*G[1, 0, 1, q/(q - s23), x])/
    (q^2*s12) - (16*G[1, 0, 1, (s12 + s23)/s12, x])/(q^2*s12) + 
   (32*xim*(q*(-1 + xim) - s23*xim)*xip*G[1, 0, 1, xim, x])/
    (q^3*(s12 + s23)*(xim - xip)) + (32*xim*xip*(q - q*xip + s23*xip)*
     G[1, 0, 1, xip, x])/(q^3*(s12 + s23)*(xim - xip)) - 
   (20*G[1, 0, q/s12, q/s12, x])/(q^2*s12) - 
   (20*G[1, 0, q/s12, q/(q - s23), x])/(q^2*s12) + 
   (4*G[1, 0, q/s12, (s12 + s23)/s12, x])/(q^2*s12) + 
   (16*G[1, 0, q/(q - s23), q/(q - s23), x])/(q^2*s12) - 
   (16*xim*(q - q*xim + s23*xim)*xip*G[1, 0, q/(q - s23), xim, x])/
    (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q*(-1 + xip) - s23*xip)*
     G[1, 0, q/(q - s23), xip, x])/(q^3*(s12 + s23)*(xim - xip)) + 
   (12*G[1, 0, (s12 + s23)/s12, q/(q - s23), x])/(q^2*s12) - 
   (8*G[1, 0, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q^2*s12) - 
   (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[1, 0, (s12 + s23)/s12, xim, x])/
    (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q - q*xip + s23*xip)*
     G[1, 0, (s12 + s23)/s12, xip, x])/(q^3*(s12 + s23)*(xim - xip)) - 
   (12*G[1, 1, 0, q/s12, x])/(q^2*s12) + (24*G[1, 1, 0, q/(q - s23), x])/
    (q^2*s12) - (12*G[1, 1, 0, (s12 + s23)/s12, x])/(q^2*s12) + 
   (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[1, 1, 0, xim, x])/
    (q^3*(s12 + s23)*(xim - xip)) + (16*xim*xip*(q - q*xip + s23*xip)*
     G[1, 1, 0, xip, x])/(q^3*(s12 + s23)*(xim - xip)) - 
   (4*G[1, 1, 1, q/(q - s23), x])/(q^2*s12) + 
   (4*G[1, 1, 1, (s12 + s23)/s12, x])/(q^2*s12) - 
   (16*G[1, 1, q/s12, 0, x])/(q^2*s12) + (36*G[1, 1, q/(q - s23), 0, x])/
    (q^2*s12) + (4*G[1, 1, q/(q - s23), q/s12, x])/(q^2*s12) + 
   (8*G[1, 1, q/(q - s23), q/(q - s23), x])/(q^2*s12) - 
   (4*G[1, 1, q/(q - s23), (s12 + s23)/s12, x])/(q^2*s12) - 
   (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[1, 1, q/(q - s23), xim, x])/
    (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q - q*xip + s23*xip)*
     G[1, 1, q/(q - s23), xip, x])/(q^3*(s12 + s23)*(xim - xip)) - 
   (20*G[1, 1, (s12 + s23)/s12, 0, x])/(q^2*s12) - 
   (4*G[1, 1, (s12 + s23)/s12, q/s12, x])/(q^2*s12) + 
   (8*G[1, 1, (s12 + s23)/s12, q/(q - s23), x])/(q^2*s12) + 
   (4*G[1, 1, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q^2*s12) - 
   (16*xim*(q - q*xim + s23*xim)*xip*G[1, 1, (s12 + s23)/s12, xim, x])/
    (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q*(-1 + xip) - s23*xip)*
     G[1, 1, (s12 + s23)/s12, xip, x])/(q^3*(s12 + s23)*(xim - xip)) + 
   (32*xim*(q*(-1 + xim) - s23*xim)*xip*G[1, 1, xim, 0, x])/
    (q^3*(s12 + s23)*(xim - xip)) + (32*xim*xip*(q - q*xip + s23*xip)*
     G[1, 1, xip, 0, x])/(q^3*(s12 + s23)*(xim - xip)) - 
   (12*G[1, q/s12, 0, q/(q - s23), x])/(q^2*s12) + 
   (8*G[1, q/s12, 0, (s12 + s23)/s12, x])/(q^2*s12) - 
   (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[1, q/s12, 0, xim, x])/
    (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q - q*xip + s23*xip)*
     G[1, q/s12, 0, xip, x])/(q^3*(s12 + s23)*(xim - xip)) + 
   (8*G[1, q/s12, q/(q - s23), q/(q - s23), x])/(q^2*s12) - 
   (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[1, q/s12, q/(q - s23), xim, x])/
    (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q - q*xip + s23*xip)*
     G[1, q/s12, q/(q - s23), xip, x])/(q^3*(s12 + s23)*(xim - xip)) + 
   (12*G[1, q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q^2*s12) + 
   (4*G[1, q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q^2*s12) - 
   (16*xim*(q - q*xim + s23*xim)*xip*G[1, q/s12, (s12 + s23)/s12, xim, x])/
    (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q*(-1 + xip) - s23*xip)*
     G[1, q/s12, (s12 + s23)/s12, xip, x])/(q^3*(s12 + s23)*(xim - xip)) - 
   (16*xim*(q - q*xim + s23*xim)*xip*G[1, q/(q - s23), 0, xim, x])/
    (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q*(-1 + xip) - s23*xip)*
     G[1, q/(q - s23), 0, xip, x])/(q^3*(s12 + s23)*(xim - xip)) + 
   (12*G[1, q/(q - s23), q/(q - s23), q/(q - s23), x])/(q^2*s12) - 
   (8*G[1, q/(q - s23), (s12 + s23)/s12, q/(q - s23), x])/(q^2*s12) - 
   (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[1, q/(q - s23), (s12 + s23)/s12, 
      xim, x])/(q^3*(s12 + s23)*(xim - xip)) - 
   (16*xim*xip*(q - q*xip + s23*xip)*G[1, q/(q - s23), (s12 + s23)/s12, xip, 
      x])/(q^3*(s12 + s23)*(xim - xip)) + 
   (4*G[1, (s12 + s23)/s12, 0, q/(q - s23), x])/(q^2*s12) - 
   (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[1, (s12 + s23)/s12, 0, xim, x])/
    (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q - q*xip + s23*xip)*
     G[1, (s12 + s23)/s12, 0, xip, x])/(q^3*(s12 + s23)*(xim - xip)) + 
   (8*G[1, (s12 + s23)/s12, 1, q/(q - s23), x])/(q^2*s12) + 
   (12*G[1, (s12 + s23)/s12, q/s12, q/(q - s23), x])/(q^2*s12) - 
   (16*G[1, (s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(q^2*s12) - 
   (16*xim*(q - q*xim + s23*xim)*xip*G[1, (s12 + s23)/s12, q/(q - s23), xim, 
      x])/(q^3*(s12 + s23)*(xim - xip)) - 
   (16*xim*xip*(q*(-1 + xip) - s23*xip)*G[1, (s12 + s23)/s12, q/(q - s23), 
      xip, x])/(q^3*(s12 + s23)*(xim - xip)) + 
   (8*G[1, (s12 + s23)/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q^2*s12) - 
   (20*G[q/s12, 0, 1, q/(q - s23), x])/(q^2*s12) + 
   (4*G[q/s12, 0, 1, (s12 + s23)/s12, x])/(q^2*s12) + 
   (16*G[q/s12, 0, q/s12, q/(q - s23), x])/(q^2*s12) - 
   (16*G[q/s12, 0, q/s12, (s12 + s23)/s12, x])/(q^2*s12) + 
   (32*xim*(q*(-1 + xim) - s23*xim)*xip*G[q/s12, 0, q/s12, xim, x])/
    (q^3*(s12 + s23)*(xim - xip)) + (32*xim*xip*(q - q*xip + s23*xip)*
     G[q/s12, 0, q/s12, xip, x])/(q^3*(s12 + s23)*(xim - xip)) + 
   (16*G[q/s12, 0, q/(q - s23), q/(q - s23), x])/(q^2*s12) - 
   (16*xim*(q - q*xim + s23*xim)*xip*G[q/s12, 0, q/(q - s23), xim, x])/
    (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q*(-1 + xip) - s23*xip)*
     G[q/s12, 0, q/(q - s23), xip, x])/(q^3*(s12 + s23)*(xim - xip)) + 
   (12*G[q/s12, 0, (s12 + s23)/s12, q/(q - s23), x])/(q^2*s12) - 
   (8*G[q/s12, 0, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q^2*s12) - 
   (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[q/s12, 0, (s12 + s23)/s12, xim, x])/
    (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q - q*xip + s23*xip)*
     G[q/s12, 0, (s12 + s23)/s12, xip, x])/(q^3*(s12 + s23)*(xim - xip)) - 
   (12*G[q/s12, 1, 0, q/(q - s23), x])/(q^2*s12) + 
   (8*G[q/s12, 1, 0, (s12 + s23)/s12, x])/(q^2*s12) - 
   (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[q/s12, 1, 0, xim, x])/
    (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q - q*xip + s23*xip)*
     G[q/s12, 1, 0, xip, x])/(q^3*(s12 + s23)*(xim - xip)) + 
   (8*G[q/s12, 1, q/(q - s23), q/(q - s23), x])/(q^2*s12) - 
   (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[q/s12, 1, q/(q - s23), xim, x])/
    (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q - q*xip + s23*xip)*
     G[q/s12, 1, q/(q - s23), xip, x])/(q^3*(s12 + s23)*(xim - xip)) + 
   (12*G[q/s12, 1, (s12 + s23)/s12, q/(q - s23), x])/(q^2*s12) + 
   (4*G[q/s12, 1, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q^2*s12) - 
   (16*xim*(q - q*xim + s23*xim)*xip*G[q/s12, 1, (s12 + s23)/s12, xim, x])/
    (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q*(-1 + xip) - s23*xip)*
     G[q/s12, 1, (s12 + s23)/s12, xip, x])/(q^3*(s12 + s23)*(xim - xip)) + 
   (24*G[q/s12, q/s12, 0, q/(q - s23), x])/(q^2*s12) - 
   (12*G[q/s12, q/s12, 0, (s12 + s23)/s12, x])/(q^2*s12) + 
   (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[q/s12, q/s12, 0, xim, x])/
    (q^3*(s12 + s23)*(xim - xip)) + (16*xim*xip*(q - q*xip + s23*xip)*
     G[q/s12, q/s12, 0, xip, x])/(q^3*(s12 + s23)*(xim - xip)) - 
   (4*G[q/s12, q/s12, q/s12, q/(q - s23), x])/(q^2*s12) + 
   (4*G[q/s12, q/s12, q/s12, (s12 + s23)/s12, x])/(q^2*s12) + 
   (36*G[q/s12, q/s12, q/(q - s23), 0, x])/(q^2*s12) + 
   (4*G[q/s12, q/s12, q/(q - s23), 1, x])/(q^2*s12) + 
   (8*G[q/s12, q/s12, q/(q - s23), q/(q - s23), x])/(q^2*s12) - 
   (4*G[q/s12, q/s12, q/(q - s23), (s12 + s23)/s12, x])/(q^2*s12) - 
   (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[q/s12, q/s12, q/(q - s23), xim, x])/
    (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q - q*xip + s23*xip)*
     G[q/s12, q/s12, q/(q - s23), xip, x])/(q^3*(s12 + s23)*(xim - xip)) - 
   (20*G[q/s12, q/s12, (s12 + s23)/s12, 0, x])/(q^2*s12) - 
   (4*G[q/s12, q/s12, (s12 + s23)/s12, 1, x])/(q^2*s12) + 
   (8*G[q/s12, q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q^2*s12) + 
   (4*G[q/s12, q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q^2*s12) - 
   (16*xim*(q - q*xim + s23*xim)*xip*G[q/s12, q/s12, (s12 + s23)/s12, xim, 
      x])/(q^3*(s12 + s23)*(xim - xip)) - 
   (16*xim*xip*(q*(-1 + xip) - s23*xip)*G[q/s12, q/s12, (s12 + s23)/s12, xip, 
      x])/(q^3*(s12 + s23)*(xim - xip)) + 
   (32*xim*(q*(-1 + xim) - s23*xim)*xip*G[q/s12, q/s12, xim, 0, x])/
    (q^3*(s12 + s23)*(xim - xip)) + (32*xim*xip*(q - q*xip + s23*xip)*
     G[q/s12, q/s12, xip, 0, x])/(q^3*(s12 + s23)*(xim - xip)) - 
   (16*xim*(q - q*xim + s23*xim)*xip*G[q/s12, q/(q - s23), 0, xim, x])/
    (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q*(-1 + xip) - s23*xip)*
     G[q/s12, q/(q - s23), 0, xip, x])/(q^3*(s12 + s23)*(xim - xip)) + 
   (12*G[q/s12, q/(q - s23), q/(q - s23), q/(q - s23), x])/(q^2*s12) - 
   (8*G[q/s12, q/(q - s23), (s12 + s23)/s12, q/(q - s23), x])/(q^2*s12) - 
   (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[q/s12, q/(q - s23), 
      (s12 + s23)/s12, xim, x])/(q^3*(s12 + s23)*(xim - xip)) - 
   (16*xim*xip*(q - q*xip + s23*xip)*G[q/s12, q/(q - s23), (s12 + s23)/s12, 
      xip, x])/(q^3*(s12 + s23)*(xim - xip)) + 
   (4*G[q/s12, (s12 + s23)/s12, 0, q/(q - s23), x])/(q^2*s12) - 
   (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[q/s12, (s12 + s23)/s12, 0, xim, x])/
    (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q - q*xip + s23*xip)*
     G[q/s12, (s12 + s23)/s12, 0, xip, x])/(q^3*(s12 + s23)*(xim - xip)) + 
   (12*G[q/s12, (s12 + s23)/s12, 1, q/(q - s23), x])/(q^2*s12) + 
   (8*G[q/s12, (s12 + s23)/s12, q/s12, q/(q - s23), x])/(q^2*s12) - 
   (16*G[q/s12, (s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(q^2*s12) - 
   (16*xim*(q - q*xim + s23*xim)*xip*G[q/s12, (s12 + s23)/s12, q/(q - s23), 
      xim, x])/(q^3*(s12 + s23)*(xim - xip)) - 
   (16*xim*xip*(q*(-1 + xip) - s23*xip)*G[q/s12, (s12 + s23)/s12, 
      q/(q - s23), xip, x])/(q^3*(s12 + s23)*(xim - xip)) + 
   (8*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/
    (q^2*s12) + (48*xim*(q - q*xim + s23*xim)*xip*
     G[q/(q - s23), 0, q/(q - s23), xim, x])/(q^3*(s12 + s23)*(xim - xip)) + 
   (48*xim*xip*(q*(-1 + xip) - s23*xip)*G[q/(q - s23), 0, q/(q - s23), xip, 
      x])/(q^3*(s12 + s23)*(xim - xip)) - 
   (16*xim*(q - q*xim + s23*xim)*xip*G[q/(q - s23), 0, (s12 + s23)/s12, xim, 
      x])/(q^3*(s12 + s23)*(xim - xip)) - 
   (16*xim*xip*(q*(-1 + xip) - s23*xip)*G[q/(q - s23), 0, (s12 + s23)/s12, 
      xip, x])/(q^3*(s12 + s23)*(xim - xip)) + 
   (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[q/(q - s23), 1, q/(q - s23), xim, 
      x])/(q^3*(s12 + s23)*(xim - xip)) + 
   (16*xim*xip*(q - q*xip + s23*xip)*G[q/(q - s23), 1, q/(q - s23), xip, x])/
    (q^3*(s12 + s23)*(xim - xip)) + (16*xim*(q*(-1 + xim) - s23*xim)*xip*
     G[q/(q - s23), q/s12, q/(q - s23), xim, x])/
    (q^3*(s12 + s23)*(xim - xip)) + (16*xim*xip*(q - q*xip + s23*xip)*
     G[q/(q - s23), q/s12, q/(q - s23), xip, x])/
    (q^3*(s12 + s23)*(xim - xip)) + (32*xim*(q - q*xim + s23*xim)*xip*
     G[q/(q - s23), q/(q - s23), 0, xim, x])/(q^3*(s12 + s23)*(xim - xip)) + 
   (32*xim*xip*(q*(-1 + xip) - s23*xip)*G[q/(q - s23), q/(q - s23), 0, xip, 
      x])/(q^3*(s12 + s23)*(xim - xip)) + 
   (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[q/(q - s23), q/(q - s23), 1, xim, 
      x])/(q^3*(s12 + s23)*(xim - xip)) + 
   (16*xim*xip*(q - q*xip + s23*xip)*G[q/(q - s23), q/(q - s23), 1, xip, x])/
    (q^3*(s12 + s23)*(xim - xip)) + (16*xim*(q*(-1 + xim) - s23*xim)*xip*
     G[q/(q - s23), q/(q - s23), q/s12, xim, x])/
    (q^3*(s12 + s23)*(xim - xip)) + (16*xim*xip*(q - q*xip + s23*xip)*
     G[q/(q - s23), q/(q - s23), q/s12, xip, x])/
    (q^3*(s12 + s23)*(xim - xip)) - (32*xim*(q - q*xim + s23*xim)*xip*
     G[q/(q - s23), q/(q - s23), q/(q - s23), xim, x])/
    (q^3*(s12 + s23)*(xim - xip)) - (32*xim*xip*(q*(-1 + xip) - s23*xip)*
     G[q/(q - s23), q/(q - s23), q/(q - s23), xip, x])/
    (q^3*(s12 + s23)*(xim - xip)) + (32*xim*(q - q*xim + s23*xim)*xip*
     G[q/(q - s23), q/(q - s23), xim, 0, x])/(q^3*(s12 + s23)*(xim - xip)) + 
   (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[q/(q - s23), q/(q - s23), xim, 1, 
      x])/(q^3*(s12 + s23)*(xim - xip)) + 
   (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[q/(q - s23), q/(q - s23), xim, 
      q/s12, x])/(q^3*(s12 + s23)*(xim - xip)) + 
   (32*xim*xip*(q*(-1 + xip) - s23*xip)*G[q/(q - s23), q/(q - s23), xip, 0, 
      x])/(q^3*(s12 + s23)*(xim - xip)) + 
   (16*xim*xip*(q - q*xip + s23*xip)*G[q/(q - s23), q/(q - s23), xip, 1, x])/
    (q^3*(s12 + s23)*(xim - xip)) + (16*xim*xip*(q - q*xip + s23*xip)*
     G[q/(q - s23), q/(q - s23), xip, q/s12, x])/
    (q^3*(s12 + s23)*(xim - xip)) - (16*xim*(q - q*xim + s23*xim)*xip*
     G[q/(q - s23), (s12 + s23)/s12, 0, xim, x])/
    (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q*(-1 + xip) - s23*xip)*
     G[q/(q - s23), (s12 + s23)/s12, 0, xip, x])/
    (q^3*(s12 + s23)*(xim - xip)) - (16*xim*(q*(-1 + xim) - s23*xim)*xip*
     G[q/(q - s23), (s12 + s23)/s12, q/(q - s23), xim, x])/
    (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q - q*xip + s23*xip)*
     G[q/(q - s23), (s12 + s23)/s12, q/(q - s23), xip, x])/
    (q^3*(s12 + s23)*(xim - xip)) - 
   (24*G[(s12 + s23)/s12, 0, 1, q/(q - s23), x])/(q^2*s12) - 
   (24*G[(s12 + s23)/s12, 0, q/s12, q/(q - s23), x])/(q^2*s12) + 
   (20*G[(s12 + s23)/s12, 0, q/(q - s23), q/(q - s23), x])/(q^2*s12) + 
   (8*G[(s12 + s23)/s12, 0, (s12 + s23)/s12, q/(q - s23), x])/(q^2*s12) - 
   (12*G[(s12 + s23)/s12, 1, 0, q/(q - s23), x])/(q^2*s12) + 
   (4*G[(s12 + s23)/s12, 1, q/s12, q/(q - s23), x])/(q^2*s12) - 
   (12*G[(s12 + s23)/s12, 1, q/(q - s23), q/(q - s23), x])/(q^2*s12) + 
   (16*xim*(q - q*xim + s23*xim)*xip*G[(s12 + s23)/s12, 1, (s12 + s23)/s12, 
      xim, x])/(q^3*(s12 + s23)*(xim - xip)) + 
   (16*xim*xip*(q*(-1 + xip) - s23*xip)*G[(s12 + s23)/s12, 1, 
      (s12 + s23)/s12, xip, x])/(q^3*(s12 + s23)*(xim - xip)) - 
   (12*G[(s12 + s23)/s12, q/s12, 0, q/(q - s23), x])/(q^2*s12) + 
   (4*G[(s12 + s23)/s12, q/s12, 1, q/(q - s23), x])/(q^2*s12) - 
   (12*G[(s12 + s23)/s12, q/s12, q/(q - s23), q/(q - s23), x])/(q^2*s12) + 
   (16*xim*(q - q*xim + s23*xim)*xip*G[(s12 + s23)/s12, q/s12, 
      (s12 + s23)/s12, xim, x])/(q^3*(s12 + s23)*(xim - xip)) + 
   (16*xim*xip*(q*(-1 + xip) - s23*xip)*G[(s12 + s23)/s12, q/s12, 
      (s12 + s23)/s12, xip, x])/(q^3*(s12 + s23)*(xim - xip)) - 
   (12*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), q/(q - s23), x])/
    (q^2*s12) + (16*xim*(q*(-1 + xim) - s23*xim)*xip*
     G[(s12 + s23)/s12, q/(q - s23), (s12 + s23)/s12, xim, x])/
    (q^3*(s12 + s23)*(xim - xip)) + (16*xim*xip*(q - q*xip + s23*xip)*
     G[(s12 + s23)/s12, q/(q - s23), (s12 + s23)/s12, xip, x])/
    (q^3*(s12 + s23)*(xim - xip)) + 
   (8*G[(s12 + s23)/s12, (s12 + s23)/s12, 0, q/(q - s23), x])/(q^2*s12) - 
   (12*G[(s12 + s23)/s12, (s12 + s23)/s12, 1, q/(q - s23), x])/(q^2*s12) + 
   (16*xim*(q - q*xim + s23*xim)*xip*G[(s12 + s23)/s12, (s12 + s23)/s12, 1, 
      xim, x])/(q^3*(s12 + s23)*(xim - xip)) + 
   (16*xim*xip*(q*(-1 + xip) - s23*xip)*G[(s12 + s23)/s12, (s12 + s23)/s12, 
      1, xip, x])/(q^3*(s12 + s23)*(xim - xip)) - 
   (12*G[(s12 + s23)/s12, (s12 + s23)/s12, q/s12, q/(q - s23), x])/
    (q^2*s12) + (16*xim*(q - q*xim + s23*xim)*xip*G[(s12 + s23)/s12, 
      (s12 + s23)/s12, q/s12, xim, x])/(q^3*(s12 + s23)*(xim - xip)) + 
   (16*xim*xip*(q*(-1 + xip) - s23*xip)*G[(s12 + s23)/s12, (s12 + s23)/s12, 
      q/s12, xip, x])/(q^3*(s12 + s23)*(xim - xip)) - 
   (4*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), 1, x])/(q^2*s12) - 
   (4*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), q/s12, x])/(q^2*s12) + 
   (20*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/
    (q^2*s12) + (16*xim*(q*(-1 + xim) - s23*xim)*xip*
     G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), xim, x])/
    (q^3*(s12 + s23)*(xim - xip)) + (16*xim*xip*(q - q*xip + s23*xip)*
     G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), xip, x])/
    (q^3*(s12 + s23)*(xim - xip)) + 
   (8*G[(s12 + s23)/s12, (s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/
    (q^2*s12) + (16*xim*(q - q*xim + s23*xim)*xip*G[(s12 + s23)/s12, 
      (s12 + s23)/s12, xim, 1, x])/(q^3*(s12 + s23)*(xim - xip)) + 
   (16*xim*(q - q*xim + s23*xim)*xip*G[(s12 + s23)/s12, (s12 + s23)/s12, xim, 
      q/s12, x])/(q^3*(s12 + s23)*(xim - xip)) + 
   (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[(s12 + s23)/s12, (s12 + s23)/s12, 
      xim, q/(q - s23), x])/(q^3*(s12 + s23)*(xim - xip)) + 
   (16*xim*xip*(q*(-1 + xip) - s23*xip)*G[(s12 + s23)/s12, (s12 + s23)/s12, 
      xip, 1, x])/(q^3*(s12 + s23)*(xim - xip)) + 
   (16*xim*xip*(q*(-1 + xip) - s23*xip)*G[(s12 + s23)/s12, (s12 + s23)/s12, 
      xip, q/s12, x])/(q^3*(s12 + s23)*(xim - xip)) + 
   (16*xim*xip*(q - q*xip + s23*xip)*G[(s12 + s23)/s12, (s12 + s23)/s12, xip, 
      q/(q - s23), x])/(q^3*(s12 + s23)*(xim - xip)) + 
   (8*G[(q*(q - s23))/(q^2 - q*s23 - s12*s23), 0, 0, q/(q - s23), x])/
    (q^2*s12) + (16*G[(q*(q - s23))/(q^2 - q*s23 - s12*s23), 0, q/(q - s23), 
      0, x])/(q^2*s12) - (8*G[(q*(q - s23))/(q^2 - q*s23 - s12*s23), 1, 0, 
      q/(q - s23), x])/(q^2*s12) - 
   (16*G[(q*(q - s23))/(q^2 - q*s23 - s12*s23), 1, q/s12, 0, x])/(q^2*s12) - 
   (8*G[(q*(q - s23))/(q^2 - q*s23 - s12*s23), 1, q/(q - s23), 1, x])/
    (q^2*s12) - (8*G[(q*(q - s23))/(q^2 - q*s23 - s12*s23), 1, q/(q - s23), 
      q/s12, x])/(q^2*s12) + (8*G[(q*(q - s23))/(q^2 - q*s23 - s12*s23), 1, 
      q/(q - s23), q/(q - s23), x])/(q^2*s12) + 
   (8*G[(q*(q - s23))/(q^2 - q*s23 - s12*s23), 1, (s12 + s23)/s12, 1, x])/
    (q^2*s12) + (8*G[(q*(q - s23))/(q^2 - q*s23 - s12*s23), 1, 
      (s12 + s23)/s12, q/s12, x])/(q^2*s12) - 
   (8*G[(q*(q - s23))/(q^2 - q*s23 - s12*s23), 1, (s12 + s23)/s12, 
      q/(q - s23), x])/(q^2*s12) - 
   (8*G[(q*(q - s23))/(q^2 - q*s23 - s12*s23), q/s12, 0, q/(q - s23), x])/
    (q^2*s12) - (16*G[(q*(q - s23))/(q^2 - q*s23 - s12*s23), q/s12, 1, 0, x])/
    (q^2*s12) - (8*G[(q*(q - s23))/(q^2 - q*s23 - s12*s23), q/s12, 
      q/(q - s23), 1, x])/(q^2*s12) - 
   (8*G[(q*(q - s23))/(q^2 - q*s23 - s12*s23), q/s12, q/(q - s23), q/s12, x])/
    (q^2*s12) + (8*G[(q*(q - s23))/(q^2 - q*s23 - s12*s23), q/s12, 
      q/(q - s23), q/(q - s23), x])/(q^2*s12) + 
   (8*G[(q*(q - s23))/(q^2 - q*s23 - s12*s23), q/s12, (s12 + s23)/s12, 1, x])/
    (q^2*s12) + (8*G[(q*(q - s23))/(q^2 - q*s23 - s12*s23), q/s12, 
      (s12 + s23)/s12, q/s12, x])/(q^2*s12) - 
   (8*G[(q*(q - s23))/(q^2 - q*s23 - s12*s23), q/s12, (s12 + s23)/s12, 
      q/(q - s23), x])/(q^2*s12) + 
   (8*G[(q*(q - s23))/(q^2 - q*s23 - s12*s23), q/(q - s23), 0, q/(q - s23), 
      x])/(q^2*s12) + (16*G[(q*(q - s23))/(q^2 - q*s23 - s12*s23), 
      q/(q - s23), 1, 0, x])/(q^2*s12) + 
   (16*G[(q*(q - s23))/(q^2 - q*s23 - s12*s23), q/(q - s23), q/s12, 0, x])/
    (q^2*s12) - (16*G[(q*(q - s23))/(q^2 - q*s23 - s12*s23), q/(q - s23), 
      q/(q - s23), 0, x])/(q^2*s12) + 
   (16*G[(q*(q - s23))/(q^2 - q*s23 - s12*s23), q/(q - s23), q/(q - s23), 1, 
      x])/(q^2*s12) + (16*G[(q*(q - s23))/(q^2 - q*s23 - s12*s23), 
      q/(q - s23), q/(q - s23), q/s12, x])/(q^2*s12) - 
   (16*G[(q*(q - s23))/(q^2 - q*s23 - s12*s23), q/(q - s23), q/(q - s23), 
      q/(q - s23), x])/(q^2*s12) - 
   (16*G[(q*(q - s23))/(q^2 - q*s23 - s12*s23), q/(q - s23), (s12 + s23)/s12, 
      1, x])/(q^2*s12) - (16*G[(q*(q - s23))/(q^2 - q*s23 - s12*s23), 
      q/(q - s23), (s12 + s23)/s12, q/s12, x])/(q^2*s12) + 
   (16*G[(q*(q - s23))/(q^2 - q*s23 - s12*s23), q/(q - s23), (s12 + s23)/s12, 
      q/(q - s23), x])/(q^2*s12) + 
   ((4*G[q/s12, x]^2*G[(s12 + s23)/s12, x])/(q^2*s12) + 
     (4*G[-(-1 + s23/q)^(-1), x]^2*G[(q*(q - s23))/(q^2 - (q + s12)*s23), x])/
      (q^2*s12) + G[1, x]^2*((4*G[(s12 + s23)/s12, x])/(q^2*s12) + 
       (8*xim*(q - q*xim + s23*xim)*xip*G[xim, x])/(q^3*(s12 + s23)*
         (xim - xip)) - (8*xim*xip*(q - q*xip + s23*xip)*G[xip, x])/
        (q^3*(s12 + s23)*(xim - xip))) - 
     (8*G[(q*(q - s23))/(q^2 - (q + s12)*s23), x]*G[0, q/(q - s23), x])/
      (q^2*s12) + (8*G[(q*(q - s23))/(q^2 - (q + s12)*s23), x]*
       G[1, q/(q - s23), x])/(q^2*s12) + 
     (8*G[(q*(q - s23))/(q^2 - (q + s12)*s23), x]*G[q/s12, q/(q - s23), x])/
      (q^2*s12) + G[(s12 + s23)/s12, x]*((-8*G[0, 1, x])/(q^2*s12) - 
       (8*G[0, q/s12, x])/(q^2*s12) - (8*G[1, (s12 + s23)/s12, x])/
        (q^2*s12) - (8*G[q/s12, (s12 + s23)/s12, x])/(q^2*s12)) + 
     G[xim, x]*((8*xim*(q - q*xim + s23*xim)*xip*G[q/s12, x]^2)/
        (q^3*(s12 + s23)*(xim - xip)) + (16*xim*(q - q*xim + s23*xim)*xip*
         G[q/s12, x]*G[(s12 + s23)/s12, x])/(q^3*(s12 + s23)*(xim - xip)) - 
       (8*xim*(q - q*xim + s23*xim)*xip*G[-(-1 + s23/q)^(-1), x]^2)/
        (q^3*(s12 + s23)*(xim - xip)) - (16*xim*(q - q*xim + s23*xim)*xip*
         G[0, 1, x])/(q^3*(s12 + s23)*(xim - xip)) - 
       (16*xim*(q - q*xim + s23*xim)*xip*G[0, q/s12, x])/
        (q^3*(s12 + s23)*(xim - xip)) + (16*xim*(q - q*xim + s23*xim)*xip*
         G[0, q/(q - s23), x])/(q^3*(s12 + s23)*(xim - xip)) - 
       (16*xim*(q - q*xim + s23*xim)*xip*G[1, (s12 + s23)/s12, x])/
        (q^3*(s12 + s23)*(xim - xip)) - (16*xim*(q - q*xim + s23*xim)*xip*
         G[q/s12, (s12 + s23)/s12, x])/(q^3*(s12 + s23)*(xim - xip)) - 
       (16*xim*(q - q*xim + s23*xim)*xip*G[(s12 + s23)/s12, q/(q - s23), x])/
        (q^3*(s12 + s23)*(xim - xip))) + 
     G[xip, x]*((-8*xim*xip*(q - q*xip + s23*xip)*G[q/s12, x]^2)/
        (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q - q*xip + s23*xip)*
         G[q/s12, x]*G[(s12 + s23)/s12, x])/(q^3*(s12 + s23)*(xim - xip)) + 
       (8*xim*xip*(q - q*xip + s23*xip)*G[-(-1 + s23/q)^(-1), x]^2)/
        (q^3*(s12 + s23)*(xim - xip)) + (16*xim*xip*(q - q*xip + s23*xip)*
         G[0, 1, x])/(q^3*(s12 + s23)*(xim - xip)) + 
       (16*xim*xip*(q - q*xip + s23*xip)*G[0, q/s12, x])/
        (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q - q*xip + s23*xip)*
         G[0, q/(q - s23), x])/(q^3*(s12 + s23)*(xim - xip)) + 
       (16*xim*xip*(q - q*xip + s23*xip)*G[1, (s12 + s23)/s12, x])/
        (q^3*(s12 + s23)*(xim - xip)) + (16*xim*xip*(q - q*xip + s23*xip)*
         G[q/s12, (s12 + s23)/s12, x])/(q^3*(s12 + s23)*(xim - xip)) + 
       (16*xim*xip*(q - q*xip + s23*xip)*G[(s12 + s23)/s12, q/(q - s23), x])/
        (q^3*(s12 + s23)*(xim - xip))) + G[q/s12, x]*
      ((4*G[(s12 + s23)/s12, x]^2)/(q^2*s12) - 
       (8*G[-(-1 + s23/q)^(-1), x]*G[(q*(q - s23))/(q^2 - (q + s12)*s23), x])/
        (q^2*s12) + (8*G[0, (s12 + s23)/s12, x])/(q^2*s12) - 
       (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[0, xim, x])/
        (q^3*(s12 + s23)*(xim - xip)) + (16*xim*xip*(q*(-1 + xip) - s23*xip)*
         G[0, xip, x])/(q^3*(s12 + s23)*(xim - xip)) + 
       (8*G[1, q/(q - s23), x])/(q^2*s12) - 
       (8*G[1, (q*(q - s23))/(q^2 - (q + s12)*s23), x])/(q^2*s12) - 
       (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[1, xim, x])/
        (q^3*(s12 + s23)*(xim - xip)) + (16*xim*xip*(q*(-1 + xip) - s23*xip)*
         G[1, xip, x])/(q^3*(s12 + s23)*(xim - xip)) + 
       (8*G[q/s12, q/(q - s23), x])/(q^2*s12) - 
       (8*G[q/s12, (s12 + s23)/s12, x])/(q^2*s12) + 
       (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[q/s12, xim, x])/
        (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q*(-1 + xip) - s23*xip)*
         G[q/s12, xip, x])/(q^3*(s12 + s23)*(xim - xip)) + 
       (8*G[q/(q - s23), (q*(q - s23))/(q^2 - (q + s12)*s23), x])/(q^2*s12) - 
       (8*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2*s12) + 
       (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[(s12 + s23)/s12, xim, x])/
        (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q*(-1 + xip) - s23*xip)*
         G[(s12 + s23)/s12, xip, x])/(q^3*(s12 + s23)*(xim - xip))) + 
     G[1, x]*((-4*G[q/s12, x]^2)/(q^2*s12) + (4*G[(s12 + s23)/s12, x]^2)/
        (q^2*s12) + (8*G[q/s12, x]*G[(q*(q - s23))/(q^2 - (q + s12)*s23), x])/
        (q^2*s12) - (8*G[-(-1 + s23/q)^(-1), x]*
         G[(q*(q - s23))/(q^2 - (q + s12)*s23), x])/(q^2*s12) + 
       ((-16*xim*(q - q*xim + s23*xim)*xip*G[q/s12, x])/(q^3*(s12 + s23)*
           (xim - xip)) + (16*xim*(q - q*xim + s23*xim)*xip*
           G[(s12 + s23)/s12, x])/(q^3*(s12 + s23)*(xim - xip)))*G[xim, x] + 
       ((16*xim*xip*(q - q*xip + s23*xip)*G[q/s12, x])/(q^3*(s12 + s23)*
           (xim - xip)) - (16*xim*xip*(q - q*xip + s23*xip)*
           G[(s12 + s23)/s12, x])/(q^3*(s12 + s23)*(xim - xip)))*G[xip, x] + 
       (8*G[0, (s12 + s23)/s12, x])/(q^2*s12) - 
       (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[0, xim, x])/
        (q^3*(s12 + s23)*(xim - xip)) + (16*xim*xip*(q*(-1 + xip) - s23*xip)*
         G[0, xip, x])/(q^3*(s12 + s23)*(xim - xip)) - 
       (8*G[1, q/s12, x])/(q^2*s12) + (8*G[1, q/(q - s23), x])/(q^2*s12) - 
       (8*G[1, (s12 + s23)/s12, x])/(q^2*s12) + 
       (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[1, xim, x])/
        (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q*(-1 + xip) - s23*xip)*
         G[1, xip, x])/(q^3*(s12 + s23)*(xim - xip)) + 
       (8*G[q/s12, q/(q - s23), x])/(q^2*s12) - 
       (8*G[q/s12, (q*(q - s23))/(q^2 - (q + s12)*s23), x])/(q^2*s12) - 
       (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[q/s12, xim, x])/
        (q^3*(s12 + s23)*(xim - xip)) + (16*xim*xip*(q*(-1 + xip) - s23*xip)*
         G[q/s12, xip, x])/(q^3*(s12 + s23)*(xim - xip)) + 
       (8*G[q/(q - s23), (q*(q - s23))/(q^2 - (q + s12)*s23), x])/(q^2*s12) - 
       (8*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2*s12) + 
       (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[(s12 + s23)/s12, xim, x])/
        (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q*(-1 + xip) - s23*xip)*
         G[(s12 + s23)/s12, xip, x])/(q^3*(s12 + s23)*(xim - xip))) + 
     G[-(-1 + s23/q)^(-1), x]*((8*G[0, (q*(q - s23))/(q^2 - (q + s12)*s23), 
          x])/(q^2*s12) + (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[0, xim, x])/
        (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q*(-1 + xip) - s23*xip)*
         G[0, xip, x])/(q^3*(s12 + s23)*(xim - xip)) - 
       (8*G[q/(q - s23), (q*(q - s23))/(q^2 - (q + s12)*s23), x])/(q^2*s12) - 
       (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[q/(q - s23), xim, x])/
        (q^3*(s12 + s23)*(xim - xip)) + (16*xim*xip*(q*(-1 + xip) - s23*xip)*
         G[q/(q - s23), xip, x])/(q^3*(s12 + s23)*(xim - xip)) - 
       (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[(s12 + s23)/s12, xim, x])/
        (q^3*(s12 + s23)*(xim - xip)) + (16*xim*xip*(q*(-1 + xip) - s23*xip)*
         G[(s12 + s23)/s12, xip, x])/(q^3*(s12 + s23)*(xim - xip))) + 
     (8*G[1, 0, q/(q - s23), x])/(q^2*s12) - (8*G[1, 0, (s12 + s23)/s12, x])/
      (q^2*s12) + (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[1, 0, xim, x])/
      (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q*(-1 + xip) - s23*xip)*
       G[1, 0, xip, x])/(q^3*(s12 + s23)*(xim - xip)) + 
     (8*G[1, 1, q/s12, x])/(q^2*s12) - (16*G[1, 1, q/(q - s23), x])/
      (q^2*s12) + (8*G[1, 1, (s12 + s23)/s12, x])/(q^2*s12) - 
     (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[1, 1, xim, x])/
      (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q - q*xip + s23*xip)*
       G[1, 1, xip, x])/(q^3*(s12 + s23)*(xim - xip)) + 
     (8*G[1, q/s12, q/s12, x])/(q^2*s12) - (16*G[1, q/s12, q/(q - s23), x])/
      (q^2*s12) + (8*G[1, q/s12, (q*(q - s23))/(q^2 - (q + s12)*s23), x])/
      (q^2*s12) + (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[1, q/s12, xim, x])/
      (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q*(-1 + xip) - s23*xip)*
       G[1, q/s12, xip, x])/(q^3*(s12 + s23)*(xim - xip)) - 
     (8*G[1, q/(q - s23), q/(q - s23), x])/(q^2*s12) - 
     (8*G[1, q/(q - s23), (q*(q - s23))/(q^2 - (q + s12)*s23), x])/
      (q^2*s12) + (8*G[1, (s12 + s23)/s12, q/(q - s23), x])/(q^2*s12) + 
     (8*G[1, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q^2*s12) - 
     (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[1, (s12 + s23)/s12, xim, x])/
      (q^3*(s12 + s23)*(xim - xip)) + (16*xim*xip*(q*(-1 + xip) - s23*xip)*
       G[1, (s12 + s23)/s12, xip, x])/(q^3*(s12 + s23)*(xim - xip)) + 
     (8*G[q/s12, 0, q/(q - s23), x])/(q^2*s12) - 
     (8*G[q/s12, 0, (s12 + s23)/s12, x])/(q^2*s12) + 
     (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[q/s12, 0, xim, x])/
      (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q*(-1 + xip) - s23*xip)*
       G[q/s12, 0, xip, x])/(q^3*(s12 + s23)*(xim - xip)) - 
     (16*G[q/s12, 1, q/(q - s23), x])/(q^2*s12) + 
     (8*G[q/s12, 1, (q*(q - s23))/(q^2 - (q + s12)*s23), x])/(q^2*s12) + 
     (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[q/s12, 1, xim, x])/
      (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q*(-1 + xip) - s23*xip)*
       G[q/s12, 1, xip, x])/(q^3*(s12 + s23)*(xim - xip)) - 
     (16*G[q/s12, q/s12, q/(q - s23), x])/(q^2*s12) + 
     (8*G[q/s12, q/s12, (s12 + s23)/s12, x])/(q^2*s12) - 
     (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[q/s12, q/s12, xim, x])/
      (q^3*(s12 + s23)*(xim - xip)) - (16*xim*xip*(q - q*xip + s23*xip)*
       G[q/s12, q/s12, xip, x])/(q^3*(s12 + s23)*(xim - xip)) - 
     (8*G[q/s12, q/(q - s23), q/(q - s23), x])/(q^2*s12) - 
     (8*G[q/s12, q/(q - s23), (q*(q - s23))/(q^2 - (q + s12)*s23), x])/
      (q^2*s12) + (8*G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q^2*s12) + 
     (8*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q^2*s12) - 
     (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[q/s12, (s12 + s23)/s12, xim, x])/
      (q^3*(s12 + s23)*(xim - xip)) + (16*xim*xip*(q*(-1 + xip) - s23*xip)*
       G[q/s12, (s12 + s23)/s12, xip, x])/(q^3*(s12 + s23)*(xim - xip)) - 
     (8*G[q/(q - s23), 0, (q*(q - s23))/(q^2 - (q + s12)*s23), x])/
      (q^2*s12) - (16*xim*(q*(-1 + xim) - s23*xim)*xip*
       G[q/(q - s23), 0, xim, x])/(q^3*(s12 + s23)*(xim - xip)) + 
     (16*xim*xip*(q*(-1 + xip) - s23*xip)*G[q/(q - s23), 0, xip, x])/
      (q^3*(s12 + s23)*(xim - xip)) + 
     (8*G[q/(q - s23), q/(q - s23), (q*(q - s23))/(q^2 - (q + s12)*s23), x])/
      (q^2*s12) + (16*xim*(q*(-1 + xim) - s23*xim)*xip*
       G[q/(q - s23), q/(q - s23), xim, x])/(q^3*(s12 + s23)*(xim - xip)) - 
     (16*xim*xip*(q*(-1 + xip) - s23*xip)*G[q/(q - s23), q/(q - s23), xip, 
        x])/(q^3*(s12 + s23)*(xim - xip)) + 
     (16*xim*(q*(-1 + xim) - s23*xim)*xip*G[q/(q - s23), (s12 + s23)/s12, 
        xim, x])/(q^3*(s12 + s23)*(xim - xip)) - 
     (16*xim*xip*(q*(-1 + xip) - s23*xip)*G[q/(q - s23), (s12 + s23)/s12, 
        xip, x])/(q^3*(s12 + s23)*(xim - xip)) + 
     (8*G[(s12 + s23)/s12, 0, q/(q - s23), x])/(q^2*s12) + 
     (8*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(q^2*s12) - 
     (8*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/(q^2*s12))*
    Log[z])*1};
P13Gm11111011=
{(-s23 + s12*(-1 + x))*x*(1 + ((-q + s23)*x)/q)^(1 + eps), 0, 
 (G[1, x]^4/(2*q) + G[q/s12, x]^4/(2*q) + 
   (13*(q*(s23*(19 - 15*x) - 4*s12*(-1 + x)) + 15*q^2*(-1 + x) - 
      15*s12*s23*x)*G[q/(q - s23), x]^3)/
    (6*q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
   ((q*(s23*(65 - 51*x) - 14*s12*(-1 + x)) + 51*q^2*(-1 + x) - 51*s12*s23*x)*
     G[q/(q - s23), x]^4)/(12*q*(q^2*(-1 + x) - s12*s23*x + 
      q*(s23 - s23*x))) + ((2*G[1, x])/q + (2*G[q/s12, x])/q - 
     (2*G[q/(q - s23), x])/q)/eps^3 + G[0, x]^3*((-64*G[q/s12, x])/(3*q) + 
     (64*G[q/(q - s23), x])/(3*q)) + G[q/s12, x]^3*
    (13/(3*q) + (2*G[q/(q - s23), x])/(3*q) - (2*G[(s12 + s23)/s12, x])/q) + 
   G[1, x]^3*(13/(3*q) + (8*G[0, x])/(3*q) + (2*G[q/s12, x])/q + 
     (2*G[q/(q - s23), x])/(3*q) - (2*G[(s12 + s23)/s12, x])/q) + 
   (2*(q*(s23*(11 - 6*x) - 5*s12*(-1 + x)) + 6*q^2*(-1 + x) - 6*s12*s23*x)*
     G[0, q/(q - s23), x]^2)/(q*(q^2*(-1 + x) - s12*s23*x + 
      q*(s23 - s23*x))) + (2*(2*q^2*(-1 + x) - 2*s12*s23*x + 
      q*(s23 + s12*(-1 + x) - 2*s23*x))*G[1, q/(q - s23), x]^2)/
    (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
   (2*(2*q^2*(-1 + x) - 2*s12*s23*x + q*(s12 + s23*(3 - 2*x) - s12*x))*
     G[1, (s12 + s23)/s12, x]^2)/(q*(q^2*(-1 + x) - s12*s23*x + 
      q*(s23 - s23*x))) + (2*(2*q^2*(-1 + x) - 2*s12*s23*x + 
      q*(s23 + s12*(-1 + x) - 2*s23*x))*G[q/s12, q/(q - s23), x]^2)/
    (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
   (2*(2*q^2*(-1 + x) - 2*s12*s23*x + q*(s12 + s23*(3 - 2*x) - s12*x))*
     G[q/s12, (s12 + s23)/s12, x]^2)/(q*(q^2*(-1 + x) - s12*s23*x + 
      q*(s23 - s23*x))) + G[(s12 + s23)/s12, x]^2*
    (-(G[0, 1, x]/q) - G[0, q/s12, x]/q + G[1, (s12 + s23)/s12, x]/q + 
     G[q/s12, (s12 + s23)/s12, x]/q) - 
   (81*G[(s12 + s23)/s12, q/(q - s23), x])/q - 
   (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*G[q/(q - s23), xim, x]*
     G[(s12 + s23)/s12, q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip)) + 
   (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*G[q/(q - s23), xip, x]*
     G[(s12 + s23)/s12, q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip)) + 
   (4*(2 - ((q + s12)*(q*(-1 + x) - s23*x))/(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x)))*G[(s12 + s23)/s12, q/(q - s23), x]^2)/q + 
   G[0, x]^2*((104*G[q/(q - s23), x])/q + 
     (8*(4*q^2*(-1 + x) - 4*s12*s23*x + q*(s12 + s23*(5 - 4*x) - s12*x))*
       G[q/(q - s23), x]^2)/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) + G[q/s12, x]*(-104/q - 
       (16*(3*q^2*(-1 + x) - 3*s12*s23*x + q*(s12 + s23*(4 - 3*x) - s12*x))*
         G[q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
          q*(s23 - s23*x))) + (16*G[(s12 + s23)/s12, x])/q) + 
     (48*G[0, 1, x])/q + (48*G[0, q/s12, x])/q + 
     (16*(-4 + ((q + s12)*(q*(-1 + x) - s23*x))/(q^2*(-1 + x) - s12*s23*x + 
          q*(s23 - s23*x)))*G[0, q/(q - s23), x])/q + 
     (16*(2*q^2*(-1 + x) - 2*s12*s23*x + q*(s12 + s23*(3 - 2*x) - s12*x))*
       G[1, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) - (16*G[1, (s12 + s23)/s12, x])/q + 
     (16*(2*q^2*(-1 + x) - 2*s12*s23*x + q*(s12 + s23*(3 - 2*x) - s12*x))*
       G[q/s12, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) - (16*G[q/s12, (s12 + s23)/s12, x])/q - 
     (16*G[(s12 + s23)/s12, q/(q - s23), x])/q) + 
   ((13*G[q/(q - s23), x])/q + (5*G[q/(q - s23), x]^2)/q + 
     G[0, x]*((-8*G[q/s12, x])/q + (8*G[q/(q - s23), x])/q) + 
     G[q/s12, x]*(-13/q - (8*G[q/(q - s23), x])/q + (6*G[(s12 + s23)/s12, x])/
        q) + G[1, x]*(-13/q - (8*G[0, x])/q - (8*G[q/(q - s23), x])/q + 
       (6*G[(s12 + s23)/s12, x])/q) + (6*G[0, 1, x])/q + 
     (6*G[0, q/s12, x])/q - (6*G[0, q/(q - s23), x])/q + 
     (6*G[1, q/(q - s23), x])/q - (6*G[1, (s12 + s23)/s12, x])/q + 
     (6*G[q/s12, q/(q - s23), x])/q - (6*G[q/s12, (s12 + s23)/s12, x])/q - 
     (6*G[(s12 + s23)/s12, q/(q - s23), x])/q)/eps^2 + 
   G[q/(q - s23), x]^2*(135/(2*q) + 
     (6*(6*q^2*(-1 + x) - 6*s12*s23*x + q*(s12 + s23*(7 - 6*x) - s12*x))*
       G[0, 1, x])/(q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     (6*(6*q^2*(-1 + x) - 6*s12*s23*x + q*(s12 + s23*(7 - 6*x) - s12*x))*
       G[0, q/s12, x])/(q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
     (16*(4*q^2*(-1 + x) - 4*s12*s23*x + q*(s12 + s23*(5 - 4*x) - s12*x))*
       G[0, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) + (6*(6*q^2*(-1 + x) - 6*s12*s23*x + 
        q*(s12 + s23*(7 - 6*x) - s12*x))*G[1, q/(q - s23), x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
     (6*(6*q^2*(-1 + x) - 6*s12*s23*x + q*(s12 + s23*(7 - 6*x) - s12*x))*
       G[1, (s12 + s23)/s12, x])/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) + (6*(6*q^2*(-1 + x) - 6*s12*s23*x + 
        q*(s12 + s23*(7 - 6*x) - s12*x))*G[q/s12, q/(q - s23), x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
     (6*(6*q^2*(-1 + x) - 6*s12*s23*x + q*(s12 + s23*(7 - 6*x) - s12*x))*
       G[q/s12, (s12 + s23)/s12, x])/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) + (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*
       xip*G[q/(q - s23), xim, x])/(q^2*(s12 + s23)*(xim - xip)) - 
     (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
       G[q/(q - s23), xip, x])/(q^2*(s12 + s23)*(xim - xip)) - 
     (6*(6*q^2*(-1 + x) - 6*s12*s23*x + q*(s12 + s23*(7 - 6*x) - s12*x))*
       G[(s12 + s23)/s12, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x)))) + G[0, xim, x]*
    ((8*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*xip*G[0, q/s12, x])/
      (q^2*(s12 + s23)*(xim - xip)) + 
     (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*G[0, q/(q - s23), x])/
      (q^2*(s12 + s23)*(xim - xip)) + 
     (8*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*xip*
       G[1, q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
       G[1, (s12 + s23)/s12, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*xip*
       G[q/s12, q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
       G[q/s12, (s12 + s23)/s12, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
       G[(s12 + s23)/s12, q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip))) + 
   G[0, xip, x]*((8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
       G[0, q/s12, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
       G[0, q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*G[1, q/(q - s23), x])/
      (q^2*(s12 + s23)*(xim - xip)) + 
     (8*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
       G[1, (s12 + s23)/s12, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
       G[q/s12, q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
       G[q/s12, (s12 + s23)/s12, x])/(q^2*(s12 + s23)*(xim - xip)) - 
     (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
       G[(s12 + s23)/s12, q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip))) - 
   (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
     G[(s12 + s23)/s12, q/(q - s23), x]*G[(s12 + s23)/s12, xim, x])/
    (q^2*(s12 + s23)*(xim - xip)) + 
   (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
     G[(s12 + s23)/s12, q/(q - s23), x]*G[(s12 + s23)/s12, xip, x])/
    (q^2*(s12 + s23)*(xim - xip)) + G[1, x]^2*((3*G[q/s12, x]^2)/q - 
     (5*G[q/(q - s23), x]^2)/q - (2*G[(s12 + s23)/s12, x]^2)/q + 
     G[q/s12, x]*(13/q + (2*G[q/(q - s23), x])/q - (6*G[(s12 + s23)/s12, x])/
        q) + G[q/(q - s23), x]*(-13/q + (6*G[(s12 + s23)/s12, x])/q) + 
     ((4*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*G[q/(q - s23), x])/
        (q^2*(s12 + s23)*(xim - xip)) + 
       (4*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*xip*
         G[(s12 + s23)/s12, x])/(q^2*(s12 + s23)*(xim - xip)))*G[xim, x] + 
     ((4*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
         G[q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip)) + 
       (4*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
         G[(s12 + s23)/s12, x])/(q^2*(s12 + s23)*(xim - xip)))*G[xip, x] + 
     G[0, x]*((8*G[q/s12, x])/q - (8*G[q/(q - s23), x])/q + 
       (8*G[(s12 + s23)/s12, x])/q + 
       (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*G[xim, x])/
        (q^2*(s12 + s23)*(xim - xip)) + 
       (8*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*G[xip, x])/
        (q^2*(s12 + s23)*(xim - xip))) - (6*G[0, 1, x])/q + 
     (4*G[0, q/(q - s23), x])/q - (4*G[0, (s12 + s23)/s12, x])/q - 
     (4*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*G[0, xim, x])/
      (q^2*(s12 + s23)*(xim - xip)) + 
     (4*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*G[0, xip, x])/
      (q^2*(s12 + s23)*(xim - xip)) - 
     (4*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
       G[q/(q - s23), xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (4*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
       G[q/(q - s23), xip, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (4*G[(s12 + s23)/s12, q/(q - s23), x])/q + 
     (4*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
       G[(s12 + s23)/s12, xim, x])/(q^2*(s12 + s23)*(xim - xip)) - 
     (4*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
       G[(s12 + s23)/s12, xip, x])/(q^2*(s12 + s23)*(xim - xip))) + 
   G[q/s12, x]^2*((-5*G[q/(q - s23), x]^2)/q - (2*G[(s12 + s23)/s12, x]^2)/
      q + G[q/(q - s23), x]*(-13/q + (6*G[(s12 + s23)/s12, x])/q) + 
     (2*G[0, 1, x])/q - (6*G[0, q/s12, x])/q + (4*G[0, q/(q - s23), x])/q - 
     (4*G[0, (s12 + s23)/s12, x])/q - 
     (4*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*G[0, xim, x])/
      (q^2*(s12 + s23)*(xim - xip)) + 
     (4*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*G[0, xip, x])/
      (q^2*(s12 + s23)*(xim - xip)) - 
     (4*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
       G[q/(q - s23), xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (4*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
       G[q/(q - s23), xip, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (4*G[(s12 + s23)/s12, q/(q - s23), x])/q + 
     (4*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
       G[(s12 + s23)/s12, xim, x])/(q^2*(s12 + s23)*(xim - xip)) - 
     (4*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
       G[(s12 + s23)/s12, xip, x])/(q^2*(s12 + s23)*(xim - xip))) + 
   G[0, q/(q - s23), x]*(-81/q + ((-8*q^2*(-1 + x) + 8*s12*s23*x - 
        4*q*(s23 + s12*(-1 + x) - 2*s23*x))*G[1, q/(q - s23), x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     (4*(q*(s23*(7 - 4*x) - 3*s12*(-1 + x)) + 4*q^2*(-1 + x) - 4*s12*s23*x)*
       G[1, (s12 + s23)/s12, x])/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) + ((-8*q^2*(-1 + x) + 8*s12*s23*x - 
        4*q*(s23 + s12*(-1 + x) - 2*s23*x))*G[q/s12, q/(q - s23), x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     (4*(q*(s23*(7 - 4*x) - 3*s12*(-1 + x)) + 4*q^2*(-1 + x) - 4*s12*s23*x)*
       G[q/s12, (s12 + s23)/s12, x])/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) + 
     (24*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*xip*
       G[q/(q - s23), xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (24*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
       G[q/(q - s23), xip, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (4*(q*(s23*(7 - 5*x) - 2*s12*(-1 + x)) + 5*q^2*(-1 + x) - 5*s12*s23*x)*
       G[(s12 + s23)/s12, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) + 
     (8*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*xip*
       G[(s12 + s23)/s12, xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
       G[(s12 + s23)/s12, xip, x])/(q^2*(s12 + s23)*(xim - xip))) + 
   G[q/s12, (s12 + s23)/s12, x]*
    (-81/q + (8*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*xip*
       G[q/(q - s23), xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
       G[q/(q - s23), xip, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*(2 - ((q + s12)*(q*(-1 + x) - s23*x))/(q^2*(-1 + x) - s12*s23*x + 
          q*(s23 - s23*x)))*G[(s12 + s23)/s12, q/(q - s23), x])/q + 
     (8*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*xip*
       G[(s12 + s23)/s12, xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
       G[(s12 + s23)/s12, xip, x])/(q^2*(s12 + s23)*(xim - xip))) + 
   G[1, (s12 + s23)/s12, x]*(-81/q + 
     ((-8*q^2*(-1 + x) + 8*s12*s23*x - 4*q*(s23 + s12*(-1 + x) - 2*s23*x))*
       G[q/s12, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) + (4*(2*q^2*(-1 + x) - 2*s12*s23*x + 
        q*(s12 + s23*(3 - 2*x) - s12*x))*G[q/s12, (s12 + s23)/s12, x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     (8*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*xip*
       G[q/(q - s23), xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
       G[q/(q - s23), xip, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*(2 - ((q + s12)*(q*(-1 + x) - s23*x))/(q^2*(-1 + x) - s12*s23*x + 
          q*(s23 - s23*x)))*G[(s12 + s23)/s12, q/(q - s23), x])/q + 
     (8*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*xip*
       G[(s12 + s23)/s12, xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
       G[(s12 + s23)/s12, xip, x])/(q^2*(s12 + s23)*(xim - xip))) + 
   G[0, 1, x]*(81/q + (8*(q*(s23*(5 - 2*x) - 3*s12*(-1 + x)) + 
        2*q^2*(-1 + x) - 2*s12*s23*x)*G[0, q/s12, x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     (2*(-8*q^2*(-1 + x) + 8*s12*s23*x + 2*q*(3*s12*(-1 + x) + 
          s23*(-7 + 4*x)))*G[0, q/(q - s23), x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
     (8*G[0, (s12 + s23)/s12, x])/q + 
     (8*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*xip*G[0, xim, x])/
      (q^2*(s12 + s23)*(xim - xip)) + 
     (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*G[0, xip, x])/
      (q^2*(s12 + s23)*(xim - xip)) + 
     (8*(3*q^2*(-1 + x) - 3*s12*s23*x + q*(s12 + s23*(4 - 3*x) - s12*x))*
       G[1, q/s12, x])/(q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
     (8*(q*(s23*(5 - 3*x) - 2*s12*(-1 + x)) + 3*q^2*(-1 + x) - 3*s12*s23*x)*
       G[1, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) + (4*(q + s12)*(q*(-1 + x) - s23*x)*
       G[1, (s12 + s23)/s12, x])/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) + (16*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*
       xip*G[1, xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (16*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*G[1, xip, x])/
      (q^2*(s12 + s23)*(xim - xip)) + 
     (8*(5*q^2*(-1 + x) - 5*s12*s23*x + q*(s12 + s23*(6 - 5*x) - s12*x))*
       G[q/s12, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) - (4*(5*q^2*(-1 + x) - 5*s12*s23*x + 
        q*(s12 + s23*(6 - 5*x) - s12*x))*G[q/s12, (s12 + s23)/s12, x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     (16*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*xip*
       G[q/s12, xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (16*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*G[q/s12, xip, x])/
      (q^2*(s12 + s23)*(xim - xip)) + 
     (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
       G[q/(q - s23), xim, x])/(q^2*(s12 + s23)*(xim - xip)) - 
     (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
       G[q/(q - s23), xip, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*(q*(s23*(-2 + x) + s12*(-1 + x)) - q^2*(-1 + x) + s12*s23*x)*
       G[(s12 + s23)/s12, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) + (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*
       xip*G[(s12 + s23)/s12, xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
       G[(s12 + s23)/s12, xip, x])/(q^2*(s12 + s23)*(xim - xip))) + 
   G[0, q/s12, x]*(81/q + (2*(-8*q^2*(-1 + x) + 8*s12*s23*x + 
        2*q*(3*s12*(-1 + x) + s23*(-7 + 4*x)))*G[0, q/(q - s23), x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
     (8*G[0, (s12 + s23)/s12, x])/q - 
     (8*(3*q^2*(-1 + x) - 3*s12*s23*x + q*(s12 + s23*(4 - 3*x) - s12*x))*
       G[1, q/s12, x])/(q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     (8*(5*q^2*(-1 + x) - 5*s12*s23*x + q*(s12 + s23*(6 - 5*x) - s12*x))*
       G[1, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) - (4*(5*q^2*(-1 + x) - 5*s12*s23*x + 
        q*(s12 + s23*(6 - 5*x) - s12*x))*G[1, (s12 + s23)/s12, x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     (16*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*xip*G[1, xim, x])/
      (q^2*(s12 + s23)*(xim - xip)) + 
     (16*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*G[1, xip, x])/
      (q^2*(s12 + s23)*(xim - xip)) - 
     (8*(q*(s23*(5 - 3*x) - 2*s12*(-1 + x)) + 3*q^2*(-1 + x) - 3*s12*s23*x)*
       G[q/s12, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) + (4*(q + s12)*(q*(-1 + x) - s23*x)*
       G[q/s12, (s12 + s23)/s12, x])/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) + (16*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*
       xip*G[q/s12, xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (16*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
       G[q/s12, xip, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
       G[q/(q - s23), xim, x])/(q^2*(s12 + s23)*(xim - xip)) - 
     (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
       G[q/(q - s23), xip, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*(q*(s23*(-2 + x) + s12*(-1 + x)) - q^2*(-1 + x) + s12*s23*x)*
       G[(s12 + s23)/s12, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) + (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*
       xip*G[(s12 + s23)/s12, xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
       G[(s12 + s23)/s12, xip, x])/(q^2*(s12 + s23)*(xim - xip))) + 
   G[q/s12, q/(q - s23), x]*
    (81/q + ((-8*q^2*(-1 + x) + 8*s12*s23*x - 4*q*(s23 + s12*(-1 + x) - 
          2*s23*x))*G[q/s12, (s12 + s23)/s12, x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
       G[q/(q - s23), xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
       G[q/(q - s23), xip, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*(q*(s23*(-2 + x) + s12*(-1 + x)) - q^2*(-1 + x) + s12*s23*x)*
       G[(s12 + s23)/s12, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) + (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*
       xip*G[(s12 + s23)/s12, xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
       G[(s12 + s23)/s12, xip, x])/(q^2*(s12 + s23)*(xim - xip))) + 
   G[1, q/(q - s23), x]*(81/q + ((-8*q^2*(-1 + x) + 8*s12*s23*x - 
        4*q*(s23 + s12*(-1 + x) - 2*s23*x))*G[1, (s12 + s23)/s12, x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     (4*(2*q^2*(-1 + x) - 2*s12*s23*x + q*(s23 + s12*(-1 + x) - 2*s23*x))*
       G[q/s12, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) + ((-8*q^2*(-1 + x) + 8*s12*s23*x - 
        4*q*(s23 + s12*(-1 + x) - 2*s23*x))*G[q/s12, (s12 + s23)/s12, x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
       G[q/(q - s23), xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
       G[q/(q - s23), xip, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*(q*(s23*(-2 + x) + s12*(-1 + x)) - q^2*(-1 + x) + s12*s23*x)*
       G[(s12 + s23)/s12, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) + (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*
       xip*G[(s12 + s23)/s12, xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
       G[(s12 + s23)/s12, xip, x])/(q^2*(s12 + s23)*(xim - xip))) - 
   (117*G[0, 0, 1, x])/q - (117*G[0, 0, q/s12, x])/q + 
   (39*(q*(s23*(5 - 3*x) - 2*s12*(-1 + x)) + 3*q^2*(-1 + x) - 3*s12*s23*x)*
     G[0, 0, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
      q*(s23 - s23*x))) - (13*(q*(s23*(9 - 5*x) - 4*s12*(-1 + x)) + 
      5*q^2*(-1 + x) - 5*s12*s23*x)*G[0, 1, q/(q - s23), x])/
    (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
   (13*G[0, 1, (s12 + s23)/s12, x])/q - 
   (13*(q*(s23*(9 - 5*x) - 4*s12*(-1 + x)) + 5*q^2*(-1 + x) - 5*s12*s23*x)*
     G[0, q/s12, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
      q*(s23 - s23*x))) + (13*G[0, q/s12, (s12 + s23)/s12, x])/q + 
   (13*(q*(s23*(17 - 9*x) - 8*s12*(-1 + x)) + 9*q^2*(-1 + x) - 9*s12*s23*x)*
     G[0, q/(q - s23), q/(q - s23), x])/
    (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
   (13*G[0, (s12 + s23)/s12, q/(q - s23), x])/q - 
   (52*(q^2*(-1 + x) - s12*s23*x + q*(s12 - s23*(-2 + x) - s12*x))*
     G[1, 0, q/s12, x])/(q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
   (26*(q^2*(-1 + x) - s12*s23*x + q*(s12 - s23*(-2 + x) - s12*x))*
     G[1, 0, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
      q*(s23 - s23*x))) - (52*(q^2*(-1 + x) - s12*s23*x + 
      q*(s12 - s23*(-2 + x) - s12*x))*G[1, 1, q/(q - s23), x])/
    (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
   (52*(q*(s23*(-2 + x) + s12*(-1 + x)) - q^2*(-1 + x) + s12*s23*x)*
     G[1, 1, (s12 + s23)/s12, x])/(q*(q^2*(-1 + x) - s12*s23*x + 
      q*(s23 - s23*x))) - (52*(q^2*(-1 + x) - s12*s23*x + 
      q*(s12 - s23*(-2 + x) - s12*x))*G[1, q/s12, q/(q - s23), x])/
    (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
   (52*(q*(s23*(-2 + x) + s12*(-1 + x)) - q^2*(-1 + x) + s12*s23*x)*
     G[1, q/s12, (s12 + s23)/s12, x])/(q*(q^2*(-1 + x) - s12*s23*x + 
      q*(s23 - s23*x))) - (13*(q*(s23*(13 - 7*x) - 6*s12*(-1 + x)) + 
      7*q^2*(-1 + x) - 7*s12*s23*x)*G[1, q/(q - s23), q/(q - s23), x])/
    (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
   (78*(q^2*(-1 + x) - s12*s23*x + q*(s12 - s23*(-2 + x) - s12*x))*
     G[1, (s12 + s23)/s12, q/(q - s23), x])/
    (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
   (13*G[1, (s12 + s23)/s12, (s12 + s23)/s12, x])/q + 
   (26*(q^2*(-1 + x) - s12*s23*x + q*(s12 - s23*(-2 + x) - s12*x))*
     G[q/s12, 0, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
      q*(s23 - s23*x))) - (52*(q^2*(-1 + x) - s12*s23*x + 
      q*(s12 - s23*(-2 + x) - s12*x))*G[q/s12, 1, q/(q - s23), x])/
    (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
   (52*(q*(s23*(-2 + x) + s12*(-1 + x)) - q^2*(-1 + x) + s12*s23*x)*
     G[q/s12, 1, (s12 + s23)/s12, x])/(q*(q^2*(-1 + x) - s12*s23*x + 
      q*(s23 - s23*x))) - (52*(q^2*(-1 + x) - s12*s23*x + 
      q*(s12 - s23*(-2 + x) - s12*x))*G[q/s12, q/s12, q/(q - s23), x])/
    (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
   (52*(q*(s23*(-2 + x) + s12*(-1 + x)) - q^2*(-1 + x) + s12*s23*x)*
     G[q/s12, q/s12, (s12 + s23)/s12, x])/
    (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
   (13*(q*(s23*(13 - 7*x) - 6*s12*(-1 + x)) + 7*q^2*(-1 + x) - 7*s12*s23*x)*
     G[q/s12, q/(q - s23), q/(q - s23), x])/
    (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
   (78*(q^2*(-1 + x) - s12*s23*x + q*(s12 - s23*(-2 + x) - s12*x))*
     G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/
    (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
   (13*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/q + 
   G[(s12 + s23)/s12, x]*((-13*G[0, 1, x])/q - (13*G[0, q/s12, x])/q + 
     (13*G[1, (s12 + s23)/s12, x])/q + (13*G[q/s12, (s12 + s23)/s12, x])/q + 
     (46*G[0, 0, 1, x])/q + (46*G[0, 0, q/s12, x])/q - 
     (46*G[0, 0, q/(q - s23), x])/q + (8*G[0, 1, 1, x])/q + 
     (2*G[0, 1, (s12 + s23)/s12, x])/q + (8*G[0, q/s12, q/s12, x])/q + 
     (2*G[0, q/s12, (s12 + s23)/s12, x])/q + (16*G[1, 0, q/s12, x])/q + 
     (16*G[1, 1, q/(q - s23), x])/q - (16*G[1, 1, (s12 + s23)/s12, x])/q - 
     (16*G[1, q/s12, (s12 + s23)/s12, x])/q - 
     (2*G[1, (s12 + s23)/s12, (s12 + s23)/s12, x])/q - 
     (16*G[q/s12, 1, (s12 + s23)/s12, x])/q + 
     (16*G[q/s12, q/s12, q/(q - s23), x])/q - 
     (16*G[q/s12, q/s12, (s12 + s23)/s12, x])/q - 
     (2*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/q) + 
   (13*G[(s12 + s23)/s12, 0, q/(q - s23), x])/q - 
   (13*G[(s12 + s23)/s12, 1, q/(q - s23), x])/q - 
   (13*G[(s12 + s23)/s12, q/s12, q/(q - s23), x])/q + 
   (13*(q*(s23*(17 - 9*x) - 8*s12*(-1 + x)) + 9*q^2*(-1 + x) - 9*s12*s23*x)*
     G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/
    (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
   (13*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/q + 
   G[0, x]*((8*G[q/s12, x]^3)/(3*q) + 
     (26*(4*q^2*(-1 + x) - 4*s12*s23*x + q*(s12 + s23*(5 - 4*x) - s12*x))*
       G[q/(q - s23), x]^2)/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) + (4*(q*(s23*(19 - 15*x) - 4*s12*(-1 + x)) + 
        15*q^2*(-1 + x) - 15*s12*s23*x)*G[q/(q - s23), x]^3)/
      (3*q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     G[q/s12, x]^2*((-8*G[q/(q - s23), x])/q + (8*G[(s12 + s23)/s12, x])/q) + 
     (156*G[0, 1, x])/q + (156*G[0, q/s12, x])/q - 
     (52*(3*q^2*(-1 + x) - 3*s12*s23*x + q*(s12 + s23*(4 - 3*x) - s12*x))*
       G[0, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) + (52*(2*q^2*(-1 + x) - 2*s12*s23*x + 
        q*(s12 + s23*(3 - 2*x) - s12*x))*G[1, q/(q - s23), x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
     (52*G[1, (s12 + s23)/s12, x])/q + 
     (52*(2*q^2*(-1 + x) - 2*s12*s23*x + q*(s12 + s23*(3 - 2*x) - s12*x))*
       G[q/s12, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) - (52*G[q/s12, (s12 + s23)/s12, x])/q + 
     G[(s12 + s23)/s12, x]*((-40*G[0, 1, x])/q - (40*G[0, q/s12, x])/q - 
       (8*G[1, (s12 + s23)/s12, x])/q - (8*G[q/s12, (s12 + s23)/s12, x])/q) - 
     (52*G[(s12 + s23)/s12, q/(q - s23), x])/q + 
     G[xim, x]*((8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
         G[q/s12, x]^2)/(q^2*(s12 + s23)*(xim - xip)) + 
       (8*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*xip*
         G[q/(q - s23), x]^2)/(q^2*(s12 + s23)*(xim - xip)) + 
       (16*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*G[q/s12, x]*
         G[(s12 + s23)/s12, x])/(q^2*(s12 + s23)*(xim - xip)) + 
       (16*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*xip*G[0, 1, x])/
        (q^2*(s12 + s23)*(xim - xip)) + 
       (16*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*xip*
         G[0, q/s12, x])/(q^2*(s12 + s23)*(xim - xip)) + 
       (16*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
         G[0, q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip)) - 
       (16*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
         G[1, (s12 + s23)/s12, x])/(q^2*(s12 + s23)*(xim - xip)) - 
       (16*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
         G[q/s12, (s12 + s23)/s12, x])/(q^2*(s12 + s23)*(xim - xip)) + 
       (16*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*xip*
         G[(s12 + s23)/s12, q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip))) + 
     G[xip, x]*((8*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
         G[q/s12, x]^2)/(q^2*(s12 + s23)*(xim - xip)) + 
       (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
         G[q/(q - s23), x]^2)/(q^2*(s12 + s23)*(xim - xip)) + 
       (16*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*G[q/s12, x]*
         G[(s12 + s23)/s12, x])/(q^2*(s12 + s23)*(xim - xip)) + 
       (16*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*G[0, 1, x])/
        (q^2*(s12 + s23)*(xim - xip)) + 
       (16*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*G[0, q/s12, x])/
        (q^2*(s12 + s23)*(xim - xip)) + 
       (16*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
         G[0, q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip)) + 
       (16*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
         G[1, (s12 + s23)/s12, x])/(q^2*(s12 + s23)*(xim - xip)) + 
       (16*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
         G[q/s12, (s12 + s23)/s12, x])/(q^2*(s12 + s23)*(xim - xip)) + 
       (16*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
         G[(s12 + s23)/s12, q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip))) + 
     G[q/(q - s23), x]*(108/q + (24*(3*q^2*(-1 + x) - 3*s12*s23*x + 
          q*(s12 + s23*(4 - 3*x) - s12*x))*G[0, 1, x])/
        (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
       (24*(3*q^2*(-1 + x) - 3*s12*s23*x + q*(s12 + s23*(4 - 3*x) - s12*x))*
         G[0, q/s12, x])/(q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
       (2*(-68*q^2*(-1 + x) + 68*s12*s23*x + 4*q*(4*s12*(-1 + x) + 
            s23*(-21 + 17*x)))*G[0, q/(q - s23), x])/
        (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
       (16*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*G[0, xim, x])/
        (q^2*(s12 + s23)*(xim - xip)) + 
       (16*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*G[0, xip, x])/
        (q^2*(s12 + s23)*(xim - xip)) + 
       (16*(5*q^2*(-1 + x) - 5*s12*s23*x + q*(s12 + s23*(6 - 5*x) - s12*x))*
         G[1, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
          q*(s23 - s23*x))) - (24*G[1, (s12 + s23)/s12, x])/q + 
       (16*(5*q^2*(-1 + x) - 5*s12*s23*x + q*(s12 + s23*(6 - 5*x) - s12*x))*
         G[q/s12, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
          q*(s23 - s23*x))) - (24*G[q/s12, (s12 + s23)/s12, x])/q + 
       (16*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
         G[q/(q - s23), xim, x])/(q^2*(s12 + s23)*(xim - xip)) - 
       (16*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
         G[q/(q - s23), xip, x])/(q^2*(s12 + s23)*(xim - xip)) - 
       (24*G[(s12 + s23)/s12, q/(q - s23), x])/q + 
       (16*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
         G[(s12 + s23)/s12, xim, x])/(q^2*(s12 + s23)*(xim - xip)) - 
       (16*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
         G[(s12 + s23)/s12, xip, x])/(q^2*(s12 + s23)*(xim - xip))) + 
     G[q/s12, x]*(-108/q + ((-44*q^2*(-1 + x) + 44*s12*s23*x + 
          4*q*(3*s12*(-1 + x) + s23*(-14 + 11*x)))*G[q/(q - s23), x]^2)/
        (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
       (52*G[(s12 + s23)/s12, x])/q + (4*G[(s12 + s23)/s12, x]^2)/q + 
       G[q/(q - s23), x]*((-52*(3*q^2*(-1 + x) - 3*s12*s23*x + 
            q*(s12 + s23*(4 - 3*x) - s12*x)))/(q*(q^2*(-1 + x) - s12*s23*x + 
            q*(s23 - s23*x))) + (24*G[(s12 + s23)/s12, x])/q) - 
       (24*(q^2*(-1 + x) - s12*s23*x + q*(s12 - s23*(-2 + x) - s12*x))*
         G[0, 1, x])/(q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
       (16*(q^2*(-1 + x) - s12*s23*x + q*(s12 - s23*(-2 + x) - s12*x))*
         G[0, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
          q*(s23 - s23*x))) + (16*G[0, (s12 + s23)/s12, x])/q + 
       (16*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*G[0, xim, x])/
        (q^2*(s12 + s23)*(xim - xip)) - 
       (16*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*G[0, xip, x])/
        (q^2*(s12 + s23)*(xim - xip)) + 
       (8*(q*(s23*(-2 + x) + s12*(-1 + x)) - q^2*(-1 + x) + s12*s23*x)*
         G[1, q/s12, x])/(q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
       (8*(4*q^2*(-1 + x) - 4*s12*s23*x + q*(s12 + s23*(5 - 4*x) - s12*x))*
         G[1, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
          q*(s23 - s23*x))) + (8*G[1, (s12 + s23)/s12, x])/q + 
       (16*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*G[1, xim, x])/
        (q^2*(s12 + s23)*(xim - xip)) - 
       (16*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*G[1, xip, x])/
        (q^2*(s12 + s23)*(xim - xip)) + 
       (16*(2*q^2*(-1 + x) - 2*s12*s23*x + q*(s12 + s23*(3 - 2*x) - s12*x))*
         G[q/s12, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
          q*(s23 - s23*x))) - (16*G[q/s12, (s12 + s23)/s12, x])/q - 
       (16*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*G[q/s12, xim, x])/
        (q^2*(s12 + s23)*(xim - xip)) + 
       (16*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*G[q/s12, xip, x])/
        (q^2*(s12 + s23)*(xim - xip)) - 
       (16*G[(s12 + s23)/s12, q/(q - s23), x])/q - 
       (16*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
         G[(s12 + s23)/s12, xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
       (16*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
         G[(s12 + s23)/s12, xip, x])/(q^2*(s12 + s23)*(xim - xip))) - 
     (72*G[0, 0, 1, x])/q - (72*G[0, 0, q/s12, x])/q + 
     (8*(q*(s23*(14 - 9*x) - 5*s12*(-1 + x)) + 9*q^2*(-1 + x) - 9*s12*s23*x)*
       G[0, 0, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) - (24*(2*q^2*(-1 + x) - 2*s12*s23*x + 
        q*(s12 + s23*(3 - 2*x) - s12*x))*G[0, 1, q/(q - s23), x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     (24*G[0, 1, (s12 + s23)/s12, x])/q - 
     (24*(2*q^2*(-1 + x) - 2*s12*s23*x + q*(s12 + s23*(3 - 2*x) - s12*x))*
       G[0, q/s12, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) + (24*G[0, q/s12, (s12 + s23)/s12, x])/q + 
     (24*(6*q^2*(-1 + x) - 6*s12*s23*x + q*(s12 + s23*(7 - 6*x) - s12*x))*
       G[0, q/(q - s23), q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) + (24*G[0, (s12 + s23)/s12, q/(q - s23), x])/q - 
     (8*G[1, 0, q/s12, x])/q + (48*G[1, 0, q/(q - s23), x])/q - 
     (16*G[1, 0, (s12 + s23)/s12, x])/q + 
     (16*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*xip*
       G[1, 0, xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (16*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*G[1, 0, xip, x])/
      (q^2*(s12 + s23)*(xim - xip)) + 
     2*(4/q - (8*(s12 + s23 - s12*x))/(-(q^2*(-1 + x)) + q*s23*(-1 + x) + 
         s12*s23*x))*G[1, 1, q/(q - s23), x] + 
     (8*(q*(s23*(-3 + x) + 2*s12*(-1 + x)) - q^2*(-1 + x) + s12*s23*x)*
       G[1, 1, (s12 + s23)/s12, x])/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) + (16*(2*q^2*(-1 + x) - 2*s12*s23*x + 
        q*(s12 + s23*(3 - 2*x) - s12*x))*G[1, q/s12, q/s12, x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     (8*(s12 + s23 - s12*x)*G[1, q/s12, q/(q - s23), x])/
      (-(q^2*(-1 + x)) + q*s23*(-1 + x) + s12*s23*x) - 
     (8*G[1, q/s12, (s12 + s23)/s12, x])/q + 
     (16*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*xip*
       G[1, q/s12, xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (16*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*G[1, q/s12, xip, x])/
      (q^2*(s12 + s23)*(xim - xip)) - 
     (24*(4*q^2*(-1 + x) - 4*s12*s23*x + q*(s12 + s23*(5 - 4*x) - s12*x))*
       G[1, q/(q - s23), q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) + (16*G[1, (s12 + s23)/s12, q/(q - s23), x])/q + 
     (8*G[1, (s12 + s23)/s12, (s12 + s23)/s12, x])/q + 
     (16*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
       G[1, (s12 + s23)/s12, xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (16*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
       G[1, (s12 + s23)/s12, xip, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (48*G[q/s12, 0, q/(q - s23), x])/q - 
     (16*G[q/s12, 0, (s12 + s23)/s12, x])/q + 
     (16*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*xip*
       G[q/s12, 0, xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (16*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*G[q/s12, 0, xip, x])/
      (q^2*(s12 + s23)*(xim - xip)) + 
     (8*(s12 + s23 - s12*x)*G[q/s12, 1, q/(q - s23), x])/
      (-(q^2*(-1 + x)) + q*s23*(-1 + x) + s12*s23*x) - 
     (8*G[q/s12, 1, (s12 + s23)/s12, x])/q + 
     (16*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*xip*
       G[q/s12, 1, xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (16*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*G[q/s12, 1, xip, x])/
      (q^2*(s12 + s23)*(xim - xip)) + 
     2*(4/q - (8*(s12 + s23 - s12*x))/(-(q^2*(-1 + x)) + q*s23*(-1 + x) + 
         s12*s23*x))*G[q/s12, q/s12, q/(q - s23), x] + 
     (8*(q*(s23*(-3 + x) + 2*s12*(-1 + x)) - q^2*(-1 + x) + s12*s23*x)*
       G[q/s12, q/s12, (s12 + s23)/s12, x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
     (24*(4*q^2*(-1 + x) - 4*s12*s23*x + q*(s12 + s23*(5 - 4*x) - s12*x))*
       G[q/s12, q/(q - s23), q/(q - s23), x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     (16*G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/q + 
     (8*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/q + 
     (16*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
       G[q/s12, (s12 + s23)/s12, xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (16*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
       G[q/s12, (s12 + s23)/s12, xip, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (16*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
       G[q/(q - s23), 0, xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (16*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
       G[q/(q - s23), 0, xip, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (16*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*xip*
       G[q/(q - s23), (s12 + s23)/s12, xim, x])/(q^2*(s12 + s23)*
       (xim - xip)) + (16*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
       G[q/(q - s23), (s12 + s23)/s12, xip, x])/(q^2*(s12 + s23)*
       (xim - xip)) + (40*G[(s12 + s23)/s12, 0, q/(q - s23), x])/q - 
     (16*G[(s12 + s23)/s12, 1, q/(q - s23), x])/q - 
     (16*G[(s12 + s23)/s12, q/s12, q/(q - s23), x])/q + 
     (32*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/q + 
     (2*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/q) + 
   G[q/(q - s23), x]*(18/q + (52*(2*q^2*(-1 + x) - 2*s12*s23*x + 
        q*(s12 + s23*(3 - 2*x) - s12*x))*G[0, 1, x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     (52*(2*q^2*(-1 + x) - 2*s12*s23*x + q*(s12 + s23*(3 - 2*x) - s12*x))*
       G[0, q/s12, x])/(q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
     (26*(q*(s23*(10 - 7*x) - 3*s12*(-1 + x)) + 7*q^2*(-1 + x) - 7*s12*s23*x)*
       G[0, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) + (52*(2*q^2*(-1 + x) - 2*s12*s23*x + 
        q*(s12 + s23*(3 - 2*x) - s12*x))*G[1, q/(q - s23), x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
     (52*(2*q^2*(-1 + x) - 2*s12*s23*x + q*(s12 + s23*(3 - 2*x) - s12*x))*
       G[1, (s12 + s23)/s12, x])/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) + (52*(2*q^2*(-1 + x) - 2*s12*s23*x + 
        q*(s12 + s23*(3 - 2*x) - s12*x))*G[q/s12, q/(q - s23), x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
     (52*(2*q^2*(-1 + x) - 2*s12*s23*x + q*(s12 + s23*(3 - 2*x) - s12*x))*
       G[q/s12, (s12 + s23)/s12, x])/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) + G[(s12 + s23)/s12, x]*
      ((-8*(q + s12)*(q*(-1 + x) - s23*x)*G[0, 1, x])/
        (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
       (8*(q + s12)*(q*(-1 + x) - s23*x)*G[0, q/s12, x])/
        (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
       (8*(q + s12)*(q*(-1 + x) - s23*x)*G[1, (s12 + s23)/s12, x])/
        (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
       (8*(q + s12)*(q*(-1 + x) - s23*x)*G[q/s12, (s12 + s23)/s12, x])/
        (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x)))) - 
     (52*(2*q^2*(-1 + x) - 2*s12*s23*x + q*(s12 + s23*(3 - 2*x) - s12*x))*
       G[(s12 + s23)/s12, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) - (8*(q*(s23*(9 - 7*x) - 2*s12*(-1 + x)) + 
        7*q^2*(-1 + x) - 7*s12*s23*x)*G[0, 0, 1, x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
     (8*(q*(s23*(9 - 7*x) - 2*s12*(-1 + x)) + 7*q^2*(-1 + x) - 7*s12*s23*x)*
       G[0, 0, q/s12, x])/(q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     (4*(q*(s23*(35 - 29*x) - 6*s12*(-1 + x)) + 29*q^2*(-1 + x) - 
        29*s12*s23*x)*G[0, 0, q/(q - s23), x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     (4*(q*(s23*(-3 + x) + 2*s12*(-1 + x)) - q^2*(-1 + x) + s12*s23*x)*
       G[0, 1, 1, x])/(q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
     (8*(8*q^2*(-1 + x) - 8*s12*s23*x + q*(s12 + s23*(9 - 8*x) - s12*x))*
       G[0, 1, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) + (8*(q + s12)*(q*(-1 + x) - s23*x)*
       G[0, 1, (s12 + s23)/s12, x])/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) + (4*(q*(s23*(-3 + x) + 2*s12*(-1 + x)) - 
        q^2*(-1 + x) + s12*s23*x)*G[0, q/s12, q/s12, x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
     (8*(8*q^2*(-1 + x) - 8*s12*s23*x + q*(s12 + s23*(9 - 8*x) - s12*x))*
       G[0, q/s12, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) + (8*(q + s12)*(q*(-1 + x) - s23*x)*
       G[0, q/s12, (s12 + s23)/s12, x])/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) + (4*(q*(s23*(43 - 35*x) - 8*s12*(-1 + x)) + 
        35*q^2*(-1 + x) - 35*s12*s23*x)*G[0, q/(q - s23), q/(q - s23), x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
       G[0, q/(q - s23), xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
       G[0, q/(q - s23), xip, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*(q + s12)*(q*(-1 + x) - s23*x)*G[0, (s12 + s23)/s12, q/(q - s23), x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     (8*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*xip*
       G[0, (s12 + s23)/s12, xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
       G[0, (s12 + s23)/s12, xip, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     ((-52*q^2*(-1 + x) + 52*s12*s23*x + q*(8*s12*(-1 + x) + 
          4*s23*(-15 + 13*x)))*G[1, 0, q/s12, x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     (24*G[1, 0, q/(q - s23), x])/q + 
     ((-52*q^2*(-1 + x) + 52*s12*s23*x + q*(8*s12*(-1 + x) + 
          4*s23*(-15 + 13*x)))*G[1, 1, q/(q - s23), x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     ((52*q^2*(-1 + x) - 52*s12*s23*x + q*(60*s23 - 8*s12*(-1 + x) - 
          52*s23*x))*G[1, 1, (s12 + s23)/s12, x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     ((-52*q^2*(-1 + x) + 52*s12*s23*x + q*(8*s12*(-1 + x) + 
          4*s23*(-15 + 13*x)))*G[1, q/s12, q/(q - s23), x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     ((52*q^2*(-1 + x) - 52*s12*s23*x + q*(60*s23 - 8*s12*(-1 + x) - 
          52*s23*x))*G[1, q/s12, (s12 + s23)/s12, x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     ((-88*q^2*(-1 + x) + 88*s12*s23*x + 8*q*(s12*(-1 + x) + 
          s23*(-12 + 11*x)))*G[1, q/(q - s23), q/(q - s23), x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     (16*(5*q^2*(-1 + x) - 5*s12*s23*x + q*(s12 + s23*(6 - 5*x) - s12*x))*
       G[1, (s12 + s23)/s12, q/(q - s23), x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
     (8*(q + s12)*(q*(-1 + x) - s23*x)*G[1, (s12 + s23)/s12, (s12 + s23)/s12, 
        x])/(q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     (24*G[q/s12, 0, q/(q - s23), x])/q + 
     ((-52*q^2*(-1 + x) + 52*s12*s23*x + q*(8*s12*(-1 + x) + 
          4*s23*(-15 + 13*x)))*G[q/s12, 1, q/(q - s23), x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     ((52*q^2*(-1 + x) - 52*s12*s23*x + q*(60*s23 - 8*s12*(-1 + x) - 
          52*s23*x))*G[q/s12, 1, (s12 + s23)/s12, x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     ((-52*q^2*(-1 + x) + 52*s12*s23*x + q*(8*s12*(-1 + x) + 
          4*s23*(-15 + 13*x)))*G[q/s12, q/s12, q/(q - s23), x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     ((52*q^2*(-1 + x) - 52*s12*s23*x + q*(60*s23 - 8*s12*(-1 + x) - 
          52*s23*x))*G[q/s12, q/s12, (s12 + s23)/s12, x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     ((-88*q^2*(-1 + x) + 88*s12*s23*x + 8*q*(s12*(-1 + x) + 
          s23*(-12 + 11*x)))*G[q/s12, q/(q - s23), q/(q - s23), x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     (16*(5*q^2*(-1 + x) - 5*s12*s23*x + q*(s12 + s23*(6 - 5*x) - s12*x))*
       G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
     (8*(q + s12)*(q*(-1 + x) - s23*x)*G[q/s12, (s12 + s23)/s12, 
        (s12 + s23)/s12, x])/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) + 
     (16*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*xip*
       G[q/(q - s23), q/(q - s23), xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (16*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
       G[q/(q - s23), q/(q - s23), xip, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*(q + s12)*(q*(-1 + x) - s23*x)*G[(s12 + s23)/s12, 0, q/(q - s23), x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     (8*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*xip*
       G[(s12 + s23)/s12, 0, xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
       G[(s12 + s23)/s12, 0, xip, x])/(q^2*(s12 + s23)*(xim - xip)) - 
     (8*(q + s12)*(q*(-1 + x) - s23*x)*G[(s12 + s23)/s12, 1, q/(q - s23), x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
     (8*(q + s12)*(q*(-1 + x) - s23*x)*G[(s12 + s23)/s12, q/s12, q/(q - s23), 
        x])/(q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     (2*(58*q^2*(-1 + x) - 58*s12*s23*x + q*(66*s23 - 8*s12*(-1 + x) - 
          58*s23*x))*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
       G[(s12 + s23)/s12, q/(q - s23), xim, x])/(q^2*(s12 + s23)*
       (xim - xip)) + (8*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
       G[(s12 + s23)/s12, q/(q - s23), xip, x])/(q^2*(s12 + s23)*
       (xim - xip)) + (8*(q + s12)*(q*(-1 + x) - s23*x)*
       G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x)))) + 
   G[1, x]*(-18/q - (64*G[0, x]^3)/(3*q) + (2*G[q/s12, x]^3)/q + 
     (2*(-18*q^2*(-1 + x) + 18*s12*s23*x + q*(5*s12*(-1 + x) + 
          s23*(-23 + 18*x)))*G[q/(q - s23), x]^3)/
      (3*q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
     (13*G[(s12 + s23)/s12, x]^2)/(2*q) - G[(s12 + s23)/s12, x]^3/(3*q) + 
     G[q/s12, x]^2*(13/q + (2*G[q/(q - s23), x])/q - 
       (6*G[(s12 + s23)/s12, x])/q) + G[0, x]^2*
      (-104/q + (16*(q^2*(-1 + x) - s12*s23*x + q*(s12 - s23*(-2 + x) - 
            s12*x))*G[q/s12, x])/(q*(q^2*(-1 + x) - s12*s23*x + 
          q*(s23 - s23*x))) - (16*(3*q^2*(-1 + x) - 3*s12*s23*x + 
          q*(s12 + s23*(4 - 3*x) - s12*x))*G[q/(q - s23), x])/
        (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
       (16*G[(s12 + s23)/s12, x])/q) + G[q/(q - s23), x]^2*
      ((-13*(q*(s23*(7 - 5*x) - 2*s12*(-1 + x)) + 5*q^2*(-1 + x) - 
          5*s12*s23*x))/(q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
       (6*(6*q^2*(-1 + x) - 6*s12*s23*x + q*(s12 + s23*(7 - 6*x) - s12*x))*
         G[(s12 + s23)/s12, x])/(q*(q^2*(-1 + x) - s12*s23*x + 
          q*(s23 - s23*x)))) + (52*G[0, q/(q - s23), x])/q + 
     (26*(q^2*(-1 + x) - s12*s23*x + q*(s12 - s23*(-2 + x) - s12*x))*
       G[1, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) - (26*(q^2*(-1 + x) - s12*s23*x + 
        q*(s12 - s23*(-2 + x) - s12*x))*G[1, (s12 + s23)/s12, x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     (26*(q^2*(-1 + x) - s12*s23*x + q*(s12 - s23*(-2 + x) - s12*x))*
       G[q/s12, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) - (26*(q^2*(-1 + x) - s12*s23*x + 
        q*(s12 - s23*(-2 + x) - s12*x))*G[q/s12, (s12 + s23)/s12, x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
     (52*(q^2*(-1 + x) - s12*s23*x + q*(s12 - s23*(-2 + x) - s12*x))*
       G[(s12 + s23)/s12, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) + G[xim, x]*
      ((4*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
         G[q/(q - s23), x]^2)/(q^2*(s12 + s23)*(xim - xip)) + 
       (8*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*xip*
         G[q/(q - s23), x]*G[(s12 + s23)/s12, x])/(q^2*(s12 + s23)*
         (xim - xip)) + (4*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*
         xip*G[(s12 + s23)/s12, x]^2)/(q^2*(s12 + s23)*(xim - xip)) + 
       G[q/s12, x]*((8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
           G[q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip)) + 
         (8*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*xip*
           G[(s12 + s23)/s12, x])/(q^2*(s12 + s23)*(xim - xip))) - 
       (16*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*G[0, 1, x])/
        (q^2*(s12 + s23)*(xim - xip)) + 
       (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*G[0, q/s12, x])/
        (q^2*(s12 + s23)*(xim - xip)) - 
       (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
         G[1, q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip)) + 
       (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
         G[1, (s12 + s23)/s12, x])/(q^2*(s12 + s23)*(xim - xip)) - 
       (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
         G[q/s12, q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip)) + 
       (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
         G[q/s12, (s12 + s23)/s12, x])/(q^2*(s12 + s23)*(xim - xip)) + 
       (16*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
         G[(s12 + s23)/s12, q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip))) + 
     G[xip, x]*((4*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
         G[q/(q - s23), x]^2)/(q^2*(s12 + s23)*(xim - xip)) + 
       (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*G[q/(q - s23), x]*
         G[(s12 + s23)/s12, x])/(q^2*(s12 + s23)*(xim - xip)) + 
       (4*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
         G[(s12 + s23)/s12, x]^2)/(q^2*(s12 + s23)*(xim - xip)) + 
       G[q/s12, x]*((8*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
           G[q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip)) + 
         (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
           G[(s12 + s23)/s12, x])/(q^2*(s12 + s23)*(xim - xip))) + 
       (16*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*G[0, 1, x])/
        (q^2*(s12 + s23)*(xim - xip)) + 
       (8*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
         G[0, q/s12, x])/(q^2*(s12 + s23)*(xim - xip)) + 
       (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
         G[1, q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip)) - 
       (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
         G[1, (s12 + s23)/s12, x])/(q^2*(s12 + s23)*(xim - xip)) + 
       (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
         G[q/s12, q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip)) - 
       (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
         G[q/s12, (s12 + s23)/s12, x])/(q^2*(s12 + s23)*(xim - xip)) + 
       (16*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
         G[(s12 + s23)/s12, q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip))) + 
     G[q/s12, x]*((-10*G[q/(q - s23), x]^2)/q - (4*G[(s12 + s23)/s12, x]^2)/
        q + G[q/(q - s23), x]*(-26/q + (12*G[(s12 + s23)/s12, x])/q) + 
       2*(-8/q + (2*(s12 + s23 - s12*x))/(-(q^2*(-1 + x)) + q*s23*(-1 + x) + 
           s12*s23*x))*G[0, 1, x] + (8*G[0, q/(q - s23), x])/q - 
       (8*G[0, (s12 + s23)/s12, x])/q - 
       (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*G[0, xim, x])/
        (q^2*(s12 + s23)*(xim - xip)) + 
       (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*G[0, xip, x])/
        (q^2*(s12 + s23)*(xim - xip)) - 
       (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
         G[q/(q - s23), xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
       (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
         G[q/(q - s23), xip, x])/(q^2*(s12 + s23)*(xim - xip)) + 
       (8*G[(s12 + s23)/s12, q/(q - s23), x])/q + 
       (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
         G[(s12 + s23)/s12, xim, x])/(q^2*(s12 + s23)*(xim - xip)) - 
       (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
         G[(s12 + s23)/s12, xip, x])/(q^2*(s12 + s23)*(xim - xip))) + 
     G[(s12 + s23)/s12, x]*(81/q - (8*G[0, 1, x])/q + 
       (2*(-8*q^2*(-1 + x) + 8*s12*s23*x + 2*q*(3*s12*(-1 + x) + 
            s23*(-7 + 4*x)))*G[0, q/(q - s23), x])/
        (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
       (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*G[0, xim, x])/
        (q^2*(s12 + s23)*(xim - xip)) + 
       (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*G[0, xip, x])/
        (q^2*(s12 + s23)*(xim - xip)) + 
       (4*(2*q^2*(-1 + x) - 2*s12*s23*x + q*(s23 + s12*(-1 + x) - 2*s23*x))*
         G[1, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
          q*(s23 - s23*x))) + (12*G[1, (s12 + s23)/s12, x])/q + 
       (4*(2*q^2*(-1 + x) - 2*s12*s23*x + q*(s23 + s12*(-1 + x) - 2*s23*x))*
         G[q/s12, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
          q*(s23 - s23*x))) + (12*G[q/s12, (s12 + s23)/s12, x])/q + 
       (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
         G[q/(q - s23), xim, x])/(q^2*(s12 + s23)*(xim - xip)) - 
       (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
         G[q/(q - s23), xip, x])/(q^2*(s12 + s23)*(xim - xip)) + 
       (8*(-2 + ((q + s12)*(q*(-1 + x) - s23*x))/(q^2*(-1 + x) - s12*s23*x + 
            q*(s23 - s23*x)))*G[(s12 + s23)/s12, q/(q - s23), x])/q + 
       (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
         G[(s12 + s23)/s12, xim, x])/(q^2*(s12 + s23)*(xim - xip)) - 
       (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
         G[(s12 + s23)/s12, xip, x])/(q^2*(s12 + s23)*(xim - xip))) + 
     G[q/(q - s23), x]*(-108/q + (52*(2*q^2*(-1 + x) - 2*s12*s23*x + 
          q*(s12 + s23*(3 - 2*x) - s12*x))*G[(s12 + s23)/s12, x])/
        (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
       (4*(q + s12)*(q*(-1 + x) - s23*x)*G[(s12 + s23)/s12, x]^2)/
        (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
       (4*(2*q^2*(-1 + x) - 2*s12*s23*x + q*(s12 + s23*(3 - 2*x) - s12*x))*
         G[0, 1, x])/(q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
       (4*(q + s12)*(q*(-1 + x) - s23*x)*G[0, q/s12, x])/
        (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
       (12*(q^2*(-1 + x) - s12*s23*x + q*(s12 - s23*(-2 + x) - s12*x))*
         G[0, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
          q*(s23 - s23*x))) + (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*
         xip*G[0, xim, x])/(q^2*(s12 + s23)*(xim - xip)) - 
       (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*G[0, xip, x])/
        (q^2*(s12 + s23)*(xim - xip)) + 
       (4*(8*q^2*(-1 + x) - 8*s12*s23*x + q*(s12 + s23*(9 - 8*x) - s12*x))*
         G[1, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
          q*(s23 - s23*x))) - (4*(8*q^2*(-1 + x) - 8*s12*s23*x + 
          q*(s12 + s23*(9 - 8*x) - s12*x))*G[1, (s12 + s23)/s12, x])/
        (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
       (4*(8*q^2*(-1 + x) - 8*s12*s23*x + q*(s12 + s23*(9 - 8*x) - s12*x))*
         G[q/s12, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
          q*(s23 - s23*x))) - (4*(8*q^2*(-1 + x) - 8*s12*s23*x + 
          q*(s12 + s23*(9 - 8*x) - s12*x))*G[q/s12, (s12 + s23)/s12, x])/
        (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
       (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
         G[q/(q - s23), xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
       (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
         G[q/(q - s23), xip, x])/(q^2*(s12 + s23)*(xim - xip)) - 
       (12*(5*q^2*(-1 + x) - 5*s12*s23*x + q*(s12 + s23*(6 - 5*x) - s12*x))*
         G[(s12 + s23)/s12, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
          q*(s23 - s23*x))) - (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*
         xip*G[(s12 + s23)/s12, xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
       (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
         G[(s12 + s23)/s12, xip, x])/(q^2*(s12 + s23)*(xim - xip))) + 
     G[0, x]*(-108/q + ((-44*q^2*(-1 + x) + 44*s12*s23*x + 
          4*q*(3*s12*(-1 + x) + s23*(-14 + 11*x)))*G[q/(q - s23), x]^2)/
        (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
       (52*G[(s12 + s23)/s12, x])/q + (4*G[(s12 + s23)/s12, x]^2)/q + 
       G[q/s12, x]*((52*(q^2*(-1 + x) - s12*s23*x + 
            q*(s12 - s23*(-2 + x) - s12*x)))/(q*(q^2*(-1 + x) - s12*s23*x + 
            q*(s23 - s23*x))) + (8*(q*(s23*(7 - 5*x) - 2*s12*(-1 + x)) + 
            5*q^2*(-1 + x) - 5*s12*s23*x)*G[q/(q - s23), x])/
          (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
         (8*G[(s12 + s23)/s12, x])/q) + G[q/(q - s23), x]*
        ((-52*(3*q^2*(-1 + x) - 3*s12*s23*x + q*(s12 + s23*(4 - 3*x) - 
              s12*x)))/(q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
         (24*G[(s12 + s23)/s12, x])/q) + 
       ((16*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*xip*G[q/s12, x])/
          (q^2*(s12 + s23)*(xim - xip)) + 
         (16*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
           G[(s12 + s23)/s12, x])/(q^2*(s12 + s23)*(xim - xip)))*G[xim, x] + 
       ((16*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*G[q/s12, x])/
          (q^2*(s12 + s23)*(xim - xip)) + 
         (16*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
           G[(s12 + s23)/s12, x])/(q^2*(s12 + s23)*(xim - xip)))*G[xip, x] + 
       (8*(-2*q^2*(-1 + x) + 2*s12*s23*x + q*(3*s12*(-1 + x) + 
            s23*(-5 + 2*x)))*G[0, q/s12, x])/(q*(q^2*(-1 + x) - s12*s23*x + 
          q*(s23 - s23*x))) + (16*(q^2*(-1 + x) - s12*s23*x + 
          q*(s12 - s23*(-2 + x) - s12*x))*G[0, q/(q - s23), x])/
        (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
       (16*G[0, (s12 + s23)/s12, x])/q + 
       (16*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*G[0, xim, x])/
        (q^2*(s12 + s23)*(xim - xip)) - 
       (16*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*G[0, xip, x])/
        (q^2*(s12 + s23)*(xim - xip)) - 
       (8*(3*q^2*(-1 + x) - 3*s12*s23*x + q*(s12 + s23*(4 - 3*x) - s12*x))*
         G[1, q/s12, x])/(q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
       (16*(2*q^2*(-1 + x) - 2*s12*s23*x + q*(s12 + s23*(3 - 2*x) - s12*x))*
         G[1, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
          q*(s23 - s23*x))) - (16*G[1, (s12 + s23)/s12, x])/q - 
       (16*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*G[1, xim, x])/
        (q^2*(s12 + s23)*(xim - xip)) + 
       (16*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*G[1, xip, x])/
        (q^2*(s12 + s23)*(xim - xip)) - 
       (8*(4*q^2*(-1 + x) - 4*s12*s23*x + q*(s12 + s23*(5 - 4*x) - s12*x))*
         G[q/s12, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
          q*(s23 - s23*x))) + (8*G[q/s12, (s12 + s23)/s12, x])/q + 
       (16*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*G[q/s12, xim, x])/
        (q^2*(s12 + s23)*(xim - xip)) - 
       (16*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*G[q/s12, xip, x])/
        (q^2*(s12 + s23)*(xim - xip)) - 
       (16*G[(s12 + s23)/s12, q/(q - s23), x])/q - 
       (16*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
         G[(s12 + s23)/s12, xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
       (16*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
         G[(s12 + s23)/s12, xip, x])/(q^2*(s12 + s23)*(xim - xip))) + 
     (16*(q^2*(-1 + x) - s12*s23*x + q*(s12 - s23*(-2 + x) - s12*x))*
       G[0, 0, q/s12, x])/(q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
     (20*(3*q^2*(-1 + x) - 3*s12*s23*x + q*(s12 + s23*(4 - 3*x) - s12*x))*
       G[0, 0, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) + (12*G[0, 1, 1, x])/q + 
     (2*(-6*q^2*(-1 + x) + 6*s12*s23*x + 2*q*(2*s12*(-1 + x) + 
          s23*(-5 + 3*x)))*G[0, 1, q/(q - s23), x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     (4*(q*(s23*(7 - 4*x) - 3*s12*(-1 + x)) + 4*q^2*(-1 + x) - 4*s12*s23*x)*
       G[0, 1, (s12 + s23)/s12, x])/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) + (2*(-6*q^2*(-1 + x) + 6*s12*s23*x + 
        2*q*(2*s12*(-1 + x) + s23*(-5 + 3*x)))*G[0, q/s12, q/(q - s23), x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     (4*(q*(s23*(7 - 4*x) - 3*s12*(-1 + x)) + 4*q^2*(-1 + x) - 4*s12*s23*x)*
       G[0, q/s12, (s12 + s23)/s12, x])/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) + (2*(-6*q^2*(-1 + x) + 6*s12*s23*x + 
        2*q*(2*s12*(-1 + x) + s23*(-5 + 3*x)))*G[0, q/(q - s23), q/(q - s23), 
        x])/(q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     (8*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*xip*
       G[0, q/(q - s23), xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
       G[0, q/(q - s23), xip, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (12*(2*q^2*(-1 + x) - 2*s12*s23*x + q*(s12 + s23*(3 - 2*x) - s12*x))*
       G[0, (s12 + s23)/s12, q/(q - s23), x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
     (8*G[0, (s12 + s23)/s12, (s12 + s23)/s12, x])/q + 
     (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
       G[0, (s12 + s23)/s12, xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
       G[0, (s12 + s23)/s12, xip, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     2*(2/q - (2*(s12 + s23 - s12*x))/(-(q^2*(-1 + x)) + q*s23*(-1 + x) + 
         s12*s23*x))*G[1, 0, q/s12, x] + 
     2*(-4/q + (4*(s12 + s23 - s12*x))/(-(q^2*(-1 + x)) + q*s23*(-1 + x) + 
         s12*s23*x))*G[1, 0, q/(q - s23), x] + 
     (8*G[1, 0, (s12 + s23)/s12, x])/q + 
     (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*G[1, 0, xim, x])/
      (q^2*(s12 + s23)*(xim - xip)) + 
     (8*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*G[1, 0, xip, x])/
      (q^2*(s12 + s23)*(xim - xip)) - (8*G[1, 1, q/(q - s23), x])/q + 
     (8*G[1, 1, (s12 + s23)/s12, x])/q - (8*G[1, q/s12, q/(q - s23), x])/q + 
     (8*G[1, q/s12, (s12 + s23)/s12, x])/q - 
     (4*(q*(s23*(8 - 9*x) + s12*(-1 + x)) + 9*q^2*(-1 + x) - 9*s12*s23*x)*
       G[1, q/(q - s23), q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) + (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*
       xip*G[1, q/(q - s23), xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
       G[1, q/(q - s23), xip, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*(2*q^2*(-1 + x) - 2*s12*s23*x + q*(s12 + s23*(3 - 2*x) - s12*x))*
       G[1, (s12 + s23)/s12, q/(q - s23), x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
     (4*(5*q^2*(-1 + x) - 5*s12*s23*x + q*(s12 + s23*(6 - 5*x) - s12*x))*
       G[1, (s12 + s23)/s12, (s12 + s23)/s12, x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     (8*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*xip*
       G[1, (s12 + s23)/s12, xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
       G[1, (s12 + s23)/s12, xip, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     2*(-4/q + (4*(s12 + s23 - s12*x))/(-(q^2*(-1 + x)) + q*s23*(-1 + x) + 
         s12*s23*x))*G[q/s12, 0, q/(q - s23), x] + 
     (8*G[q/s12, 0, (s12 + s23)/s12, x])/q + 
     (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*G[q/s12, 0, xim, x])/
      (q^2*(s12 + s23)*(xim - xip)) + 
     (8*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
       G[q/s12, 0, xip, x])/(q^2*(s12 + s23)*(xim - xip)) - 
     (8*G[q/s12, 1, q/(q - s23), x])/q + (8*G[q/s12, 1, (s12 + s23)/s12, x])/
      q + (4*G[q/s12, q/s12, q/(q - s23), x])/q - 
     (4*G[q/s12, q/s12, (s12 + s23)/s12, x])/q - 
     (4*(q*(s23*(8 - 9*x) + s12*(-1 + x)) + 9*q^2*(-1 + x) - 9*s12*s23*x)*
       G[q/s12, q/(q - s23), q/(q - s23), x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
       G[q/s12, q/(q - s23), xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
       G[q/s12, q/(q - s23), xip, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*(2*q^2*(-1 + x) - 2*s12*s23*x + q*(s12 + s23*(3 - 2*x) - s12*x))*
       G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
     (4*(5*q^2*(-1 + x) - 5*s12*s23*x + q*(s12 + s23*(6 - 5*x) - s12*x))*
       G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     (8*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*xip*
       G[q/s12, (s12 + s23)/s12, xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
       G[q/s12, (s12 + s23)/s12, xip, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*xip*
       G[q/(q - s23), 0, xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
       G[q/(q - s23), 0, xip, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
       G[q/(q - s23), (s12 + s23)/s12, xim, x])/(q^2*(s12 + s23)*
       (xim - xip)) + (8*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
       G[q/(q - s23), (s12 + s23)/s12, xip, x])/(q^2*(s12 + s23)*
       (xim - xip)) + (4*(q*(s23*(7 - 4*x) - 3*s12*(-1 + x)) + 
        4*q^2*(-1 + x) - 4*s12*s23*x)*G[(s12 + s23)/s12, 0, q/(q - s23), x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
       G[(s12 + s23)/s12, 0, xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
       G[(s12 + s23)/s12, 0, xip, x])/(q^2*(s12 + s23)*(xim - xip)) - 
     (4*(q*(s23*(4 - 5*x) + s12*(-1 + x)) + 5*q^2*(-1 + x) - 5*s12*s23*x)*
       G[(s12 + s23)/s12, 1, q/(q - s23), x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
     (4*(q*(s23*(4 - 5*x) + s12*(-1 + x)) + 5*q^2*(-1 + x) - 5*s12*s23*x)*
       G[(s12 + s23)/s12, q/s12, q/(q - s23), x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     (2*(26*q^2*(-1 + x) - 26*s12*s23*x + q*(32*s23 - 6*s12*(-1 + x) - 
          26*s23*x))*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     (8*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*xip*
       G[(s12 + s23)/s12, q/(q - s23), xim, x])/(q^2*(s12 + s23)*
       (xim - xip)) + (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
       G[(s12 + s23)/s12, q/(q - s23), xip, x])/(q^2*(s12 + s23)*
       (xim - xip)) + (4*(q^2*(-1 + x) - s12*s23*x + 
        q*(s12 - s23*(-2 + x) - s12*x))*G[(s12 + s23)/s12, (s12 + s23)/s12, 
        q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x)))) + 
   G[q/s12, x]*(-18/q + (2*(-18*q^2*(-1 + x) + 18*s12*s23*x + 
        q*(5*s12*(-1 + x) + s23*(-23 + 18*x)))*G[q/(q - s23), x]^3)/
      (3*q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
     (13*G[(s12 + s23)/s12, x]^2)/(2*q) - G[(s12 + s23)/s12, x]^3/(3*q) + 
     G[q/(q - s23), x]^2*((-13*(q*(s23*(7 - 5*x) - 2*s12*(-1 + x)) + 
          5*q^2*(-1 + x) - 5*s12*s23*x))/(q*(q^2*(-1 + x) - s12*s23*x + 
          q*(s23 - s23*x))) + (6*(6*q^2*(-1 + x) - 6*s12*s23*x + 
          q*(s12 + s23*(7 - 6*x) - s12*x))*G[(s12 + s23)/s12, x])/
        (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x)))) - 
     (52*(q^2*(-1 + x) - s12*s23*x + q*(s12 - s23*(-2 + x) - s12*x))*
       G[0, 1, x])/(q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     (52*G[0, q/(q - s23), x])/q + 
     (26*(q^2*(-1 + x) - s12*s23*x + q*(s12 - s23*(-2 + x) - s12*x))*
       G[1, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) - (26*(q^2*(-1 + x) - s12*s23*x + 
        q*(s12 - s23*(-2 + x) - s12*x))*G[1, (s12 + s23)/s12, x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     (26*(q^2*(-1 + x) - s12*s23*x + q*(s12 - s23*(-2 + x) - s12*x))*
       G[q/s12, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) - (26*(q^2*(-1 + x) - s12*s23*x + 
        q*(s12 - s23*(-2 + x) - s12*x))*G[q/s12, (s12 + s23)/s12, x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
     (52*(q^2*(-1 + x) - s12*s23*x + q*(s12 - s23*(-2 + x) - s12*x))*
       G[(s12 + s23)/s12, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) + G[(s12 + s23)/s12, x]*(81/q + (16*G[0, 1, x])/q - 
       (8*G[0, q/s12, x])/q + (2*(-8*q^2*(-1 + x) + 8*s12*s23*x + 
          2*q*(3*s12*(-1 + x) + s23*(-7 + 4*x)))*G[0, q/(q - s23), x])/
        (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
       (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*G[0, xim, x])/
        (q^2*(s12 + s23)*(xim - xip)) + 
       (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*G[0, xip, x])/
        (q^2*(s12 + s23)*(xim - xip)) + 
       (4*(2*q^2*(-1 + x) - 2*s12*s23*x + q*(s23 + s12*(-1 + x) - 2*s23*x))*
         G[1, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
          q*(s23 - s23*x))) + (12*G[1, (s12 + s23)/s12, x])/q + 
       (4*(2*q^2*(-1 + x) - 2*s12*s23*x + q*(s23 + s12*(-1 + x) - 2*s23*x))*
         G[q/s12, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
          q*(s23 - s23*x))) + (12*G[q/s12, (s12 + s23)/s12, x])/q + 
       (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
         G[q/(q - s23), xim, x])/(q^2*(s12 + s23)*(xim - xip)) - 
       (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
         G[q/(q - s23), xip, x])/(q^2*(s12 + s23)*(xim - xip)) + 
       (8*(-2 + ((q + s12)*(q*(-1 + x) - s23*x))/(q^2*(-1 + x) - s12*s23*x + 
            q*(s23 - s23*x)))*G[(s12 + s23)/s12, q/(q - s23), x])/q + 
       (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
         G[(s12 + s23)/s12, xim, x])/(q^2*(s12 + s23)*(xim - xip)) - 
       (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
         G[(s12 + s23)/s12, xip, x])/(q^2*(s12 + s23)*(xim - xip))) + 
     G[q/(q - s23), x]*(-108/q + (52*(2*q^2*(-1 + x) - 2*s12*s23*x + 
          q*(s12 + s23*(3 - 2*x) - s12*x))*G[(s12 + s23)/s12, x])/
        (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
       (4*(q + s12)*(q*(-1 + x) - s23*x)*G[(s12 + s23)/s12, x]^2)/
        (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
       (12*(4*q^2*(-1 + x) - 4*s12*s23*x + q*(s12 + s23*(5 - 4*x) - s12*x))*
         G[0, 1, x])/(q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
       (4*(2*q^2*(-1 + x) - 2*s12*s23*x + q*(s12 + s23*(3 - 2*x) - s12*x))*
         G[0, q/s12, x])/(q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
       (12*(q^2*(-1 + x) - s12*s23*x + q*(s12 - s23*(-2 + x) - s12*x))*
         G[0, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
          q*(s23 - s23*x))) + (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*
         xip*G[0, xim, x])/(q^2*(s12 + s23)*(xim - xip)) - 
       (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*G[0, xip, x])/
        (q^2*(s12 + s23)*(xim - xip)) + 
       (4*(8*q^2*(-1 + x) - 8*s12*s23*x + q*(s12 + s23*(9 - 8*x) - s12*x))*
         G[1, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
          q*(s23 - s23*x))) - (4*(8*q^2*(-1 + x) - 8*s12*s23*x + 
          q*(s12 + s23*(9 - 8*x) - s12*x))*G[1, (s12 + s23)/s12, x])/
        (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
       (4*(8*q^2*(-1 + x) - 8*s12*s23*x + q*(s12 + s23*(9 - 8*x) - s12*x))*
         G[q/s12, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
          q*(s23 - s23*x))) - (4*(8*q^2*(-1 + x) - 8*s12*s23*x + 
          q*(s12 + s23*(9 - 8*x) - s12*x))*G[q/s12, (s12 + s23)/s12, x])/
        (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
       (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
         G[q/(q - s23), xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
       (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
         G[q/(q - s23), xip, x])/(q^2*(s12 + s23)*(xim - xip)) - 
       (12*(5*q^2*(-1 + x) - 5*s12*s23*x + q*(s12 + s23*(6 - 5*x) - s12*x))*
         G[(s12 + s23)/s12, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
          q*(s23 - s23*x))) - (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*
         xip*G[(s12 + s23)/s12, xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
       (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
         G[(s12 + s23)/s12, xip, x])/(q^2*(s12 + s23)*(xim - xip))) + 
     (16*(q^2*(-1 + x) - s12*s23*x + q*(s12 - s23*(-2 + x) - s12*x))*
       G[0, 0, 1, x])/(q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
     (20*(3*q^2*(-1 + x) - 3*s12*s23*x + q*(s12 + s23*(4 - 3*x) - s12*x))*
       G[0, 0, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) + 2*(10/q - (4*(s12 + s23 - s12*x))/
        (-(q^2*(-1 + x)) + q*s23*(-1 + x) + s12*s23*x))*G[0, 1, 1, x] - 
     (8*(q*(s23*(-2 + x) + s12*(-1 + x)) - q^2*(-1 + x) + s12*s23*x)*
       G[0, 1, q/s12, x])/(q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     (2*(-6*q^2*(-1 + x) + 6*s12*s23*x + 2*q*(2*s12*(-1 + x) + 
          s23*(-5 + 3*x)))*G[0, 1, q/(q - s23), x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     (4*(q*(s23*(7 - 4*x) - 3*s12*(-1 + x)) + 4*q^2*(-1 + x) - 4*s12*s23*x)*
       G[0, 1, (s12 + s23)/s12, x])/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) + (12*G[0, q/s12, q/s12, x])/q + 
     (2*(-6*q^2*(-1 + x) + 6*s12*s23*x + 2*q*(2*s12*(-1 + x) + 
          s23*(-5 + 3*x)))*G[0, q/s12, q/(q - s23), x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     (4*(q*(s23*(7 - 4*x) - 3*s12*(-1 + x)) + 4*q^2*(-1 + x) - 4*s12*s23*x)*
       G[0, q/s12, (s12 + s23)/s12, x])/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) + (2*(-6*q^2*(-1 + x) + 6*s12*s23*x + 
        2*q*(2*s12*(-1 + x) + s23*(-5 + 3*x)))*G[0, q/(q - s23), q/(q - s23), 
        x])/(q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     (8*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*xip*
       G[0, q/(q - s23), xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
       G[0, q/(q - s23), xip, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (12*(2*q^2*(-1 + x) - 2*s12*s23*x + q*(s12 + s23*(3 - 2*x) - s12*x))*
       G[0, (s12 + s23)/s12, q/(q - s23), x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
     (8*G[0, (s12 + s23)/s12, (s12 + s23)/s12, x])/q + 
     (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
       G[0, (s12 + s23)/s12, xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
       G[0, (s12 + s23)/s12, xip, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (4*(2*q^2*(-1 + x) - 2*s12*s23*x + q*(s12 + s23*(3 - 2*x) - s12*x))*
       G[1, 0, q/s12, x])/(q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     2*(-4/q + (4*(s12 + s23 - s12*x))/(-(q^2*(-1 + x)) + q*s23*(-1 + x) + 
         s12*s23*x))*G[1, 0, q/(q - s23), x] + 
     (8*G[1, 0, (s12 + s23)/s12, x])/q + 
     (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*G[1, 0, xim, x])/
      (q^2*(s12 + s23)*(xim - xip)) + 
     (8*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*G[1, 0, xip, x])/
      (q^2*(s12 + s23)*(xim - xip)) + (4*G[1, 1, q/(q - s23), x])/q - 
     (4*G[1, 1, (s12 + s23)/s12, x])/q - (8*G[1, q/s12, q/(q - s23), x])/q + 
     (8*G[1, q/s12, (s12 + s23)/s12, x])/q - 
     (4*(q*(s23*(8 - 9*x) + s12*(-1 + x)) + 9*q^2*(-1 + x) - 9*s12*s23*x)*
       G[1, q/(q - s23), q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) + (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*
       xip*G[1, q/(q - s23), xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
       G[1, q/(q - s23), xip, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*(2*q^2*(-1 + x) - 2*s12*s23*x + q*(s12 + s23*(3 - 2*x) - s12*x))*
       G[1, (s12 + s23)/s12, q/(q - s23), x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
     (4*(5*q^2*(-1 + x) - 5*s12*s23*x + q*(s12 + s23*(6 - 5*x) - s12*x))*
       G[1, (s12 + s23)/s12, (s12 + s23)/s12, x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     (8*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*xip*
       G[1, (s12 + s23)/s12, xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
       G[1, (s12 + s23)/s12, xip, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     2*(-4/q + (4*(s12 + s23 - s12*x))/(-(q^2*(-1 + x)) + q*s23*(-1 + x) + 
         s12*s23*x))*G[q/s12, 0, q/(q - s23), x] + 
     (8*G[q/s12, 0, (s12 + s23)/s12, x])/q + 
     (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*G[q/s12, 0, xim, x])/
      (q^2*(s12 + s23)*(xim - xip)) + 
     (8*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
       G[q/s12, 0, xip, x])/(q^2*(s12 + s23)*(xim - xip)) - 
     (8*G[q/s12, 1, q/(q - s23), x])/q + (8*G[q/s12, 1, (s12 + s23)/s12, x])/
      q - (8*G[q/s12, q/s12, q/(q - s23), x])/q + 
     (8*G[q/s12, q/s12, (s12 + s23)/s12, x])/q - 
     (4*(q*(s23*(8 - 9*x) + s12*(-1 + x)) + 9*q^2*(-1 + x) - 9*s12*s23*x)*
       G[q/s12, q/(q - s23), q/(q - s23), x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
       G[q/s12, q/(q - s23), xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
       G[q/s12, q/(q - s23), xip, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*(2*q^2*(-1 + x) - 2*s12*s23*x + q*(s12 + s23*(3 - 2*x) - s12*x))*
       G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
     (4*(5*q^2*(-1 + x) - 5*s12*s23*x + q*(s12 + s23*(6 - 5*x) - s12*x))*
       G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     (8*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*xip*
       G[q/s12, (s12 + s23)/s12, xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
       G[q/s12, (s12 + s23)/s12, xip, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*xip*
       G[q/(q - s23), 0, xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
       G[q/(q - s23), 0, xip, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
       G[q/(q - s23), (s12 + s23)/s12, xim, x])/(q^2*(s12 + s23)*
       (xim - xip)) + (8*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
       G[q/(q - s23), (s12 + s23)/s12, xip, x])/(q^2*(s12 + s23)*
       (xim - xip)) + (4*(q*(s23*(7 - 4*x) - 3*s12*(-1 + x)) + 
        4*q^2*(-1 + x) - 4*s12*s23*x)*G[(s12 + s23)/s12, 0, q/(q - s23), x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
       G[(s12 + s23)/s12, 0, xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
       G[(s12 + s23)/s12, 0, xip, x])/(q^2*(s12 + s23)*(xim - xip)) - 
     (4*(q*(s23*(4 - 5*x) + s12*(-1 + x)) + 5*q^2*(-1 + x) - 5*s12*s23*x)*
       G[(s12 + s23)/s12, 1, q/(q - s23), x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
     (4*(q*(s23*(4 - 5*x) + s12*(-1 + x)) + 5*q^2*(-1 + x) - 5*s12*s23*x)*
       G[(s12 + s23)/s12, q/s12, q/(q - s23), x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     (2*(26*q^2*(-1 + x) - 26*s12*s23*x + q*(32*s23 - 6*s12*(-1 + x) - 
          26*s23*x))*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     (8*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*xip*
       G[(s12 + s23)/s12, q/(q - s23), xim, x])/(q^2*(s12 + s23)*
       (xim - xip)) + (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
       G[(s12 + s23)/s12, q/(q - s23), xip, x])/(q^2*(s12 + s23)*
       (xim - xip)) + (4*(q^2*(-1 + x) - s12*s23*x + 
        q*(s12 - s23*(-2 + x) - s12*x))*G[(s12 + s23)/s12, (s12 + s23)/s12, 
        q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x)))) + 
   G[xim, x]*((8*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*xip*
       G[q/(q - s23), x]^3)/(3*q^2*(s12 + s23)*(xim - xip)) + 
     G[q/s12, x]^2*((4*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
         G[q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip)) + 
       (4*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*xip*
         G[(s12 + s23)/s12, x])/(q^2*(s12 + s23)*(xim - xip))) + 
     G[(s12 + s23)/s12, x]*((-8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*
         xip*G[0, 1, x])/(q^2*(s12 + s23)*(xim - xip)) - 
       (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*G[0, q/s12, x])/
        (q^2*(s12 + s23)*(xim - xip)) + 
       (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
         G[1, (s12 + s23)/s12, x])/(q^2*(s12 + s23)*(xim - xip)) + 
       (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
         G[q/s12, (s12 + s23)/s12, x])/(q^2*(s12 + s23)*(xim - xip))) + 
     G[q/(q - s23), x]*((8*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*
         xip*G[0, 1, x])/(q^2*(s12 + s23)*(xim - xip)) + 
       (8*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*xip*
         G[0, q/s12, x])/(q^2*(s12 + s23)*(xim - xip)) + 
       (24*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
         G[0, q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip)) - 
       (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
         G[1, q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip)) + 
       (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
         G[1, (s12 + s23)/s12, x])/(q^2*(s12 + s23)*(xim - xip)) - 
       (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
         G[q/s12, q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip)) + 
       (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
         G[q/s12, (s12 + s23)/s12, x])/(q^2*(s12 + s23)*(xim - xip)) + 
       (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
         G[(s12 + s23)/s12, q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip))) + 
     G[q/s12, x]*((4*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
         G[q/(q - s23), x]^2)/(q^2*(s12 + s23)*(xim - xip)) + 
       (8*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*xip*
         G[q/(q - s23), x]*G[(s12 + s23)/s12, x])/(q^2*(s12 + s23)*
         (xim - xip)) + (4*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*
         xip*G[(s12 + s23)/s12, x]^2)/(q^2*(s12 + s23)*(xim - xip)) + 
       (16*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*G[0, 1, x])/
        (q^2*(s12 + s23)*(xim - xip)) - 
       (16*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*G[0, q/s12, x])/
        (q^2*(s12 + s23)*(xim - xip)) - 
       (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
         G[1, q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip)) + 
       (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
         G[1, (s12 + s23)/s12, x])/(q^2*(s12 + s23)*(xim - xip)) - 
       (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
         G[q/s12, q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip)) + 
       (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
         G[q/s12, (s12 + s23)/s12, x])/(q^2*(s12 + s23)*(xim - xip)) + 
       (16*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
         G[(s12 + s23)/s12, q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip))) - 
     (24*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*xip*G[0, 0, 1, x])/
      (q^2*(s12 + s23)*(xim - xip)) - 
     (24*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*xip*
       G[0, 0, q/s12, x])/(q^2*(s12 + s23)*(xim - xip)) - 
     (24*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
       G[0, 0, q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (24*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*G[0, 1, 1, x])/
      (q^2*(s12 + s23)*(xim - xip)) + 
     (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
       G[0, 1, q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
       G[0, 1, (s12 + s23)/s12, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (24*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
       G[0, q/s12, q/s12, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
       G[0, q/s12, q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
       G[0, q/s12, (s12 + s23)/s12, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (32*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*xip*
       G[0, q/(q - s23), q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
       G[0, (s12 + s23)/s12, q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*G[1, 0, q/s12, x])/
      (q^2*(s12 + s23)*(xim - xip)) + 
     (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
       G[1, 1, q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*xip*
       G[1, 1, (s12 + s23)/s12, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
       G[1, q/s12, q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*xip*
       G[1, q/s12, (s12 + s23)/s12, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
       G[1, q/(q - s23), q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (16*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*xip*
       G[1, (s12 + s23)/s12, q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*xip*
       G[1, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q^2*(s12 + s23)*
       (xim - xip)) + (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
       G[q/s12, 1, q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*xip*
       G[q/s12, 1, (s12 + s23)/s12, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
       G[q/s12, q/s12, q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*xip*
       G[q/s12, q/s12, (s12 + s23)/s12, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
       G[q/s12, q/(q - s23), q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (16*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*xip*
       G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q^2*(s12 + s23)*
       (xim - xip)) + (8*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*xip*
       G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/
      (q^2*(s12 + s23)*(xim - xip)) + 
     (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
       G[(s12 + s23)/s12, 0, q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip)) - 
     (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
       G[(s12 + s23)/s12, 1, q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip)) - 
     (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
       G[(s12 + s23)/s12, q/s12, q/(q - s23), x])/(q^2*(s12 + s23)*
       (xim - xip)) - (16*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
       G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/
      (q^2*(s12 + s23)*(xim - xip)) + 
     (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
       G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/
      (q^2*(s12 + s23)*(xim - xip))) + 
   G[xip, x]*((8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
       G[q/(q - s23), x]^3)/(3*q^2*(s12 + s23)*(xim - xip)) + 
     G[q/s12, x]^2*((4*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
         G[q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip)) + 
       (4*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
         G[(s12 + s23)/s12, x])/(q^2*(s12 + s23)*(xim - xip))) + 
     G[(s12 + s23)/s12, x]*
      ((8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*G[0, 1, x])/
        (q^2*(s12 + s23)*(xim - xip)) + 
       (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*G[0, q/s12, x])/
        (q^2*(s12 + s23)*(xim - xip)) - 
       (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
         G[1, (s12 + s23)/s12, x])/(q^2*(s12 + s23)*(xim - xip)) - 
       (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
         G[q/s12, (s12 + s23)/s12, x])/(q^2*(s12 + s23)*(xim - xip))) + 
     G[q/(q - s23), x]*((8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
         G[0, 1, x])/(q^2*(s12 + s23)*(xim - xip)) + 
       (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*G[0, q/s12, x])/
        (q^2*(s12 + s23)*(xim - xip)) + 
       (24*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
         G[0, q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip)) + 
       (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
         G[1, q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip)) - 
       (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
         G[1, (s12 + s23)/s12, x])/(q^2*(s12 + s23)*(xim - xip)) + 
       (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
         G[q/s12, q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip)) - 
       (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
         G[q/s12, (s12 + s23)/s12, x])/(q^2*(s12 + s23)*(xim - xip)) + 
       (8*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
         G[(s12 + s23)/s12, q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip))) + 
     G[q/s12, x]*((4*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
         G[q/(q - s23), x]^2)/(q^2*(s12 + s23)*(xim - xip)) + 
       (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*G[q/(q - s23), x]*
         G[(s12 + s23)/s12, x])/(q^2*(s12 + s23)*(xim - xip)) + 
       (4*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
         G[(s12 + s23)/s12, x]^2)/(q^2*(s12 + s23)*(xim - xip)) - 
       (16*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*G[0, 1, x])/
        (q^2*(s12 + s23)*(xim - xip)) + 
       (16*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*G[0, q/s12, x])/
        (q^2*(s12 + s23)*(xim - xip)) + 
       (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
         G[1, q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip)) - 
       (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
         G[1, (s12 + s23)/s12, x])/(q^2*(s12 + s23)*(xim - xip)) + 
       (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
         G[q/s12, q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip)) - 
       (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
         G[q/s12, (s12 + s23)/s12, x])/(q^2*(s12 + s23)*(xim - xip)) + 
       (16*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
         G[(s12 + s23)/s12, q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip))) - 
     (24*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*G[0, 0, 1, x])/
      (q^2*(s12 + s23)*(xim - xip)) - 
     (24*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*G[0, 0, q/s12, x])/
      (q^2*(s12 + s23)*(xim - xip)) - 
     (24*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
       G[0, 0, q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (24*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*G[0, 1, 1, x])/
      (q^2*(s12 + s23)*(xim - xip)) - 
     (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
       G[0, 1, q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
       G[0, 1, (s12 + s23)/s12, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (24*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
       G[0, q/s12, q/s12, x])/(q^2*(s12 + s23)*(xim - xip)) - 
     (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
       G[0, q/s12, q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
       G[0, q/s12, (s12 + s23)/s12, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (32*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
       G[0, q/(q - s23), q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip)) - 
     (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
       G[0, (s12 + s23)/s12, q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
       G[1, 0, q/s12, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
       G[1, 1, q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
       G[1, 1, (s12 + s23)/s12, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
       G[1, q/s12, q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
       G[1, q/s12, (s12 + s23)/s12, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
       G[1, q/(q - s23), q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (16*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
       G[1, (s12 + s23)/s12, q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
       G[1, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q^2*(s12 + s23)*
       (xim - xip)) + (8*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
       G[q/s12, 1, q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
       G[q/s12, 1, (s12 + s23)/s12, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
       G[q/s12, q/s12, q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
       G[q/s12, q/s12, (s12 + s23)/s12, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
       G[q/s12, q/(q - s23), q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (16*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
       G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q^2*(s12 + s23)*
       (xim - xip)) + (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
       G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/
      (q^2*(s12 + s23)*(xim - xip)) - 
     (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
       G[(s12 + s23)/s12, 0, q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
       G[(s12 + s23)/s12, 1, q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
       G[(s12 + s23)/s12, q/s12, q/(q - s23), x])/(q^2*(s12 + s23)*
       (xim - xip)) + (16*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
       G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/
      (q^2*(s12 + s23)*(xim - xip)) + 
     (8*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
       G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/
      (q^2*(s12 + s23)*(xim - xip))) + (54*G[0, 0, 0, 1, x])/q + 
   (54*G[0, 0, 0, q/s12, x])/q - 
   (18*(q*(s23*(5 - 3*x) - 2*s12*(-1 + x)) + 3*q^2*(-1 + x) - 3*s12*s23*x)*
     G[0, 0, 0, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
      q*(s23 - s23*x))) + (16*(q*(s23*(-2 + x) + s12*(-1 + x)) - 
      q^2*(-1 + x) + s12*s23*x)*G[0, 0, 1, q/s12, x])/
    (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
   (2*(q*(s23*(71 - 53*x) - 18*s12*(-1 + x)) + 53*q^2*(-1 + x) - 
      53*s12*s23*x)*G[0, 0, 1, q/(q - s23), x])/
    (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
   (30*G[0, 0, 1, (s12 + s23)/s12, x])/q + 
   (8*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*xip*
     G[0, 0, 1, xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
   (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*G[0, 0, 1, xip, x])/
    (q^2*(s12 + s23)*(xim - xip)) + 
   (16*(q*(s23*(-2 + x) + s12*(-1 + x)) - q^2*(-1 + x) + s12*s23*x)*
     G[0, 0, q/s12, 1, x])/(q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
   (2*(q*(s23*(71 - 53*x) - 18*s12*(-1 + x)) + 53*q^2*(-1 + x) - 
      53*s12*s23*x)*G[0, 0, q/s12, q/(q - s23), x])/
    (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
   (30*G[0, 0, q/s12, (s12 + s23)/s12, x])/q + 
   (8*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*xip*
     G[0, 0, q/s12, xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
   (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*G[0, 0, q/s12, xip, x])/
    (q^2*(s12 + s23)*(xim - xip)) + 
   (4*(q*(s23*(22 - 17*x) - 5*s12*(-1 + x)) + 17*q^2*(-1 + x) - 17*s12*s23*x)*
     G[0, 0, q/(q - s23), 1, x])/(q*(q^2*(-1 + x) - s12*s23*x + 
      q*(s23 - s23*x))) + (4*(q*(s23*(22 - 17*x) - 5*s12*(-1 + x)) + 
      17*q^2*(-1 + x) - 17*s12*s23*x)*G[0, 0, q/(q - s23), q/s12, x])/
    (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
   (2*(-79*q^2*(-1 + x) + 79*s12*s23*x + 
      q*(24*s12*(-1 + x) + s23*(-103 + 79*x)))*G[0, 0, q/(q - s23), 
      q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
   (46*G[0, 0, q/(q - s23), (s12 + s23)/s12, x])/q + 
   (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
     G[0, 0, q/(q - s23), xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
   (8*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
     G[0, 0, q/(q - s23), xip, x])/(q^2*(s12 + s23)*(xim - xip)) - 
   (8*G[0, 0, (s12 + s23)/s12, 1, x])/q - 
   (8*G[0, 0, (s12 + s23)/s12, q/s12, x])/q + 
   (24*G[0, 0, (s12 + s23)/s12, q/(q - s23), x])/q + 
   (8*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*xip*
     G[0, 0, xim, 1, x])/(q^2*(s12 + s23)*(xim - xip)) + 
   (8*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*xip*
     G[0, 0, xim, q/s12, x])/(q^2*(s12 + s23)*(xim - xip)) + 
   (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
     G[0, 0, xim, q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip)) + 
   (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*G[0, 0, xip, 1, x])/
    (q^2*(s12 + s23)*(xim - xip)) + 
   (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*G[0, 0, xip, q/s12, x])/
    (q^2*(s12 + s23)*(xim - xip)) + 
   (8*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
     G[0, 0, xip, q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip)) + 
   (8*G[0, 1, 0, q/(q - s23), x])/q + (8*G[0, 1, 0, (s12 + s23)/s12, x])/q + 
   (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*G[0, 1, 0, xim, x])/
    (q^2*(s12 + s23)*(xim - xip)) - 
   (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*G[0, 1, 0, xip, x])/
    (q^2*(s12 + s23)*(xim - xip)) - (12*G[0, 1, 1, 1, x])/q + 
   (16*G[0, 1, q/s12, q/s12, x])/q + 
   (8*(q*(-(s23*(-4 + x)) - 3*s12*(-1 + x)) + q^2*(-1 + x) - s12*s23*x)*
     G[0, 1, q/s12, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
      q*(s23 - s23*x))) + (16*(s12 + s23 - s12*x)*
     G[0, 1, q/s12, (s12 + s23)/s12, x])/(-(q^2*(-1 + x)) + q*s23*(-1 + x) + 
     s12*s23*x) + (16*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
     G[0, 1, q/s12, xim, x])/(q^2*(s12 + s23)*(xim - xip)) - 
   (16*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
     G[0, 1, q/s12, xip, x])/(q^2*(s12 + s23)*(xim - xip)) + 
   ((82*q^2*(-1 + x) - 82*s12*s23*x + q*(86*s23 - 4*s12*(-1 + x) - 82*s23*x))*
     G[0, 1, q/(q - s23), q/(q - s23), x])/
    (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
   (4*(q*(s23*(8 - 5*x) - 3*s12*(-1 + x)) + 5*q^2*(-1 + x) - 5*s12*s23*x)*
     G[0, 1, (s12 + s23)/s12, q/(q - s23), x])/
    (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
   (6*G[0, 1, (s12 + s23)/s12, (s12 + s23)/s12, x])/q - 
   (16*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
     G[0, 1, (s12 + s23)/s12, xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
   (16*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
     G[0, 1, (s12 + s23)/s12, xip, x])/(q^2*(s12 + s23)*(xim - xip)) + 
   (8*G[0, q/s12, 0, q/(q - s23), x])/q + 
   (8*G[0, q/s12, 0, (s12 + s23)/s12, x])/q + 
   (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*G[0, q/s12, 0, xim, x])/
    (q^2*(s12 + s23)*(xim - xip)) - 
   (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*G[0, q/s12, 0, xip, x])/
    (q^2*(s12 + s23)*(xim - xip)) + 
   (8*(3*q^2*(-1 + x) - 3*s12*s23*x + q*(s12 + s23*(4 - 3*x) - s12*x))*
     G[0, q/s12, 1, q/s12, x])/(q*(q^2*(-1 + x) - s12*s23*x + 
      q*(s23 - s23*x))) + (8*(q*(-(s23*(-4 + x)) - 3*s12*(-1 + x)) + 
      q^2*(-1 + x) - s12*s23*x)*G[0, q/s12, 1, q/(q - s23), x])/
    (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
   (16*(s12 + s23 - s12*x)*G[0, q/s12, 1, (s12 + s23)/s12, x])/
    (-(q^2*(-1 + x)) + q*s23*(-1 + x) + s12*s23*x) + 
   (16*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
     G[0, q/s12, 1, xim, x])/(q^2*(s12 + s23)*(xim - xip)) - 
   (16*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
     G[0, q/s12, 1, xip, x])/(q^2*(s12 + s23)*(xim - xip)) - 
   (12*G[0, q/s12, q/s12, q/s12, x])/q + 
   ((82*q^2*(-1 + x) - 82*s12*s23*x + q*(86*s23 - 4*s12*(-1 + x) - 82*s23*x))*
     G[0, q/s12, q/(q - s23), q/(q - s23), x])/
    (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
   (4*(q*(s23*(8 - 5*x) - 3*s12*(-1 + x)) + 5*q^2*(-1 + x) - 5*s12*s23*x)*
     G[0, q/s12, (s12 + s23)/s12, q/(q - s23), x])/
    (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
   (6*G[0, q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/q - 
   (16*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
     G[0, q/s12, (s12 + s23)/s12, xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
   (16*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
     G[0, q/s12, (s12 + s23)/s12, xip, x])/(q^2*(s12 + s23)*(xim - xip)) - 
   (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
     G[0, q/(q - s23), 0, xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
   (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
     G[0, q/(q - s23), 0, xip, x])/(q^2*(s12 + s23)*(xim - xip)) + 
   (8*(q*(s23*(-3 + x) + 2*s12*(-1 + x)) - q^2*(-1 + x) + s12*s23*x)*
     G[0, q/(q - s23), 1, q/(q - s23), x])/
    (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
   (8*(q*(s23*(-3 + x) + 2*s12*(-1 + x)) - q^2*(-1 + x) + s12*s23*x)*
     G[0, q/(q - s23), q/s12, q/(q - s23), x])/
    (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
   (2*(-79*q^2*(-1 + x) + 79*s12*s23*x + 
      q*(18*s12*(-1 + x) + s23*(-97 + 79*x)))*G[0, q/(q - s23), q/(q - s23), 
      q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
   2*(-2/q - (2*(s12 + s23 - s12*x))/(-(q^2*(-1 + x)) + q*s23*(-1 + x) + 
       s12*s23*x))*G[0, q/(q - s23), (s12 + s23)/s12, q/(q - s23), x] + 
   (16*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
     G[0, q/(q - s23), (s12 + s23)/s12, xim, x])/
    (q^2*(s12 + s23)*(xim - xip)) - 
   (16*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
     G[0, q/(q - s23), (s12 + s23)/s12, xip, x])/
    (q^2*(s12 + s23)*(xim - xip)) + 
   (8*G[0, (s12 + s23)/s12, 0, q/(q - s23), x])/q + 
   (14*G[0, (s12 + s23)/s12, 1, q/(q - s23), x])/q + 
   (8*G[0, (s12 + s23)/s12, 1, (s12 + s23)/s12, x])/q + 
   (14*G[0, (s12 + s23)/s12, q/s12, q/(q - s23), x])/q + 
   (8*G[0, (s12 + s23)/s12, q/s12, (s12 + s23)/s12, x])/q - 
   (38*G[0, (s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/q + 
   (8*(3*q^2*(-1 + x) - 3*s12*s23*x + q*(s12 + s23*(4 - 3*x) - s12*x))*
     G[1, 0, 1, q/s12, x])/(q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
   (4*(q*(s23*(15 - 8*x) - 7*s12*(-1 + x)) + 8*q^2*(-1 + x) - 8*s12*s23*x)*
     G[1, 0, 1, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
      q*(s23 - s23*x))) + (4*(q*(s23*(5 - 3*x) - 2*s12*(-1 + x)) + 
      3*q^2*(-1 + x) - 3*s12*s23*x)*G[1, 0, 1, (s12 + s23)/s12, x])/
    (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
   (16*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*G[1, 0, 1, xim, x])/
    (q^2*(s12 + s23)*(xim - xip)) + 
   (16*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
     G[1, 0, 1, xip, x])/(q^2*(s12 + s23)*(xim - xip)) + 
   2*(10/q - (4*(s12 + s23 - s12*x))/(-(q^2*(-1 + x)) + q*s23*(-1 + x) + 
       s12*s23*x))*G[1, 0, q/s12, q/s12, x] + 
   (20*(2*q^2*(-1 + x) - 2*s12*s23*x + q*(s12 + s23*(3 - 2*x) - s12*x))*
     G[1, 0, q/s12, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
      q*(s23 - s23*x))) + (2*(-6*q^2*(-1 + x) + 6*s12*s23*x + 
      2*q*(2*s12*(-1 + x) + s23*(-5 + 3*x)))*G[1, 0, q/s12, (s12 + s23)/s12, 
      x])/(q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
   (4*(7*q^2*(-1 + x) - 7*s12*s23*x + q*(s12 + s23*(8 - 7*x) - s12*x))*
     G[1, 0, q/(q - s23), q/(q - s23), x])/
    (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
   (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
     G[1, 0, q/(q - s23), xim, x])/(q^2*(s12 + s23)*(xim - xip)) - 
   (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
     G[1, 0, q/(q - s23), xip, x])/(q^2*(s12 + s23)*(xim - xip)) - 
   (4*(q*(s23*(7 - 5*x) - 2*s12*(-1 + x)) + 5*q^2*(-1 + x) - 5*s12*s23*x)*
     G[1, 0, (s12 + s23)/s12, q/(q - s23), x])/
    (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
   (8*G[1, 0, (s12 + s23)/s12, (s12 + s23)/s12, x])/q - 
   (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
     G[1, 0, (s12 + s23)/s12, xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
   (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
     G[1, 0, (s12 + s23)/s12, xip, x])/(q^2*(s12 + s23)*(xim - xip)) + 
   (4*(q*(s23*(9 - 7*x) - 2*s12*(-1 + x)) + 7*q^2*(-1 + x) - 7*s12*s23*x)*
     G[1, 1, 0, q/s12, x])/(q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
   ((-52*q^2*(-1 + x) + 52*s12*s23*x + 4*q*(8*s12*(-1 + x) + 
        s23*(-21 + 13*x)))*G[1, 1, 0, q/(q - s23), x])/
    (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
   (16*(q^2*(-1 + x) - s12*s23*x + q*(s12 - s23*(-2 + x) - s12*x))*
     G[1, 1, 0, (s12 + s23)/s12, x])/(q*(q^2*(-1 + x) - s12*s23*x + 
      q*(s23 - s23*x))) + (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
     G[1, 1, 0, xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
   (8*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
     G[1, 1, 0, xip, x])/(q^2*(s12 + s23)*(xim - xip)) + 
   (12*G[1, 1, 1, q/(q - s23), x])/q - (12*G[1, 1, 1, (s12 + s23)/s12, x])/
    q + (16*(2*q^2*(-1 + x) - 2*s12*s23*x + q*(s12 + s23*(3 - 2*x) - s12*x))*
     G[1, 1, q/s12, 0, x])/(q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
   (24*(q*(s23*(5 - 3*x) - 2*s12*(-1 + x)) + 3*q^2*(-1 + x) - 3*s12*s23*x)*
     G[1, 1, q/(q - s23), 0, x])/(q*(q^2*(-1 + x) - s12*s23*x + 
      q*(s23 - s23*x))) - (12*G[1, 1, q/(q - s23), q/s12, x])/q + 
   (52*G[1, 1, q/(q - s23), q/(q - s23), x])/q - 
   (16*G[1, 1, q/(q - s23), (s12 + s23)/s12, x])/q - 
   (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
     G[1, 1, q/(q - s23), xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
   (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
     G[1, 1, q/(q - s23), xip, x])/(q^2*(s12 + s23)*(xim - xip)) + 
   (8*(q*(s23*(5 - 3*x) - 2*s12*(-1 + x)) + 3*q^2*(-1 + x) - 3*s12*s23*x)*
     G[1, 1, (s12 + s23)/s12, 0, x])/(q*(q^2*(-1 + x) - s12*s23*x + 
      q*(s23 - s23*x))) + (12*G[1, 1, (s12 + s23)/s12, q/s12, x])/q + 
   ((-52*q^2*(-1 + x) + 52*s12*s23*x + 4*q*(4*s12*(-1 + x) + 
        s23*(-17 + 13*x)))*G[1, 1, (s12 + s23)/s12, q/(q - s23), x])/
    (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
   (16*G[1, 1, (s12 + s23)/s12, (s12 + s23)/s12, x])/q + 
   (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
     G[1, 1, (s12 + s23)/s12, xim, x])/(q^2*(s12 + s23)*(xim - xip)) - 
   (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
     G[1, 1, (s12 + s23)/s12, xip, x])/(q^2*(s12 + s23)*(xim - xip)) + 
   (16*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*G[1, 1, xim, 0, x])/
    (q^2*(s12 + s23)*(xim - xip)) + 
   (16*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
     G[1, 1, xip, 0, x])/(q^2*(s12 + s23)*(xim - xip)) + 
   (4*(q*(s23*(9 - 5*x) - 4*s12*(-1 + x)) + 5*q^2*(-1 + x) - 5*s12*s23*x)*
     G[1, q/s12, 0, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
      q*(s23 - s23*x))) - (8*G[1, q/s12, 0, (s12 + s23)/s12, x])/q - 
   (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*G[1, q/s12, 0, xim, x])/
    (q^2*(s12 + s23)*(xim - xip)) + 
   (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*G[1, q/s12, 0, xip, x])/
    (q^2*(s12 + s23)*(xim - xip)) + 
   (52*G[1, q/s12, q/(q - s23), q/(q - s23), x])/q - 
   (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
     G[1, q/s12, q/(q - s23), xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
   (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
     G[1, q/s12, q/(q - s23), xip, x])/(q^2*(s12 + s23)*(xim - xip)) - 
   (4*(q*(s23*(13 - 9*x) - 4*s12*(-1 + x)) + 9*q^2*(-1 + x) - 9*s12*s23*x)*
     G[1, q/s12, (s12 + s23)/s12, q/(q - s23), x])/
    (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
   (16*G[1, q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/q + 
   (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
     G[1, q/s12, (s12 + s23)/s12, xim, x])/(q^2*(s12 + s23)*(xim - xip)) - 
   (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
     G[1, q/s12, (s12 + s23)/s12, xip, x])/(q^2*(s12 + s23)*(xim - xip)) + 
   (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
     G[1, q/(q - s23), 0, xim, x])/(q^2*(s12 + s23)*(xim - xip)) - 
   (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
     G[1, q/(q - s23), 0, xip, x])/(q^2*(s12 + s23)*(xim - xip)) + 
   (2*(q*(s23*(51 - 55*x) + 4*s12*(-1 + x)) + 55*q^2*(-1 + x) - 55*s12*s23*x)*
     G[1, q/(q - s23), q/(q - s23), q/(q - s23), x])/
    (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
   (12*(s12 + s23 - s12*x)*G[1, q/(q - s23), (s12 + s23)/s12, q/(q - s23), 
      x])/(-(q^2*(-1 + x)) + q*s23*(-1 + x) + s12*s23*x) - 
   (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
     G[1, q/(q - s23), (s12 + s23)/s12, xim, x])/
    (q^2*(s12 + s23)*(xim - xip)) + 
   (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
     G[1, q/(q - s23), (s12 + s23)/s12, xip, x])/
    (q^2*(s12 + s23)*(xim - xip)) + 
   (2*(-6*q^2*(-1 + x) + 6*s12*s23*x + 2*q*(2*s12*(-1 + x) + s23*(-5 + 3*x)))*
     G[1, (s12 + s23)/s12, 0, q/(q - s23), x])/
    (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
   (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
     G[1, (s12 + s23)/s12, 0, xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
   (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
     G[1, (s12 + s23)/s12, 0, xip, x])/(q^2*(s12 + s23)*(xim - xip)) + 
   (8*(s12 + s23 - s12*x)*G[1, (s12 + s23)/s12, 1, q/(q - s23), x])/
    (-(q^2*(-1 + x)) + q*s23*(-1 + x) + s12*s23*x) + 
   (8*(2*q^2*(-1 + x) - 2*s12*s23*x + q*(s23 + s12*(-1 + x) - 2*s23*x))*
     G[1, (s12 + s23)/s12, q/s12, q/(q - s23), x])/
    (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
   (84*G[1, (s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/q + 
   (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
     G[1, (s12 + s23)/s12, q/(q - s23), xim, x])/
    (q^2*(s12 + s23)*(xim - xip)) - 
   (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
     G[1, (s12 + s23)/s12, q/(q - s23), xip, x])/
    (q^2*(s12 + s23)*(xim - xip)) + 
   (2*G[1, (s12 + s23)/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/q + 
   (20*(2*q^2*(-1 + x) - 2*s12*s23*x + q*(s12 + s23*(3 - 2*x) - s12*x))*
     G[q/s12, 0, 1, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
      q*(s23 - s23*x))) + (2*(-6*q^2*(-1 + x) + 6*s12*s23*x + 
      2*q*(2*s12*(-1 + x) + s23*(-5 + 3*x)))*G[q/s12, 0, 1, (s12 + s23)/s12, 
      x])/(q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
   (4*(q*(s23*(15 - 8*x) - 7*s12*(-1 + x)) + 8*q^2*(-1 + x) - 8*s12*s23*x)*
     G[q/s12, 0, q/s12, q/(q - s23), x])/
    (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
   (4*(q*(s23*(5 - 3*x) - 2*s12*(-1 + x)) + 3*q^2*(-1 + x) - 3*s12*s23*x)*
     G[q/s12, 0, q/s12, (s12 + s23)/s12, x])/
    (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
   (16*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
     G[q/s12, 0, q/s12, xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
   (16*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
     G[q/s12, 0, q/s12, xip, x])/(q^2*(s12 + s23)*(xim - xip)) - 
   (4*(7*q^2*(-1 + x) - 7*s12*s23*x + q*(s12 + s23*(8 - 7*x) - s12*x))*
     G[q/s12, 0, q/(q - s23), q/(q - s23), x])/
    (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
   (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
     G[q/s12, 0, q/(q - s23), xim, x])/(q^2*(s12 + s23)*(xim - xip)) - 
   (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
     G[q/s12, 0, q/(q - s23), xip, x])/(q^2*(s12 + s23)*(xim - xip)) - 
   (4*(q*(s23*(7 - 5*x) - 2*s12*(-1 + x)) + 5*q^2*(-1 + x) - 5*s12*s23*x)*
     G[q/s12, 0, (s12 + s23)/s12, q/(q - s23), x])/
    (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
   (8*G[q/s12, 0, (s12 + s23)/s12, (s12 + s23)/s12, x])/q - 
   (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
     G[q/s12, 0, (s12 + s23)/s12, xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
   (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
     G[q/s12, 0, (s12 + s23)/s12, xip, x])/(q^2*(s12 + s23)*(xim - xip)) + 
   (4*(q*(s23*(9 - 5*x) - 4*s12*(-1 + x)) + 5*q^2*(-1 + x) - 5*s12*s23*x)*
     G[q/s12, 1, 0, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
      q*(s23 - s23*x))) - (8*G[q/s12, 1, 0, (s12 + s23)/s12, x])/q - 
   (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*G[q/s12, 1, 0, xim, x])/
    (q^2*(s12 + s23)*(xim - xip)) + 
   (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*G[q/s12, 1, 0, xip, x])/
    (q^2*(s12 + s23)*(xim - xip)) + 
   (52*G[q/s12, 1, q/(q - s23), q/(q - s23), x])/q - 
   (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
     G[q/s12, 1, q/(q - s23), xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
   (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
     G[q/s12, 1, q/(q - s23), xip, x])/(q^2*(s12 + s23)*(xim - xip)) - 
   (4*(q*(s23*(13 - 9*x) - 4*s12*(-1 + x)) + 9*q^2*(-1 + x) - 9*s12*s23*x)*
     G[q/s12, 1, (s12 + s23)/s12, q/(q - s23), x])/
    (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
   (16*G[q/s12, 1, (s12 + s23)/s12, (s12 + s23)/s12, x])/q + 
   (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
     G[q/s12, 1, (s12 + s23)/s12, xim, x])/(q^2*(s12 + s23)*(xim - xip)) - 
   (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
     G[q/s12, 1, (s12 + s23)/s12, xip, x])/(q^2*(s12 + s23)*(xim - xip)) + 
   ((-52*q^2*(-1 + x) + 52*s12*s23*x + 4*q*(8*s12*(-1 + x) + 
        s23*(-21 + 13*x)))*G[q/s12, q/s12, 0, q/(q - s23), x])/
    (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
   (16*(q^2*(-1 + x) - s12*s23*x + q*(s12 - s23*(-2 + x) - s12*x))*
     G[q/s12, q/s12, 0, (s12 + s23)/s12, x])/
    (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
   (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
     G[q/s12, q/s12, 0, xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
   (8*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
     G[q/s12, q/s12, 0, xip, x])/(q^2*(s12 + s23)*(xim - xip)) + 
   (12*G[q/s12, q/s12, q/s12, q/(q - s23), x])/q - 
   (12*G[q/s12, q/s12, q/s12, (s12 + s23)/s12, x])/q - 
   (24*(q*(s23*(5 - 3*x) - 2*s12*(-1 + x)) + 3*q^2*(-1 + x) - 3*s12*s23*x)*
     G[q/s12, q/s12, q/(q - s23), 0, x])/
    (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
   (12*G[q/s12, q/s12, q/(q - s23), 1, x])/q + 
   (52*G[q/s12, q/s12, q/(q - s23), q/(q - s23), x])/q - 
   (16*G[q/s12, q/s12, q/(q - s23), (s12 + s23)/s12, x])/q - 
   (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
     G[q/s12, q/s12, q/(q - s23), xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
   (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
     G[q/s12, q/s12, q/(q - s23), xip, x])/(q^2*(s12 + s23)*(xim - xip)) + 
   (8*(q*(s23*(5 - 3*x) - 2*s12*(-1 + x)) + 3*q^2*(-1 + x) - 3*s12*s23*x)*
     G[q/s12, q/s12, (s12 + s23)/s12, 0, x])/
    (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
   (12*G[q/s12, q/s12, (s12 + s23)/s12, 1, x])/q + 
   ((-52*q^2*(-1 + x) + 52*s12*s23*x + 4*q*(4*s12*(-1 + x) + 
        s23*(-17 + 13*x)))*G[q/s12, q/s12, (s12 + s23)/s12, q/(q - s23), x])/
    (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
   (16*G[q/s12, q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/q + 
   (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
     G[q/s12, q/s12, (s12 + s23)/s12, xim, x])/(q^2*(s12 + s23)*
     (xim - xip)) - (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
     G[q/s12, q/s12, (s12 + s23)/s12, xip, x])/(q^2*(s12 + s23)*
     (xim - xip)) + (16*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
     G[q/s12, q/s12, xim, 0, x])/(q^2*(s12 + s23)*(xim - xip)) + 
   (16*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
     G[q/s12, q/s12, xip, 0, x])/(q^2*(s12 + s23)*(xim - xip)) + 
   (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
     G[q/s12, q/(q - s23), 0, xim, x])/(q^2*(s12 + s23)*(xim - xip)) - 
   (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
     G[q/s12, q/(q - s23), 0, xip, x])/(q^2*(s12 + s23)*(xim - xip)) + 
   (2*(q*(s23*(51 - 55*x) + 4*s12*(-1 + x)) + 55*q^2*(-1 + x) - 55*s12*s23*x)*
     G[q/s12, q/(q - s23), q/(q - s23), q/(q - s23), x])/
    (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
   (12*(s12 + s23 - s12*x)*G[q/s12, q/(q - s23), (s12 + s23)/s12, 
      q/(q - s23), x])/(-(q^2*(-1 + x)) + q*s23*(-1 + x) + s12*s23*x) - 
   (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
     G[q/s12, q/(q - s23), (s12 + s23)/s12, xim, x])/
    (q^2*(s12 + s23)*(xim - xip)) + 
   (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
     G[q/s12, q/(q - s23), (s12 + s23)/s12, xip, x])/
    (q^2*(s12 + s23)*(xim - xip)) + 
   (2*(-6*q^2*(-1 + x) + 6*s12*s23*x + 2*q*(2*s12*(-1 + x) + s23*(-5 + 3*x)))*
     G[q/s12, (s12 + s23)/s12, 0, q/(q - s23), x])/
    (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
   (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
     G[q/s12, (s12 + s23)/s12, 0, xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
   (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
     G[q/s12, (s12 + s23)/s12, 0, xip, x])/(q^2*(s12 + s23)*(xim - xip)) + 
   (8*(2*q^2*(-1 + x) - 2*s12*s23*x + q*(s23 + s12*(-1 + x) - 2*s23*x))*
     G[q/s12, (s12 + s23)/s12, 1, q/(q - s23), x])/
    (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
   (8*(s12 + s23 - s12*x)*G[q/s12, (s12 + s23)/s12, q/s12, q/(q - s23), x])/
    (-(q^2*(-1 + x)) + q*s23*(-1 + x) + s12*s23*x) - 
   (84*G[q/s12, (s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/q + 
   (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
     G[q/s12, (s12 + s23)/s12, q/(q - s23), xim, x])/
    (q^2*(s12 + s23)*(xim - xip)) - 
   (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
     G[q/s12, (s12 + s23)/s12, q/(q - s23), xip, x])/
    (q^2*(s12 + s23)*(xim - xip)) + 
   (2*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/q + 
   (24*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*xip*
     G[q/(q - s23), 0, q/(q - s23), xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
   (24*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
     G[q/(q - s23), 0, q/(q - s23), xip, x])/(q^2*(s12 + s23)*(xim - xip)) + 
   (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
     G[q/(q - s23), 0, (s12 + s23)/s12, xim, x])/
    (q^2*(s12 + s23)*(xim - xip)) - 
   (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
     G[q/(q - s23), 0, (s12 + s23)/s12, xip, x])/
    (q^2*(s12 + s23)*(xim - xip)) + 
   (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
     G[q/(q - s23), 1, q/(q - s23), xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
   (8*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
     G[q/(q - s23), 1, q/(q - s23), xip, x])/(q^2*(s12 + s23)*(xim - xip)) + 
   (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
     G[q/(q - s23), q/s12, q/(q - s23), xim, x])/
    (q^2*(s12 + s23)*(xim - xip)) + 
   (8*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
     G[q/(q - s23), q/s12, q/(q - s23), xip, x])/
    (q^2*(s12 + s23)*(xim - xip)) + 
   (16*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*xip*
     G[q/(q - s23), q/(q - s23), 0, xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
   (16*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
     G[q/(q - s23), q/(q - s23), 0, xip, x])/(q^2*(s12 + s23)*(xim - xip)) + 
   (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
     G[q/(q - s23), q/(q - s23), 1, xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
   (8*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
     G[q/(q - s23), q/(q - s23), 1, xip, x])/(q^2*(s12 + s23)*(xim - xip)) + 
   (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
     G[q/(q - s23), q/(q - s23), q/s12, xim, x])/
    (q^2*(s12 + s23)*(xim - xip)) + 
   (8*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
     G[q/(q - s23), q/(q - s23), q/s12, xip, x])/
    (q^2*(s12 + s23)*(xim - xip)) + 
   (16*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
     G[q/(q - s23), q/(q - s23), q/(q - s23), xim, x])/
    (q^2*(s12 + s23)*(xim - xip)) - 
   (16*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
     G[q/(q - s23), q/(q - s23), q/(q - s23), xip, x])/
    (q^2*(s12 + s23)*(xim - xip)) + 
   (16*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*xip*
     G[q/(q - s23), q/(q - s23), xim, 0, x])/(q^2*(s12 + s23)*(xim - xip)) + 
   (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
     G[q/(q - s23), q/(q - s23), xim, 1, x])/(q^2*(s12 + s23)*(xim - xip)) + 
   (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
     G[q/(q - s23), q/(q - s23), xim, q/s12, x])/
    (q^2*(s12 + s23)*(xim - xip)) + 
   (16*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
     G[q/(q - s23), q/(q - s23), xip, 0, x])/(q^2*(s12 + s23)*(xim - xip)) + 
   (8*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
     G[q/(q - s23), q/(q - s23), xip, 1, x])/(q^2*(s12 + s23)*(xim - xip)) + 
   (8*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
     G[q/(q - s23), q/(q - s23), xip, q/s12, x])/
    (q^2*(s12 + s23)*(xim - xip)) + 
   (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
     G[q/(q - s23), (s12 + s23)/s12, 0, xim, x])/
    (q^2*(s12 + s23)*(xim - xip)) - 
   (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
     G[q/(q - s23), (s12 + s23)/s12, 0, xip, x])/
    (q^2*(s12 + s23)*(xim - xip)) - 
   (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
     G[q/(q - s23), (s12 + s23)/s12, q/(q - s23), xim, x])/
    (q^2*(s12 + s23)*(xim - xip)) + 
   (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
     G[q/(q - s23), (s12 + s23)/s12, q/(q - s23), xip, x])/
    (q^2*(s12 + s23)*(xim - xip)) + 
   (22*G[(s12 + s23)/s12, 0, 1, q/(q - s23), x])/q + 
   (22*G[(s12 + s23)/s12, 0, q/s12, q/(q - s23), x])/q - 
   (38*G[(s12 + s23)/s12, 0, q/(q - s23), q/(q - s23), x])/q - 
   (8*G[(s12 + s23)/s12, 0, (s12 + s23)/s12, q/(q - s23), x])/q - 
   (4*G[(s12 + s23)/s12, 1, 0, q/(q - s23), x])/q + 
   (16*G[(s12 + s23)/s12, 1, q/s12, q/(q - s23), x])/q + 
   (26*G[(s12 + s23)/s12, 1, q/(q - s23), q/(q - s23), x])/q - 
   (4*(s12 + s23 - s12*x)*G[(s12 + s23)/s12, 1, (s12 + s23)/s12, q/(q - s23), 
      x])/(-(q^2*(-1 + x)) + q*s23*(-1 + x) + s12*s23*x) + 
   (8*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*xip*
     G[(s12 + s23)/s12, 1, (s12 + s23)/s12, xim, x])/
    (q^2*(s12 + s23)*(xim - xip)) + 
   (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
     G[(s12 + s23)/s12, 1, (s12 + s23)/s12, xip, x])/
    (q^2*(s12 + s23)*(xim - xip)) - 
   (4*G[(s12 + s23)/s12, q/s12, 0, q/(q - s23), x])/q + 
   (16*G[(s12 + s23)/s12, q/s12, 1, q/(q - s23), x])/q + 
   (26*G[(s12 + s23)/s12, q/s12, q/(q - s23), q/(q - s23), x])/q - 
   (4*(s12 + s23 - s12*x)*G[(s12 + s23)/s12, q/s12, (s12 + s23)/s12, 
      q/(q - s23), x])/(-(q^2*(-1 + x)) + q*s23*(-1 + x) + s12*s23*x) + 
   (8*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*xip*
     G[(s12 + s23)/s12, q/s12, (s12 + s23)/s12, xim, x])/
    (q^2*(s12 + s23)*(xim - xip)) + 
   (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
     G[(s12 + s23)/s12, q/s12, (s12 + s23)/s12, xip, x])/
    (q^2*(s12 + s23)*(xim - xip)) + 
   (2*(-75*q^2*(-1 + x) + 75*s12*s23*x + 
      q*(6*s12*(-1 + x) + 3*s23*(-27 + 25*x)))*G[(s12 + s23)/s12, 
      q/(q - s23), q/(q - s23), q/(q - s23), x])/
    (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
   (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
     G[(s12 + s23)/s12, q/(q - s23), (s12 + s23)/s12, xim, x])/
    (q^2*(s12 + s23)*(xim - xip)) + 
   (8*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
     G[(s12 + s23)/s12, q/(q - s23), (s12 + s23)/s12, xip, x])/
    (q^2*(s12 + s23)*(xim - xip)) - 
   (8*G[(s12 + s23)/s12, (s12 + s23)/s12, 0, q/(q - s23), x])/q + 
   ((26*q^2*(-1 + x) - 26*s12*s23*x + q*(30*s23 - 4*s12*(-1 + x) - 26*s23*x))*
     G[(s12 + s23)/s12, (s12 + s23)/s12, 1, q/(q - s23), x])/
    (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
   (8*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*xip*
     G[(s12 + s23)/s12, (s12 + s23)/s12, 1, xim, x])/
    (q^2*(s12 + s23)*(xim - xip)) + 
   (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
     G[(s12 + s23)/s12, (s12 + s23)/s12, 1, xip, x])/
    (q^2*(s12 + s23)*(xim - xip)) + 
   ((26*q^2*(-1 + x) - 26*s12*s23*x + q*(30*s23 - 4*s12*(-1 + x) - 26*s23*x))*
     G[(s12 + s23)/s12, (s12 + s23)/s12, q/s12, q/(q - s23), x])/
    (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
   (8*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*xip*
     G[(s12 + s23)/s12, (s12 + s23)/s12, q/s12, xim, x])/
    (q^2*(s12 + s23)*(xim - xip)) + 
   (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
     G[(s12 + s23)/s12, (s12 + s23)/s12, q/s12, xip, x])/
    (q^2*(s12 + s23)*(xim - xip)) - 
   (10*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), 0, x])/q + 
   (4*(7*q^2*(-1 + x) - 7*s12*s23*x + q*(s12 + s23*(8 - 7*x) - s12*x))*
     G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), 1, x])/
    (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
   (4*(7*q^2*(-1 + x) - 7*s12*s23*x + q*(s12 + s23*(8 - 7*x) - s12*x))*
     G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), q/s12, x])/
    (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
   (38*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/q + 
   (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
     G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), xim, x])/
    (q^2*(s12 + s23)*(xim - xip)) + 
   (8*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
     G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), xip, x])/
    (q^2*(s12 + s23)*(xim - xip)) + 
   (2*G[(s12 + s23)/s12, (s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/
    q + (8*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*xip*
     G[(s12 + s23)/s12, (s12 + s23)/s12, xim, 1, x])/
    (q^2*(s12 + s23)*(xim - xip)) + 
   (8*(-(s12*s23*xim^2) + q*(-s23 + s12*(-1 + xim^2)))*xip*
     G[(s12 + s23)/s12, (s12 + s23)/s12, xim, q/s12, x])/
    (q^2*(s12 + s23)*(xim - xip)) + 
   (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
     G[(s12 + s23)/s12, (s12 + s23)/s12, xim, q/(q - s23), x])/
    (q^2*(s12 + s23)*(xim - xip)) + 
   (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
     G[(s12 + s23)/s12, (s12 + s23)/s12, xip, 1, x])/
    (q^2*(s12 + s23)*(xim - xip)) + 
   (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
     G[(s12 + s23)/s12, (s12 + s23)/s12, xip, q/s12, x])/
    (q^2*(s12 + s23)*(xim - xip)) + 
   (8*xim*(-(s12*s23*xip^2) + q*(-s23 + s12*(-1 + xip^2)))*
     G[(s12 + s23)/s12, (s12 + s23)/s12, xip, q/(q - s23), x])/
    (q^2*(s12 + s23)*(xim - xip)) + 
   (8*(s12 + s23 - s12*x)*G[(q*(q - s23))/(q^2 - q*s23 - s12*s23), 0, 0, 
      q/(q - s23), x])/(-(q^2*(-1 + x)) + q*s23*(-1 + x) + s12*s23*x) + 
   (16*(s12 + s23 - s12*x)*G[(q*(q - s23))/(q^2 - q*s23 - s12*s23), 0, 
      q/(q - s23), 0, x])/(-(q^2*(-1 + x)) + q*s23*(-1 + x) + s12*s23*x) - 
   (8*(s12 + s23 - s12*x)*G[(q*(q - s23))/(q^2 - q*s23 - s12*s23), 1, 0, 
      q/(q - s23), x])/(-(q^2*(-1 + x)) + q*s23*(-1 + x) + s12*s23*x) - 
   (16*(s12 + s23 - s12*x)*G[(q*(q - s23))/(q^2 - q*s23 - s12*s23), 1, q/s12, 
      0, x])/(-(q^2*(-1 + x)) + q*s23*(-1 + x) + s12*s23*x) - 
   (8*(s12 + s23 - s12*x)*G[(q*(q - s23))/(q^2 - q*s23 - s12*s23), 1, 
      q/(q - s23), 1, x])/(-(q^2*(-1 + x)) + q*s23*(-1 + x) + s12*s23*x) - 
   (8*(s12 + s23 - s12*x)*G[(q*(q - s23))/(q^2 - q*s23 - s12*s23), 1, 
      q/(q - s23), q/s12, x])/(-(q^2*(-1 + x)) + q*s23*(-1 + x) + 
     s12*s23*x) + (8*(s12 + s23 - s12*x)*
     G[(q*(q - s23))/(q^2 - q*s23 - s12*s23), 1, q/(q - s23), q/(q - s23), 
      x])/(-(q^2*(-1 + x)) + q*s23*(-1 + x) + s12*s23*x) + 
   (8*(s12 + s23 - s12*x)*G[(q*(q - s23))/(q^2 - q*s23 - s12*s23), 1, 
      (s12 + s23)/s12, 1, x])/(-(q^2*(-1 + x)) + q*s23*(-1 + x) + 
     s12*s23*x) + (8*(s12 + s23 - s12*x)*
     G[(q*(q - s23))/(q^2 - q*s23 - s12*s23), 1, (s12 + s23)/s12, q/s12, x])/
    (-(q^2*(-1 + x)) + q*s23*(-1 + x) + s12*s23*x) - 
   (8*(s12 + s23 - s12*x)*G[(q*(q - s23))/(q^2 - q*s23 - s12*s23), 1, 
      (s12 + s23)/s12, q/(q - s23), x])/(-(q^2*(-1 + x)) + q*s23*(-1 + x) + 
     s12*s23*x) - (8*(s12 + s23 - s12*x)*
     G[(q*(q - s23))/(q^2 - q*s23 - s12*s23), q/s12, 0, q/(q - s23), x])/
    (-(q^2*(-1 + x)) + q*s23*(-1 + x) + s12*s23*x) - 
   (16*(s12 + s23 - s12*x)*G[(q*(q - s23))/(q^2 - q*s23 - s12*s23), q/s12, 1, 
      0, x])/(-(q^2*(-1 + x)) + q*s23*(-1 + x) + s12*s23*x) - 
   (8*(s12 + s23 - s12*x)*G[(q*(q - s23))/(q^2 - q*s23 - s12*s23), q/s12, 
      q/(q - s23), 1, x])/(-(q^2*(-1 + x)) + q*s23*(-1 + x) + s12*s23*x) - 
   (8*(s12 + s23 - s12*x)*G[(q*(q - s23))/(q^2 - q*s23 - s12*s23), q/s12, 
      q/(q - s23), q/s12, x])/(-(q^2*(-1 + x)) + q*s23*(-1 + x) + 
     s12*s23*x) + (8*(s12 + s23 - s12*x)*
     G[(q*(q - s23))/(q^2 - q*s23 - s12*s23), q/s12, q/(q - s23), 
      q/(q - s23), x])/(-(q^2*(-1 + x)) + q*s23*(-1 + x) + s12*s23*x) + 
   (8*(s12 + s23 - s12*x)*G[(q*(q - s23))/(q^2 - q*s23 - s12*s23), q/s12, 
      (s12 + s23)/s12, 1, x])/(-(q^2*(-1 + x)) + q*s23*(-1 + x) + 
     s12*s23*x) + (8*(s12 + s23 - s12*x)*
     G[(q*(q - s23))/(q^2 - q*s23 - s12*s23), q/s12, (s12 + s23)/s12, q/s12, 
      x])/(-(q^2*(-1 + x)) + q*s23*(-1 + x) + s12*s23*x) - 
   (8*(s12 + s23 - s12*x)*G[(q*(q - s23))/(q^2 - q*s23 - s12*s23), q/s12, 
      (s12 + s23)/s12, q/(q - s23), x])/(-(q^2*(-1 + x)) + q*s23*(-1 + x) + 
     s12*s23*x) + (8*(s12 + s23 - s12*x)*
     G[(q*(q - s23))/(q^2 - q*s23 - s12*s23), q/(q - s23), 0, q/(q - s23), 
      x])/(-(q^2*(-1 + x)) + q*s23*(-1 + x) + s12*s23*x) + 
   (16*(s12 + s23 - s12*x)*G[(q*(q - s23))/(q^2 - q*s23 - s12*s23), 
      q/(q - s23), 1, 0, x])/(-(q^2*(-1 + x)) + q*s23*(-1 + x) + s12*s23*x) + 
   (16*(s12 + s23 - s12*x)*G[(q*(q - s23))/(q^2 - q*s23 - s12*s23), 
      q/(q - s23), q/s12, 0, x])/(-(q^2*(-1 + x)) + q*s23*(-1 + x) + 
     s12*s23*x) - (16*(s12 + s23 - s12*x)*
     G[(q*(q - s23))/(q^2 - q*s23 - s12*s23), q/(q - s23), q/(q - s23), 0, 
      x])/(-(q^2*(-1 + x)) + q*s23*(-1 + x) + s12*s23*x) + 
   (16*(s12 + s23 - s12*x)*G[(q*(q - s23))/(q^2 - q*s23 - s12*s23), 
      q/(q - s23), q/(q - s23), 1, x])/(-(q^2*(-1 + x)) + q*s23*(-1 + x) + 
     s12*s23*x) + (16*(s12 + s23 - s12*x)*
     G[(q*(q - s23))/(q^2 - q*s23 - s12*s23), q/(q - s23), q/(q - s23), 
      q/s12, x])/(-(q^2*(-1 + x)) + q*s23*(-1 + x) + s12*s23*x) - 
   (16*(s12 + s23 - s12*x)*G[(q*(q - s23))/(q^2 - q*s23 - s12*s23), 
      q/(q - s23), q/(q - s23), q/(q - s23), x])/
    (-(q^2*(-1 + x)) + q*s23*(-1 + x) + s12*s23*x) - 
   (16*(s12 + s23 - s12*x)*G[(q*(q - s23))/(q^2 - q*s23 - s12*s23), 
      q/(q - s23), (s12 + s23)/s12, 1, x])/(-(q^2*(-1 + x)) + 
     q*s23*(-1 + x) + s12*s23*x) - 
   (16*(s12 + s23 - s12*x)*G[(q*(q - s23))/(q^2 - q*s23 - s12*s23), 
      q/(q - s23), (s12 + s23)/s12, q/s12, x])/(-(q^2*(-1 + x)) + 
     q*s23*(-1 + x) + s12*s23*x) + 
   (16*(s12 + s23 - s12*x)*G[(q*(q - s23))/(q^2 - q*s23 - s12*s23), 
      q/(q - s23), (s12 + s23)/s12, q/(q - s23), x])/
    (-(q^2*(-1 + x)) + q*s23*(-1 + x) + s12*s23*x) + 
   ((-4*G[q/s12, x]^2*G[(s12 + s23)/s12, x])/q + G[q/(q - s23), x]^2*
      ((13*(q + s12)*(q*(-1 + x) - s23*x))/(q*(q^2*(-1 + x) - s12*s23*x + 
          q*(s23 - s23*x))) + (4*(s12 + s23 - s12*x)*
         G[(q*(q - s23))/(q^2 - (q + s12)*s23), x])/(-(q^2*(-1 + x)) + 
         q*s23*(-1 + x) + s12*s23*x)) + 
     G[1, x]^2*((-4*G[(s12 + s23)/s12, x])/q - 
       (4*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*G[xim, x])/
        (q^2*(s12 + s23)*(xim - xip)) + 
       (4*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*G[xip, x])/
        (q^2*(s12 + s23)*(xim - xip))) + 
     ((-26*(s12 + s23 - s12*x))/(-(q^2*(-1 + x)) + q*s23*(-1 + x) + 
         s12*s23*x) - (8*(s12 + s23 - s12*x)*
         G[(q*(q - s23))/(q^2 - (q + s12)*s23), x])/(-(q^2*(-1 + x)) + 
         q*s23*(-1 + x) + s12*s23*x))*G[0, q/(q - s23), x] + 
     ((26*(q + s12)*(q*(-1 + x) - s23*x))/(q*(q^2*(-1 + x) - s12*s23*x + 
          q*(s23 - s23*x))) + (8*(s12 + s23 - s12*x)*
         G[(q*(q - s23))/(q^2 - (q + s12)*s23), x])/(-(q^2*(-1 + x)) + 
         q*s23*(-1 + x) + s12*s23*x))*G[1, q/(q - s23), x] - 
     (52*G[1, (s12 + s23)/s12, x])/q + 
     ((26*(q + s12)*(q*(-1 + x) - s23*x))/(q*(q^2*(-1 + x) - s12*s23*x + 
          q*(s23 - s23*x))) + (8*(s12 + s23 - s12*x)*
         G[(q*(q - s23))/(q^2 - (q + s12)*s23), x])/(-(q^2*(-1 + x)) + 
         q*s23*(-1 + x) + s12*s23*x))*G[q/s12, q/(q - s23), x] - 
     (52*G[q/s12, (s12 + s23)/s12, x])/q + G[(s12 + s23)/s12, x]*
      ((16*G[0, 1, x])/q + (16*G[0, q/s12, x])/q + 
       (8*G[1, (s12 + s23)/s12, x])/q + (8*G[q/s12, (s12 + s23)/s12, x])/q) - 
     (52*G[(s12 + s23)/s12, q/(q - s23), x])/q + 
     G[xim, x]*((-4*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
         G[q/s12, x]^2)/(q^2*(s12 + s23)*(xim - xip)) + 
       (4*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
         G[q/(q - s23), x]^2)/(q^2*(s12 + s23)*(xim - xip)) - 
       (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*G[q/s12, x]*
         G[(s12 + s23)/s12, x])/(q^2*(s12 + s23)*(xim - xip)) + 
       (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*G[0, 1, x])/
        (q^2*(s12 + s23)*(xim - xip)) + 
       (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*G[0, q/s12, x])/
        (q^2*(s12 + s23)*(xim - xip)) - 
       (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
         G[0, q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip)) + 
       (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
         G[1, (s12 + s23)/s12, x])/(q^2*(s12 + s23)*(xim - xip)) + 
       (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
         G[q/s12, (s12 + s23)/s12, x])/(q^2*(s12 + s23)*(xim - xip)) + 
       (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
         G[(s12 + s23)/s12, q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip))) + 
     G[xip, x]*((4*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
         G[q/s12, x]^2)/(q^2*(s12 + s23)*(xim - xip)) - 
       (4*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
         G[q/(q - s23), x]^2)/(q^2*(s12 + s23)*(xim - xip)) + 
       (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*G[q/s12, x]*
         G[(s12 + s23)/s12, x])/(q^2*(s12 + s23)*(xim - xip)) - 
       (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*G[0, 1, x])/
        (q^2*(s12 + s23)*(xim - xip)) - 
       (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*G[0, q/s12, x])/
        (q^2*(s12 + s23)*(xim - xip)) + 
       (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
         G[0, q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip)) - 
       (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
         G[1, (s12 + s23)/s12, x])/(q^2*(s12 + s23)*(xim - xip)) - 
       (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
         G[q/s12, (s12 + s23)/s12, x])/(q^2*(s12 + s23)*(xim - xip)) - 
       (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
         G[(s12 + s23)/s12, q/(q - s23), x])/(q^2*(s12 + s23)*(xim - xip))) + 
     G[q/s12, x]*((2*(q + s12)*(q*(-1 + x) - s23*x)*G[q/(q - s23), x]^2)/
        (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
       (52*G[(s12 + s23)/s12, x])/q - (4*G[(s12 + s23)/s12, x]^2)/q + 
       G[q/(q - s23), x]*((-26*(q + s12)*(q*(-1 + x) - s23*x))/
          (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
         (4*(q*(s23*(9 - 5*x) - 4*s12*(-1 + x)) + 5*q^2*(-1 + x) - 
            5*s12*s23*x)*G[(s12 + s23)/s12, x])/
          (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
         (8*(s12 + s23 - s12*x)*G[(q*(q - s23))/(q^2 - (q + s12)*s23), x])/
          (-(q^2*(-1 + x)) + q*s23*(-1 + x) + s12*s23*x)) + 
       (4*(q*(s23*(-2 + x) + s12*(-1 + x)) - q^2*(-1 + x) + s12*s23*x)*
         G[0, 1, x])/(q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
       (8*(q + s12)*(q*(-1 + x) - s23*x)*G[0, q/(q - s23), x])/
        (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
       (8*G[0, (s12 + s23)/s12, x])/q - 
       (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*G[0, xim, x])/
        (q^2*(s12 + s23)*(xim - xip)) + 
       (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*G[0, xip, x])/
        (q^2*(s12 + s23)*(xim - xip)) - 
       (4*(q*(s23*(-2 + x) + s12*(-1 + x)) - q^2*(-1 + x) + s12*s23*x)*
         G[1, q/s12, x])/(q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
       (12*(2*q^2*(-1 + x) - 2*s12*s23*x + q*(s12 + s23*(3 - 2*x) - s12*x))*
         G[1, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
          q*(s23 - s23*x))) - (4*(q*(s23*(5 - 3*x) - 2*s12*(-1 + x)) + 
          3*q^2*(-1 + x) - 3*s12*s23*x)*G[1, (s12 + s23)/s12, x])/
        (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
       (8*(s12 + s23 - s12*x)*G[1, (q*(q - s23))/(q^2 - (q + s12)*s23), x])/
        (-(q^2*(-1 + x)) + q*s23*(-1 + x) + s12*s23*x) - 
       (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*G[1, xim, x])/
        (q^2*(s12 + s23)*(xim - xip)) + 
       (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*G[1, xip, x])/
        (q^2*(s12 + s23)*(xim - xip)) - (8*G[q/s12, q/(q - s23), x])/q + 
       (8*(s12 + s23 - s12*x)*G[q/s12, (s12 + s23)/s12, x])/
        (-(q^2*(-1 + x)) + q*s23*(-1 + x) + s12*s23*x) + 
       (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*G[q/s12, xim, x])/
        (q^2*(s12 + s23)*(xim - xip)) - 
       (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*G[q/s12, xip, x])/
        (q^2*(s12 + s23)*(xim - xip)) + (8*(s12 + s23 - s12*x)*
         G[q/(q - s23), (q*(q - s23))/(q^2 - (q + s12)*s23), x])/
        (-(q^2*(-1 + x)) + q*s23*(-1 + x) + s12*s23*x) - 
       (8*(q*(-(s23*(-3 + x)) - 2*s12*(-1 + x)) + q^2*(-1 + x) - s12*s23*x)*
         G[(s12 + s23)/s12, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
          q*(s23 - s23*x))) + (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*
         xip*G[(s12 + s23)/s12, xim, x])/(q^2*(s12 + s23)*(xim - xip)) - 
       (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
         G[(s12 + s23)/s12, xip, x])/(q^2*(s12 + s23)*(xim - xip))) + 
     G[1, x]*((4*G[q/s12, x]^2)/q + (2*(q + s12)*(q*(-1 + x) - s23*x)*
         G[q/(q - s23), x]^2)/(q*(q^2*(-1 + x) - s12*s23*x + 
          q*(s23 - s23*x))) + (52*G[(s12 + s23)/s12, x])/q - 
       (4*G[(s12 + s23)/s12, x]^2)/q + G[q/(q - s23), x]*
        ((-26*(q + s12)*(q*(-1 + x) - s23*x))/(q*(q^2*(-1 + x) - s12*s23*x + 
            q*(s23 - s23*x))) + (4*(q*(s23*(9 - 5*x) - 4*s12*(-1 + x)) + 
            5*q^2*(-1 + x) - 5*s12*s23*x)*G[(s12 + s23)/s12, x])/
          (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
         (8*(s12 + s23 - s12*x)*G[(q*(q - s23))/(q^2 - (q + s12)*s23), x])/
          (-(q^2*(-1 + x)) + q*s23*(-1 + x) + s12*s23*x)) + 
       G[q/s12, x]*((-26*(q^2*(-1 + x) - s12*s23*x + 
            q*(s12 - s23*(-2 + x) - s12*x)))/(q*(q^2*(-1 + x) - s12*s23*x + 
            q*(s23 - s23*x))) - (4*(q*(s23*(9 - 7*x) - 2*s12*(-1 + x)) + 
            7*q^2*(-1 + x) - 7*s12*s23*x)*G[q/(q - s23), x])/
          (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
         (4*G[(s12 + s23)/s12, x])/q + (8*(s12 + s23 - s12*x)*
           G[(q*(q - s23))/(q^2 - (q + s12)*s23), x])/(-(q^2*(-1 + x)) + 
           q*s23*(-1 + x) + s12*s23*x)) + 
       ((8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*G[q/s12, x])/
          (q^2*(s12 + s23)*(xim - xip)) - 
         (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
           G[(s12 + s23)/s12, x])/(q^2*(s12 + s23)*(xim - xip)))*G[xim, x] + 
       ((-8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*G[q/s12, x])/
          (q^2*(s12 + s23)*(xim - xip)) + 
         (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
           G[(s12 + s23)/s12, x])/(q^2*(s12 + s23)*(xim - xip)))*G[xip, x] + 
       (4*(q*(s23*(5 - 2*x) - 3*s12*(-1 + x)) + 2*q^2*(-1 + x) - 2*s12*s23*x)*
         G[0, q/s12, x])/(q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
       (8*(q + s12)*(q*(-1 + x) - s23*x)*G[0, q/(q - s23), x])/
        (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
       (8*G[0, (s12 + s23)/s12, x])/q - 
       (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*G[0, xim, x])/
        (q^2*(s12 + s23)*(xim - xip)) + 
       (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*G[0, xip, x])/
        (q^2*(s12 + s23)*(xim - xip)) + 
       (4*(3*q^2*(-1 + x) - 3*s12*s23*x + q*(s12 + s23*(4 - 3*x) - s12*x))*
         G[1, q/s12, x])/(q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
       (8*G[1, q/(q - s23), x])/q + (8*(s12 + s23 - s12*x)*
         G[1, (s12 + s23)/s12, x])/(-(q^2*(-1 + x)) + q*s23*(-1 + x) + 
         s12*s23*x) + (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
         G[1, xim, x])/(q^2*(s12 + s23)*(xim - xip)) - 
       (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*G[1, xip, x])/
        (q^2*(s12 + s23)*(xim - xip)) + 
       (12*(2*q^2*(-1 + x) - 2*s12*s23*x + q*(s12 + s23*(3 - 2*x) - s12*x))*
         G[q/s12, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
          q*(s23 - s23*x))) - (4*(q*(s23*(5 - 3*x) - 2*s12*(-1 + x)) + 
          3*q^2*(-1 + x) - 3*s12*s23*x)*G[q/s12, (s12 + s23)/s12, x])/
        (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
       (8*(s12 + s23 - s12*x)*G[q/s12, (q*(q - s23))/(q^2 - (q + s12)*s23), 
          x])/(-(q^2*(-1 + x)) + q*s23*(-1 + x) + s12*s23*x) - 
       (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*G[q/s12, xim, x])/
        (q^2*(s12 + s23)*(xim - xip)) + 
       (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*G[q/s12, xip, x])/
        (q^2*(s12 + s23)*(xim - xip)) + (8*(s12 + s23 - s12*x)*
         G[q/(q - s23), (q*(q - s23))/(q^2 - (q + s12)*s23), x])/
        (-(q^2*(-1 + x)) + q*s23*(-1 + x) + s12*s23*x) - 
       (8*(q*(-(s23*(-3 + x)) - 2*s12*(-1 + x)) + q^2*(-1 + x) - s12*s23*x)*
         G[(s12 + s23)/s12, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
          q*(s23 - s23*x))) + (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*
         xip*G[(s12 + s23)/s12, xim, x])/(q^2*(s12 + s23)*(xim - xip)) - 
       (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
         G[(s12 + s23)/s12, xip, x])/(q^2*(s12 + s23)*(xim - xip))) + 
     G[q/(q - s23), x]*((-4*(q + s12)*(q*(-1 + x) - s23*x)*G[0, 1, x])/
        (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
       (4*(q + s12)*(q*(-1 + x) - s23*x)*G[0, q/s12, x])/
        (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
       (4*(3*q^2*(-1 + x) - 3*s12*s23*x + q*(s23 + 2*s12*(-1 + x) - 3*s23*x))*
         G[0, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
          q*(s23 - s23*x))) + (8*(s12 + s23 - s12*x)*
         G[0, (q*(q - s23))/(q^2 - (q + s12)*s23), x])/
        (-(q^2*(-1 + x)) + q*s23*(-1 + x) + s12*s23*x) + 
       (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*G[0, xim, x])/
        (q^2*(s12 + s23)*(xim - xip)) - 
       (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*G[0, xip, x])/
        (q^2*(s12 + s23)*(xim - xip)) - (8*(q + s12)*(q*(-1 + x) - s23*x)*
         G[1, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
          q*(s23 - s23*x))) - (4*(q*(s23*(9 - 5*x) - 4*s12*(-1 + x)) + 
          5*q^2*(-1 + x) - 5*s12*s23*x)*G[1, (s12 + s23)/s12, x])/
        (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
       (8*(q + s12)*(q*(-1 + x) - s23*x)*G[q/s12, q/(q - s23), x])/
        (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
       (4*(q*(s23*(9 - 5*x) - 4*s12*(-1 + x)) + 5*q^2*(-1 + x) - 5*s12*s23*x)*
         G[q/s12, (s12 + s23)/s12, x])/(q*(q^2*(-1 + x) - s12*s23*x + 
          q*(s23 - s23*x))) - (8*(s12 + s23 - s12*x)*G[q/(q - s23), 
          (q*(q - s23))/(q^2 - (q + s12)*s23), x])/(-(q^2*(-1 + x)) + 
         q*s23*(-1 + x) + s12*s23*x) - 
       (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
         G[q/(q - s23), xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
       (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
         G[q/(q - s23), xip, x])/(q^2*(s12 + s23)*(xim - xip)) - 
       (4*(q*(s23*(9 - 5*x) - 4*s12*(-1 + x)) + 5*q^2*(-1 + x) - 5*s12*s23*x)*
         G[(s12 + s23)/s12, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
          q*(s23 - s23*x))) - (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*
         xip*G[(s12 + s23)/s12, xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
       (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
         G[(s12 + s23)/s12, xip, x])/(q^2*(s12 + s23)*(xim - xip))) - 
     (4*(s12 + s23 - s12*x)*G[0, 0, q/(q - s23), x])/
      (-(q^2*(-1 + x)) + q*s23*(-1 + x) + s12*s23*x) + 
     (4*(q + s12)*(q*(-1 + x) - s23*x)*G[0, 1, q/(q - s23), x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
     (8*G[0, 1, (s12 + s23)/s12, x])/q + (4*(q + s12)*(q*(-1 + x) - s23*x)*
       G[0, q/s12, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) - (8*G[0, q/s12, (s12 + s23)/s12, x])/q - 
     (4*(q*(s23*(4 - 9*x) + 5*s12*(-1 + x)) + 9*q^2*(-1 + x) - 9*s12*s23*x)*
       G[0, q/(q - s23), q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) - (8*G[0, (s12 + s23)/s12, q/(q - s23), x])/q - 
     (4*(q*(s23*(7 - 3*x) - 4*s12*(-1 + x)) + 3*q^2*(-1 + x) - 3*s12*s23*x)*
       G[1, 0, q/s12, x])/(q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
     (8*(2*q^2*(-1 + x) - 2*s12*s23*x + q*(s23 + s12*(-1 + x) - 2*s23*x))*
       G[1, 0, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) + (8*G[1, 0, (s12 + s23)/s12, x])/q + 
     (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*G[1, 0, xim, x])/
      (q^2*(s12 + s23)*(xim - xip)) - 
     (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*G[1, 0, xip, x])/
      (q^2*(s12 + s23)*(xim - xip)) - 
     (8*(2*q^2*(-1 + x) - 2*s12*s23*x + q*(s12 + s23*(3 - 2*x) - s12*x))*
       G[1, 1, q/s12, x])/(q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     (16*G[1, 1, q/(q - s23), x])/q + 
     (8*(q*(-(s23*(-3 + x)) - 2*s12*(-1 + x)) + q^2*(-1 + x) - s12*s23*x)*
       G[1, 1, (s12 + s23)/s12, x])/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) - (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*
       xip*G[1, 1, xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*G[1, 1, xip, x])/
      (q^2*(s12 + s23)*(xim - xip)) - 
     (8*(2*q^2*(-1 + x) - 2*s12*s23*x + q*(s12 + s23*(3 - 2*x) - s12*x))*
       G[1, q/s12, q/s12, x])/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) - (4*(q*(s23*(7 - 4*x) - 3*s12*(-1 + x)) + 
        4*q^2*(-1 + x) - 4*s12*s23*x)*G[1, q/s12, q/(q - s23), x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     (4*(q*(s23*(9 - 5*x) - 4*s12*(-1 + x)) + 5*q^2*(-1 + x) - 5*s12*s23*x)*
       G[1, q/s12, (s12 + s23)/s12, x])/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) + (8*(s12 + s23 - s12*x)*
       G[1, q/s12, (q*(q - s23))/(q^2 - (q + s12)*s23), x])/
      (-(q^2*(-1 + x)) + q*s23*(-1 + x) + s12*s23*x) + 
     (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*G[1, q/s12, xim, x])/
      (q^2*(s12 + s23)*(xim - xip)) - 
     (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*G[1, q/s12, xip, x])/
      (q^2*(s12 + s23)*(xim - xip)) + 
     (4*(q*(s23*(2 - 5*x) + 3*s12*(-1 + x)) + 5*q^2*(-1 + x) - 5*s12*s23*x)*
       G[1, q/(q - s23), q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) - (8*(s12 + s23 - s12*x)*G[1, q/(q - s23), 
        (q*(q - s23))/(q^2 - (q + s12)*s23), x])/(-(q^2*(-1 + x)) + 
       q*s23*(-1 + x) + s12*s23*x) + 
     (8*(q*(s23*(5 - 2*x) - 3*s12*(-1 + x)) + 2*q^2*(-1 + x) - 2*s12*s23*x)*
       G[1, (s12 + s23)/s12, q/(q - s23), x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
     (8*G[1, (s12 + s23)/s12, (s12 + s23)/s12, x])/q - 
     (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
       G[1, (s12 + s23)/s12, xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
       G[1, (s12 + s23)/s12, xip, x])/(q^2*(s12 + s23)*(xim - xip)) - 
     (8*(2*q^2*(-1 + x) - 2*s12*s23*x + q*(s23 + s12*(-1 + x) - 2*s23*x))*
       G[q/s12, 0, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) + (8*G[q/s12, 0, (s12 + s23)/s12, x])/q + 
     (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*G[q/s12, 0, xim, x])/
      (q^2*(s12 + s23)*(xim - xip)) - 
     (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*G[q/s12, 0, xip, x])/
      (q^2*(s12 + s23)*(xim - xip)) - 
     (4*(q*(s23*(7 - 4*x) - 3*s12*(-1 + x)) + 4*q^2*(-1 + x) - 4*s12*s23*x)*
       G[q/s12, 1, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) + (4*(q*(s23*(9 - 5*x) - 4*s12*(-1 + x)) + 
        5*q^2*(-1 + x) - 5*s12*s23*x)*G[q/s12, 1, (s12 + s23)/s12, x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     (8*(s12 + s23 - s12*x)*G[q/s12, 1, (q*(q - s23))/(q^2 - (q + s12)*s23), 
        x])/(-(q^2*(-1 + x)) + q*s23*(-1 + x) + s12*s23*x) + 
     (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*G[q/s12, 1, xim, x])/
      (q^2*(s12 + s23)*(xim - xip)) - 
     (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*G[q/s12, 1, xip, x])/
      (q^2*(s12 + s23)*(xim - xip)) + (16*G[q/s12, q/s12, q/(q - s23), x])/
      q + (8*(q*(-(s23*(-3 + x)) - 2*s12*(-1 + x)) + q^2*(-1 + x) - 
        s12*s23*x)*G[q/s12, q/s12, (s12 + s23)/s12, x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
     (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
       G[q/s12, q/s12, xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
       G[q/s12, q/s12, xip, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (4*(q*(s23*(2 - 5*x) + 3*s12*(-1 + x)) + 5*q^2*(-1 + x) - 5*s12*s23*x)*
       G[q/s12, q/(q - s23), q/(q - s23), x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
     (8*(s12 + s23 - s12*x)*G[q/s12, q/(q - s23), (q*(q - s23))/
         (q^2 - (q + s12)*s23), x])/(-(q^2*(-1 + x)) + q*s23*(-1 + x) + 
       s12*s23*x) + (8*(q*(s23*(5 - 2*x) - 3*s12*(-1 + x)) + 2*q^2*(-1 + x) - 
        2*s12*s23*x)*G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
     (8*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/q - 
     (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
       G[q/s12, (s12 + s23)/s12, xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
       G[q/s12, (s12 + s23)/s12, xip, x])/(q^2*(s12 + s23)*(xim - xip)) - 
     (8*(s12 + s23 - s12*x)*G[q/(q - s23), 0, (q*(q - s23))/
         (q^2 - (q + s12)*s23), x])/(-(q^2*(-1 + x)) + q*s23*(-1 + x) + 
       s12*s23*x) - (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
       G[q/(q - s23), 0, xim, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
       G[q/(q - s23), 0, xip, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*(s12 + s23 - s12*x)*G[q/(q - s23), q/(q - s23), 
        (q*(q - s23))/(q^2 - (q + s12)*s23), x])/(-(q^2*(-1 + x)) + 
       q*s23*(-1 + x) + s12*s23*x) + 
     (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
       G[q/(q - s23), q/(q - s23), xim, x])/(q^2*(s12 + s23)*(xim - xip)) - 
     (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
       G[q/(q - s23), q/(q - s23), xip, x])/(q^2*(s12 + s23)*(xim - xip)) + 
     (8*(s12*s23*xim^2 + q*(s12 + s23 - s12*xim^2))*xip*
       G[q/(q - s23), (s12 + s23)/s12, xim, x])/(q^2*(s12 + s23)*
       (xim - xip)) - (8*xim*(s12*s23*xip^2 + q*(s12 + s23 - s12*xip^2))*
       G[q/(q - s23), (s12 + s23)/s12, xip, x])/(q^2*(s12 + s23)*
       (xim - xip)) - (16*G[(s12 + s23)/s12, 0, q/(q - s23), x])/q + 
     (4*G[(s12 + s23)/s12, 1, q/(q - s23), x])/q + 
     (4*G[(s12 + s23)/s12, q/s12, q/(q - s23), x])/q + 
     (4*(q*(s23*(13 - 5*x) - 8*s12*(-1 + x)) + 5*q^2*(-1 + x) - 5*s12*s23*x)*
       G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     (8*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/q)*Log[z] + 
   ((2*(q + s12)*(q*(-1 + x) - s23*x)*G[q/(q - s23), x]^2)/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     G[q/s12, x]*((-4*(q + s12)*(q*(-1 + x) - s23*x)*G[q/(q - s23), x])/
        (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
       (8*G[(s12 + s23)/s12, x])/q) + 
     G[1, x]*((4*(q*(s23*(-2 + x) + s12*(-1 + x)) - q^2*(-1 + x) + s12*s23*x)*
         G[q/s12, x])/(q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
       (4*(q + s12)*(q*(-1 + x) - s23*x)*G[q/(q - s23), x])/
        (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
       (8*G[(s12 + s23)/s12, x])/q) - 
     (4*(s12 + s23 - s12*x)*G[0, q/(q - s23), x])/(-(q^2*(-1 + x)) + 
       q*s23*(-1 + x) + s12*s23*x) + (4*(q + s12)*(q*(-1 + x) - s23*x)*
       G[1, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) - (8*G[1, (s12 + s23)/s12, x])/q + 
     (4*(q + s12)*(q*(-1 + x) - s23*x)*G[q/s12, q/(q - s23), x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
     (8*G[q/s12, (s12 + s23)/s12, x])/q - 
     (8*G[(s12 + s23)/s12, q/(q - s23), x])/q)*Log[z]^2 + 
   ((-2*G[1, x]^3)/(3*q) - (2*G[q/s12, x]^3)/(3*q) + 
     (2*G[q/s12, x]^2*G[q/(q - s23), x])/q - (65*G[q/(q - s23), x]^2)/(2*q) + 
     ((-15*q^2*(-1 + x) + 15*s12*s23*x + q*(4*s12*(-1 + x) + 
          s23*(-19 + 15*x)))*G[q/(q - s23), x]^3)/
      (3*q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     G[0, x]^2*((16*G[q/s12, x])/q - (16*G[q/(q - s23), x])/q) + 
     G[1, x]^2*((-2*G[q/s12, x])/q + (2*G[q/(q - s23), x])/q) - 
     (39*G[0, 1, x])/q - (39*G[0, q/s12, x])/q + (39*G[0, q/(q - s23), x])/
      q - (39*G[1, q/(q - s23), x])/q + (39*G[1, (s12 + s23)/s12, x])/q - 
     (39*G[q/s12, q/(q - s23), x])/q + (39*G[q/s12, (s12 + s23)/s12, x])/q + 
     G[(s12 + s23)/s12, x]*((2*G[0, 1, x])/q + (2*G[0, q/s12, x])/q - 
       (2*G[1, (s12 + s23)/s12, x])/q - (2*G[q/s12, (s12 + s23)/s12, x])/q) + 
     (39*G[(s12 + s23)/s12, q/(q - s23), x])/q + 
     G[0, x]*((-52*G[q/(q - s23), x])/q + 
       (2*(-8*q^2*(-1 + x) + 8*s12*s23*x + 2*q*(s12*(-1 + x) + 
            s23*(-5 + 4*x)))*G[q/(q - s23), x]^2)/
        (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
       G[q/s12, x]*(52/q + (8*(3*q^2*(-1 + x) - 3*s12*s23*x + 
            q*(s12 + s23*(4 - 3*x) - s12*x))*G[q/(q - s23), x])/
          (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
         (8*G[(s12 + s23)/s12, x])/q) - (24*G[0, 1, x])/q - 
       (24*G[0, q/s12, x])/q + (8*(4 - ((q + s12)*(q*(-1 + x) - s23*x))/
           (q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x)))*
         G[0, q/(q - s23), x])/q + (2*(-8*q^2*(-1 + x) + 8*s12*s23*x + 
          4*q*(s12*(-1 + x) + s23*(-3 + 2*x)))*G[1, q/(q - s23), x])/
        (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
       (8*G[1, (s12 + s23)/s12, x])/q + 
       (2*(-8*q^2*(-1 + x) + 8*s12*s23*x + 4*q*(s12*(-1 + x) + 
            s23*(-3 + 2*x)))*G[q/s12, q/(q - s23), x])/
        (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
       (8*G[q/s12, (s12 + s23)/s12, x])/q + 
       (8*G[(s12 + s23)/s12, q/(q - s23), x])/q) + 
     G[q/(q - s23), x]*(-27/q + (2*(-8*q^2*(-1 + x) + 8*s12*s23*x + 
          4*q*(s12*(-1 + x) + s23*(-3 + 2*x)))*G[0, 1, x])/
        (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
       (2*(-8*q^2*(-1 + x) + 8*s12*s23*x + 4*q*(s12*(-1 + x) + 
            s23*(-3 + 2*x)))*G[0, q/s12, x])/(q*(q^2*(-1 + x) - s12*s23*x + 
          q*(s23 - s23*x))) + (4*(q*(s23*(10 - 7*x) - 3*s12*(-1 + x)) + 
          7*q^2*(-1 + x) - 7*s12*s23*x)*G[0, q/(q - s23), x])/
        (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
       (2*(-8*q^2*(-1 + x) + 8*s12*s23*x + 4*q*(s12*(-1 + x) + 
            s23*(-3 + 2*x)))*G[1, q/(q - s23), x])/
        (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
       (8*(2*q^2*(-1 + x) - 2*s12*s23*x + q*(s12 + s23*(3 - 2*x) - s12*x))*
         G[1, (s12 + s23)/s12, x])/(q*(q^2*(-1 + x) - s12*s23*x + 
          q*(s23 - s23*x))) + (2*(-8*q^2*(-1 + x) + 8*s12*s23*x + 
          4*q*(s12*(-1 + x) + s23*(-3 + 2*x)))*G[q/s12, q/(q - s23), x])/
        (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
       (8*(2*q^2*(-1 + x) - 2*s12*s23*x + q*(s12 + s23*(3 - 2*x) - s12*x))*
         G[q/s12, (s12 + s23)/s12, x])/(q*(q^2*(-1 + x) - s12*s23*x + 
          q*(s23 - s23*x))) + (8*(2*q^2*(-1 + x) - 2*s12*s23*x + 
          q*(s12 + s23*(3 - 2*x) - s12*x))*G[(s12 + s23)/s12, q/(q - s23), 
          x])/(q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x)))) + 
     G[1, x]*(27/q + (16*G[0, x]^2)/q - (2*G[q/s12, x]^2)/q + 
       (4*G[q/s12, x]*G[q/(q - s23), x])/q + 
       (2*(q*(s23*(7 - 5*x) - 2*s12*(-1 + x)) + 5*q^2*(-1 + x) - 5*s12*s23*x)*
         G[q/(q - s23), x]^2)/(q*(q^2*(-1 + x) - s12*s23*x + 
          q*(s23 - s23*x))) - (39*G[(s12 + s23)/s12, x])/q + 
       G[(s12 + s23)/s12, x]^2/q + G[0, x]*
        (52/q + (8*(q*(s23*(-2 + x) + s12*(-1 + x)) - q^2*(-1 + x) + 
            s12*s23*x)*G[q/s12, x])/(q*(q^2*(-1 + x) - s12*s23*x + 
            q*(s23 - s23*x))) + (8*(3*q^2*(-1 + x) - 3*s12*s23*x + 
            q*(s12 + s23*(4 - 3*x) - s12*x))*G[q/(q - s23), x])/
          (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
         (8*G[(s12 + s23)/s12, x])/q) + G[q/(q - s23), x]*
        (52/q + (2*(-8*q^2*(-1 + x) + 8*s12*s23*x + 
            4*q*(s12*(-1 + x) + s23*(-3 + 2*x)))*G[(s12 + s23)/s12, x])/
          (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x)))) - 
       (8*G[0, q/(q - s23), x])/q + 2*(-2/q + (2*(s12 + s23 - s12*x))/
          (-(q^2*(-1 + x)) + q*s23*(-1 + x) + s12*s23*x))*
        G[1, q/(q - s23), x] + (4*(q^2*(-1 + x) - s12*s23*x + 
          q*(s12 - s23*(-2 + x) - s12*x))*G[1, (s12 + s23)/s12, x])/
        (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
       2*(-2/q + (2*(s12 + s23 - s12*x))/(-(q^2*(-1 + x)) + q*s23*(-1 + x) + 
           s12*s23*x))*G[q/s12, q/(q - s23), x] + 
       (4*(q^2*(-1 + x) - s12*s23*x + q*(s12 - s23*(-2 + x) - s12*x))*
         G[q/s12, (s12 + s23)/s12, x])/(q*(q^2*(-1 + x) - s12*s23*x + 
          q*(s23 - s23*x))) + (8*(q^2*(-1 + x) - s12*s23*x + 
          q*(s12 - s23*(-2 + x) - s12*x))*G[(s12 + s23)/s12, q/(q - s23), x])/
        (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x)))) + 
     G[q/s12, x]*(27/q + (2*(q*(s23*(7 - 5*x) - 2*s12*(-1 + x)) + 
          5*q^2*(-1 + x) - 5*s12*s23*x)*G[q/(q - s23), x]^2)/
        (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
       (39*G[(s12 + s23)/s12, x])/q + G[(s12 + s23)/s12, x]^2/q + 
       G[q/(q - s23), x]*(52/q + (2*(-8*q^2*(-1 + x) + 8*s12*s23*x + 
            4*q*(s12*(-1 + x) + s23*(-3 + 2*x)))*G[(s12 + s23)/s12, x])/
          (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x)))) - 
       (8*(q*(s23*(-2 + x) + s12*(-1 + x)) - q^2*(-1 + x) + s12*s23*x)*
         G[0, 1, x])/(q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
       (8*G[0, q/(q - s23), x])/q + 2*(-2/q + (2*(s12 + s23 - s12*x))/
          (-(q^2*(-1 + x)) + q*s23*(-1 + x) + s12*s23*x))*
        G[1, q/(q - s23), x] + (4*(q^2*(-1 + x) - s12*s23*x + 
          q*(s12 - s23*(-2 + x) - s12*x))*G[1, (s12 + s23)/s12, x])/
        (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
       2*(-2/q + (2*(s12 + s23 - s12*x))/(-(q^2*(-1 + x)) + q*s23*(-1 + x) + 
           s12*s23*x))*G[q/s12, q/(q - s23), x] + 
       (4*(q^2*(-1 + x) - s12*s23*x + q*(s12 - s23*(-2 + x) - s12*x))*
         G[q/s12, (s12 + s23)/s12, x])/(q*(q^2*(-1 + x) - s12*s23*x + 
          q*(s23 - s23*x))) + (8*(q^2*(-1 + x) - s12*s23*x + 
          q*(s12 - s23*(-2 + x) - s12*x))*G[(s12 + s23)/s12, q/(q - s23), x])/
        (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x)))) + 
     (18*G[0, 0, 1, x])/q + (18*G[0, 0, q/s12, x])/q + 
     (2*(-9*q^2*(-1 + x) + 9*s12*s23*x + 3*q*(2*s12*(-1 + x) + 
          s23*(-5 + 3*x)))*G[0, 0, q/(q - s23), x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     (2*(q*(s23*(9 - 5*x) - 4*s12*(-1 + x)) + 5*q^2*(-1 + x) - 5*s12*s23*x)*
       G[0, 1, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) - (2*G[0, 1, (s12 + s23)/s12, x])/q + 
     (2*(q*(s23*(9 - 5*x) - 4*s12*(-1 + x)) + 5*q^2*(-1 + x) - 5*s12*s23*x)*
       G[0, q/s12, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) - (2*G[0, q/s12, (s12 + s23)/s12, x])/q + 
     (2*(-9*q^2*(-1 + x) + 9*s12*s23*x + q*(8*s12*(-1 + x) + 
          s23*(-17 + 9*x)))*G[0, q/(q - s23), q/(q - s23), x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
     (2*G[0, (s12 + s23)/s12, q/(q - s23), x])/q - 
     (8*(q*(s23*(-2 + x) + s12*(-1 + x)) - q^2*(-1 + x) + s12*s23*x)*
       G[1, 0, q/s12, x])/(q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     (4*(q*(s23*(-2 + x) + s12*(-1 + x)) - q^2*(-1 + x) + s12*s23*x)*
       G[1, 0, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) + 2*(4/q - (4*(s12 + s23 - s12*x))/
        (-(q^2*(-1 + x)) + q*s23*(-1 + x) + s12*s23*x))*
      G[1, 1, q/(q - s23), x] + (8*(q*(s23*(-2 + x) + s12*(-1 + x)) - 
        q^2*(-1 + x) + s12*s23*x)*G[1, 1, (s12 + s23)/s12, x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     2*(4/q - (4*(s12 + s23 - s12*x))/(-(q^2*(-1 + x)) + q*s23*(-1 + x) + 
         s12*s23*x))*G[1, q/s12, q/(q - s23), x] + 
     (8*(q*(s23*(-2 + x) + s12*(-1 + x)) - q^2*(-1 + x) + s12*s23*x)*
       G[1, q/s12, (s12 + s23)/s12, x])/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) + (2*(q*(s23*(13 - 7*x) - 6*s12*(-1 + x)) + 
        7*q^2*(-1 + x) - 7*s12*s23*x)*G[1, q/(q - s23), q/(q - s23), x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     (12*(q*(s23*(-2 + x) + s12*(-1 + x)) - q^2*(-1 + x) + s12*s23*x)*
       G[1, (s12 + s23)/s12, q/(q - s23), x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     (2*G[1, (s12 + s23)/s12, (s12 + s23)/s12, x])/q + 
     (4*(q*(s23*(-2 + x) + s12*(-1 + x)) - q^2*(-1 + x) + s12*s23*x)*
       G[q/s12, 0, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) + 2*(4/q - (4*(s12 + s23 - s12*x))/
        (-(q^2*(-1 + x)) + q*s23*(-1 + x) + s12*s23*x))*
      G[q/s12, 1, q/(q - s23), x] + 
     (8*(q*(s23*(-2 + x) + s12*(-1 + x)) - q^2*(-1 + x) + s12*s23*x)*
       G[q/s12, 1, (s12 + s23)/s12, x])/(q*(q^2*(-1 + x) - s12*s23*x + 
        q*(s23 - s23*x))) + 2*(4/q - (4*(s12 + s23 - s12*x))/
        (-(q^2*(-1 + x)) + q*s23*(-1 + x) + s12*s23*x))*
      G[q/s12, q/s12, q/(q - s23), x] + 
     (8*(q*(s23*(-2 + x) + s12*(-1 + x)) - q^2*(-1 + x) + s12*s23*x)*
       G[q/s12, q/s12, (s12 + s23)/s12, x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     (2*(q*(s23*(13 - 7*x) - 6*s12*(-1 + x)) + 7*q^2*(-1 + x) - 7*s12*s23*x)*
       G[q/s12, q/(q - s23), q/(q - s23), x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     (12*(q*(s23*(-2 + x) + s12*(-1 + x)) - q^2*(-1 + x) + s12*s23*x)*
       G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
     (2*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/q - 
     (2*G[(s12 + s23)/s12, 0, q/(q - s23), x])/q + 
     (2*G[(s12 + s23)/s12, 1, q/(q - s23), x])/q + 
     (2*G[(s12 + s23)/s12, q/s12, q/(q - s23), x])/q + 
     (2*(-9*q^2*(-1 + x) + 9*s12*s23*x + q*(8*s12*(-1 + x) + 
          s23*(-17 + 9*x)))*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/
      (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
     (2*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/q + 
     ((-2*(q + s12)*(q*(-1 + x) - s23*x)*G[q/(q - s23), x]^2)/
        (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
       G[q/s12, x]*((4*(q + s12)*(q*(-1 + x) - s23*x)*G[q/(q - s23), x])/
          (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) - 
         (8*G[(s12 + s23)/s12, x])/q) + 
       G[1, x]*((-4*(q*(s23*(-2 + x) + s12*(-1 + x)) - q^2*(-1 + x) + 
            s12*s23*x)*G[q/s12, x])/(q*(q^2*(-1 + x) - s12*s23*x + 
            q*(s23 - s23*x))) + (4*(q + s12)*(q*(-1 + x) - s23*x)*
           G[q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
            q*(s23 - s23*x))) - (8*G[(s12 + s23)/s12, x])/q) + 
       (4*(s12 + s23 - s12*x)*G[0, q/(q - s23), x])/(-(q^2*(-1 + x)) + 
         q*s23*(-1 + x) + s12*s23*x) - (4*(q + s12)*(q*(-1 + x) - s23*x)*
         G[1, q/(q - s23), x])/(q*(q^2*(-1 + x) - s12*s23*x + 
          q*(s23 - s23*x))) + (8*G[1, (s12 + s23)/s12, x])/q - 
       (4*(q + s12)*(q*(-1 + x) - s23*x)*G[q/s12, q/(q - s23), x])/
        (q*(q^2*(-1 + x) - s12*s23*x + q*(s23 - s23*x))) + 
       (8*G[q/s12, (s12 + s23)/s12, x])/q + 
       (8*G[(s12 + s23)/s12, q/(q - s23), x])/q)*Log[z])/eps)*1};


==> P23.m <==
(*
*  Costas G. Papadopoulos, Damiano Tommasini, Christopher Wever 
*  Last update Sep 20, 2014
*
*  This is a Mathematica readable file with the Master Integrals (MI) of the family P23 defined in Figure 3 of the accompanying article.
*  Some results are valid to all orders, all the other are calculated (and tested) up to Goncharov polylogs up to weight 4.
*  This means that all MI valid at least up to order eps^0, in both Euclidean and physical regions.
*
*  The results are presented as vectors, where the first component is the integrating
*  factor (M), the second is the resummed component (R) and the third is the finite (F).
*  for one scale integrals, the exact result is reported in the resumed component.
*
*  The full result is obtained by the simple formula:
*  MI=t[0]*(R+F)/M
*
*  G[a1,..an,x] are Goncharov polylogs defined in Eq.(2.8) of the accompanying article.
*  In some cases the epsilon prescription in the complex plane is crucial
*  
*  Usage:
SetDirectory[<path to the lib folder>]
<<P23.m (* Read the library of Master Integrals for the family P23*)
point={q -> 1, s12 -> 1/2, s23 -> 1/4, x -> 4};  (*Define a point where to calculate the MI*)
P23G111010111full = t[0] (P23G111010111[[2]] + P23G111010111[[3]])/P23G111010111[[1]] /.substitutions /. point; (*Calculate the value at <point>*)
Series[P23G111010111full, {eps, 0, 0}] (*Calculate the series expansion*)

*  Results for this example (physical point):
P23G111010111=(63.4992 + 147.583 I) + (19.4302 + 6.90279 I)/eps^2 + (72.5439 + 52.168 I)/eps
P23G111m10111=(1.36656 - 31.5265 I) - (3.00508 + 6.73242 I)/eps^2 - (5.2553 + 29.3734 I)/eps

*  List of 29 Master Integrals in this library:
P23G001010001
P23G010000011
P23G010000101
P23G100000011
P23G100000101
P23G010010011
P23G010010101
P23G011000011
P23G011010001
P23G101000011
P23G001010011
P23G101010100
P23G011010100
P23G011010010
P23G101010010
P23G021010011
P23G012010011
P23G011020011
P23G011010012
P23G011010011
P23G111000011
P23G010010111
P23G110000111
P23G011010101
P23G101010011
P23G011010111
P23G111010011
P23G111010111
P23G111m10111
*)

A3 = -((E^(2 eps EulerGamma) Gamma[1 - eps]^3 Gamma[1 + 2 eps])/Gamma[3 - 3 eps]);
substitutions = {t[0] -> (A3*(-s12)^(-2*eps))/(2*(1 - 2*eps)), z -> q/s12, z1 -> -(q - s23)/q, z2 -> (-s12 - s23)/q};


P23G001010001= {1, (q - s12*x - s23*x)/
   (eps*(1 - ((s12 + s23)*x)/q)^(2*eps)*z^(2*eps)), 0};
P23G001010011= {x^eps, ((-2 + 3*eps)*x^eps)/(eps^2*z^(2*eps)), 
  4*G[0, q/(s12 + s23), x] + eps*(-4*G[0, 0, q/(s12 + s23), x] - 
     8*G[0, q/(s12 + s23), q/(s12 + s23), x] + G[0, q/(s12 + s23), x]*
      (-6 + 4*G[0, x] - 8*Log[z])) + eps^2*(8*G[0, q/(s12 + s23), x]^2 + 
     4*G[0, 0, 0, q/(s12 + s23), x] - 24*G[0, 0, q/(s12 + s23), 
       q/(s12 + s23), x] - 16*G[0, q/(s12 + s23), 0, q/(s12 + s23), x] + 
     16*G[0, q/(s12 + s23), q/(s12 + s23), q/(s12 + s23), x] + 
     G[0, 0, q/(s12 + s23), x]*(6 - 4*G[0, x] + 8*Log[z]) + 
     G[0, q/(s12 + s23), q/(s12 + s23), x]*(12 - 8*G[0, x] + 16*Log[z]) + 
     G[0, q/(s12 + s23), x]*(4*G[0, 0, x] + G[0, x]*(-6 - 8*Log[z]) + 
       12*Log[z] + 8*Log[z]^2))};
P23G010000011= {1, (q - s12*x - s23*x)/
   (eps*(1 - ((s12 + s23)*x)/q)^(2*eps)*z^(2*eps)), 0};
P23G010000101= {1, ((-1 + x)*(-q + s12*x))/
   (eps*(1 - x)^(2*eps)*(1 - (s12*x)/q)^(2*eps)*z^(2*eps)), 0};
P23G010010011= {x^eps, ((-2 + 3*eps)*x^eps)/(eps^2*z^(2*eps)), 
  4*G[0, q/(q - s23), x] + eps*(-4*G[0, 0, q/(q - s23), x] - 
     8*G[0, q/(q - s23), q/(q - s23), x] + G[0, q/(q - s23), x]*
      (-6 + 4*G[0, x] - 8*Log[z])) + eps^2*(8*G[0, q/(q - s23), x]^2 + 
     4*G[0, 0, 0, q/(q - s23), x] - 24*G[0, 0, q/(q - s23), q/(q - s23), x] - 
     16*G[0, q/(q - s23), 0, q/(q - s23), x] + 
     16*G[0, q/(q - s23), q/(q - s23), q/(q - s23), x] + 
     G[0, 0, q/(q - s23), x]*(6 - 4*G[0, x] + 8*Log[z]) + 
     G[0, q/(q - s23), q/(q - s23), x]*(12 - 8*G[0, x] + 16*Log[z]) + 
     G[0, q/(q - s23), x]*(4*G[0, 0, x] + G[0, x]*(-6 - 8*Log[z]) + 
       12*Log[z] + 8*Log[z]^2))};
P23G010010101= {x^eps*(1 - (s12*x)/(q - s23))^eps*
   (1 - ((s12 + s23)*x)/q)^eps, ((-2 + 3*eps)*x^eps)/(eps^2*z^(2*eps)), 
  2*G[0, x]*G[q/(s12 + s23), x] + (-2*G[(q - s23)/s12, x] + 
     2*G[q/(s12 + s23), x])/eps + 4*G[0, 1, x] + 4*G[0, q/s12, x] - 
   4*G[0, q/(s12 + s23), x] + 4*G[(q - s23)/s12, 1, x] + 
   4*G[(q - s23)/s12, q/s12, x] - 2*G[(q - s23)/s12, (q - s23)/s12, x] - 
   2*G[(q - s23)/s12, q/(s12 + s23), x] - 4*G[q/(s12 + s23), 1, x] - 
   4*G[q/(s12 + s23), q/s12, x] + 2*G[q/(s12 + s23), (q - s23)/s12, x] + 
   2*G[q/(s12 + s23), q/(s12 + s23), x] + G[q/(s12 + s23), x]*
    (-3 - 4*Log[z]) + G[(q - s23)/s12, x]*(3 - 2*G[0, x] + 4*Log[z]) + 
   eps*((-2*G[(q - s23)/s12, x] + 2*G[q/(s12 + s23), x])*G[0, 0, x] - 
     4*G[0, 0, 1, x] - 4*G[0, 0, q/s12, x] + 4*G[0, 0, q/(s12 + s23), x] - 
     8*G[0, 1, 1, x] - 8*G[0, 1, q/s12, x] + 4*G[0, 1, (q - s23)/s12, x] + 
     4*G[0, 1, q/(s12 + s23), x] - 8*G[0, q/s12, 1, x] - 
     8*G[0, q/s12, q/s12, x] + 4*G[0, q/s12, (q - s23)/s12, x] + 
     4*G[0, q/s12, q/(s12 + s23), x] + 8*G[0, q/(s12 + s23), 1, x] + 
     8*G[0, q/(s12 + s23), q/s12, x] - 4*G[0, q/(s12 + s23), (q - s23)/s12, 
       x] - 4*G[0, q/(s12 + s23), q/(s12 + s23), x] + 
     8*G[q/s12, (q - s23)/s12, 1, x] - 8*G[q/s12, q/(s12 + s23), 1, x] - 
     8*G[(q - s23)/s12, 1, 1, x] - 8*G[(q - s23)/s12, q/s12, q/s12, x] + 
     4*G[(q - s23)/s12, q/s12, (q - s23)/s12, x] + 
     4*G[(q - s23)/s12, q/s12, q/(s12 + s23), x] - 
     4*G[(q - s23)/s12, (q - s23)/s12, 1, x] + 
     4*G[(q - s23)/s12, (q - s23)/s12, q/s12, x] - 
     2*G[(q - s23)/s12, (q - s23)/s12, (q - s23)/s12, x] - 
     2*G[(q - s23)/s12, (q - s23)/s12, q/(s12 + s23), x] + 
     4*G[(q - s23)/s12, q/(s12 + s23), 1, x] + 
     4*G[(q - s23)/s12, q/(s12 + s23), q/s12, x] - 
     2*G[(q - s23)/s12, q/(s12 + s23), (q - s23)/s12, x] - 
     2*G[(q - s23)/s12, q/(s12 + s23), q/(s12 + s23), x] + 
     8*G[q/(s12 + s23), 1, 1, x] + 8*G[q/(s12 + s23), q/s12, q/s12, x] - 
     4*G[q/(s12 + s23), q/s12, (q - s23)/s12, x] - 
     4*G[q/(s12 + s23), q/s12, q/(s12 + s23), x] - 
     4*G[q/(s12 + s23), (q - s23)/s12, 1, x] - 
     4*G[q/(s12 + s23), (q - s23)/s12, q/s12, x] + 
     2*G[q/(s12 + s23), (q - s23)/s12, (q - s23)/s12, x] + 
     2*G[q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), x] + 
     4*G[q/(s12 + s23), q/(s12 + s23), 1, x] - 
     4*G[q/(s12 + s23), q/(s12 + s23), q/s12, x] + 
     2*G[q/(s12 + s23), q/(s12 + s23), (q - s23)/s12, x] + 
     2*G[q/(s12 + s23), q/(s12 + s23), q/(s12 + s23), x] + 
     G[0, 1, x]*(-6 + 4*G[0, x] - 8*Log[z]) + G[0, q/s12, x]*
      (-6 + 4*G[0, x] - 8*Log[z]) + G[(q - s23)/s12, q/s12, x]*
      (-6 + 4*G[0, x] - 8*Log[z]) + G[(q - s23)/s12, 1, x]*
      (-6 + 4*G[0, x] - 8*G[q/s12, x] + 4*G[(q - s23)/s12, x] + 
       4*G[q/(s12 + s23), x] - 8*Log[z]) + G[0, x]*G[q/(s12 + s23), x]*
      (-3 - 4*Log[z]) + G[q/(s12 + s23), (q - s23)/s12, x]*
      (-3 + 2*G[0, x] - 4*Log[z]) + G[q/(s12 + s23), q/(s12 + s23), x]*
      (-3 + 2*G[0, x] - 4*Log[z]) + G[(q - s23)/s12, (q - s23)/s12, x]*
      (3 - 2*G[0, x] + 4*Log[z]) + G[(q - s23)/s12, q/(s12 + s23), x]*
      (3 - 2*G[0, x] + 4*Log[z]) + G[0, q/(s12 + s23), x]*
      (6 - 4*G[0, x] + 8*Log[z]) + G[q/(s12 + s23), q/s12, x]*
      (6 - 4*G[0, x] + 8*Log[z]) + G[q/(s12 + s23), 1, x]*
      (6 - 4*G[0, x] + 8*G[q/s12, x] - 4*G[(q - s23)/s12, x] - 
       4*G[q/(s12 + s23), x] + 8*Log[z]) + G[q/(s12 + s23), x]*
      (6*Log[z] + 4*Log[z]^2) + G[(q - s23)/s12, x]*(-6*Log[z] - 4*Log[z]^2 + 
       G[0, x]*(3 + 4*Log[z]))) + 
   eps^2*(8*G[0, 1, x]^2 + 8*G[0, q/s12, x]^2 + 2*G[0, (q - s23)/s12, x]^2 + 
     4*G[0, (q - s23)/s12, x]*G[0, q/(s12 + s23), x] + 
     2*G[0, q/(s12 + s23), x]^2 + (-2*G[(q - s23)/s12, x] + 
       2*G[q/(s12 + s23), x])*G[0, 0, 0, x] + 4*G[0, 0, 0, 1, x] + 
     4*G[0, 0, 0, q/s12, x] - 4*G[0, 0, 0, q/(s12 + s23), x] - 
     24*G[0, 0, 1, 1, x] - 24*G[0, 0, 1, q/s12, x] + 
     12*G[0, 0, 1, (q - s23)/s12, x] + 12*G[0, 0, 1, q/(s12 + s23), x] - 
     24*G[0, 0, q/s12, 1, x] - 24*G[0, 0, q/s12, q/s12, x] + 
     12*G[0, 0, q/s12, (q - s23)/s12, x] + 
     12*G[0, 0, q/s12, q/(s12 + s23), x] + 16*G[0, 0, (q - s23)/s12, 1, x] + 
     16*G[0, 0, (q - s23)/s12, q/s12, x] - 
     8*G[0, 0, (q - s23)/s12, (q - s23)/s12, x] - 
     8*G[0, 0, (q - s23)/s12, q/(s12 + s23), x] + 
     8*G[0, 0, q/(s12 + s23), 1, x] + 8*G[0, 0, q/(s12 + s23), q/s12, x] - 
     4*G[0, 0, q/(s12 + s23), (q - s23)/s12, x] - 
     4*G[0, 0, q/(s12 + s23), q/(s12 + s23), x] - 16*G[0, 1, 0, 1, x] - 
     16*G[0, 1, 0, q/s12, x] + 8*G[0, 1, 0, (q - s23)/s12, x] + 
     8*G[0, 1, 0, q/(s12 + s23), x] + 16*G[0, 1, 1, 1, x] + 
     16*G[0, 1, 1, q/s12, x] - 8*G[0, 1, 1, (q - s23)/s12, x] - 
     8*G[0, 1, 1, q/(s12 + s23), x] + 16*G[0, 1, q/s12, 1, x] + 
     16*G[0, 1, q/s12, q/s12, x] - 8*G[0, 1, q/s12, (q - s23)/s12, x] - 
     8*G[0, 1, q/s12, q/(s12 + s23), x] - 8*G[0, 1, (q - s23)/s12, 1, x] - 
     8*G[0, 1, (q - s23)/s12, q/s12, x] + 
     4*G[0, 1, (q - s23)/s12, (q - s23)/s12, x] + 
     4*G[0, 1, (q - s23)/s12, q/(s12 + s23), x] - 
     8*G[0, 1, q/(s12 + s23), 1, x] - 8*G[0, 1, q/(s12 + s23), q/s12, x] + 
     4*G[0, 1, q/(s12 + s23), (q - s23)/s12, x] + 
     4*G[0, 1, q/(s12 + s23), q/(s12 + s23), x] - 16*G[0, q/s12, 0, 1, x] - 
     16*G[0, q/s12, 0, q/s12, x] + 8*G[0, q/s12, 0, (q - s23)/s12, x] + 
     8*G[0, q/s12, 0, q/(s12 + s23), x] + 16*G[0, q/s12, 1, 1, x] + 
     16*G[0, q/s12, 1, q/s12, x] - 8*G[0, q/s12, 1, (q - s23)/s12, x] - 
     8*G[0, q/s12, 1, q/(s12 + s23), x] + 16*G[0, q/s12, q/s12, 1, x] + 
     16*G[0, q/s12, q/s12, q/s12, x] - 8*G[0, q/s12, q/s12, (q - s23)/s12, 
       x] - 8*G[0, q/s12, q/s12, q/(s12 + s23), x] - 
     8*G[0, q/s12, (q - s23)/s12, 1, x] - 
     8*G[0, q/s12, (q - s23)/s12, q/s12, x] + 
     4*G[0, q/s12, (q - s23)/s12, (q - s23)/s12, x] + 
     4*G[0, q/s12, (q - s23)/s12, q/(s12 + s23), x] - 
     8*G[0, q/s12, q/(s12 + s23), 1, x] - 
     8*G[0, q/s12, q/(s12 + s23), q/s12, x] + 
     4*G[0, q/s12, q/(s12 + s23), (q - s23)/s12, x] + 
     4*G[0, q/s12, q/(s12 + s23), q/(s12 + s23), x] + 
     8*G[0, (q - s23)/s12, 0, 1, x] + 8*G[0, (q - s23)/s12, 0, q/s12, x] - 
     4*G[0, (q - s23)/s12, 0, (q - s23)/s12, x] - 
     4*G[0, (q - s23)/s12, 0, q/(s12 + s23), x] + 
     8*G[0, q/(s12 + s23), 0, 1, x] + 8*G[0, q/(s12 + s23), 0, q/s12, x] - 
     4*G[0, q/(s12 + s23), 0, (q - s23)/s12, x] - 
     4*G[0, q/(s12 + s23), 0, q/(s12 + s23), x] - 
     16*G[0, q/(s12 + s23), 1, 1, x] - 16*G[0, q/(s12 + s23), 1, q/s12, x] + 
     8*G[0, q/(s12 + s23), 1, (q - s23)/s12, x] + 
     8*G[0, q/(s12 + s23), 1, q/(s12 + s23), x] - 
     16*G[0, q/(s12 + s23), q/s12, 1, x] - 
     16*G[0, q/(s12 + s23), q/s12, q/s12, x] + 
     8*G[0, q/(s12 + s23), q/s12, (q - s23)/s12, x] + 
     8*G[0, q/(s12 + s23), q/s12, q/(s12 + s23), x] + 
     8*G[0, q/(s12 + s23), (q - s23)/s12, 1, x] + 
     8*G[0, q/(s12 + s23), (q - s23)/s12, q/s12, x] - 
     4*G[0, q/(s12 + s23), (q - s23)/s12, (q - s23)/s12, x] - 
     4*G[0, q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), x] + 
     8*G[0, q/(s12 + s23), q/(s12 + s23), 1, x] + 
     8*G[0, q/(s12 + s23), q/(s12 + s23), q/s12, x] - 
     4*G[0, q/(s12 + s23), q/(s12 + s23), (q - s23)/s12, x] - 
     4*G[0, q/(s12 + s23), q/(s12 + s23), q/(s12 + s23), x] + 
     16*G[(q - s23)/s12, 1, 1, 1, x] + 16*G[(q - s23)/s12, 1, 1, q/s12, x] - 
     8*G[(q - s23)/s12, 1, 1, (q - s23)/s12, x] - 
     8*G[(q - s23)/s12, 1, 1, q/(s12 + s23), x] + 
     16*G[(q - s23)/s12, 1, q/s12, 1, x] + 
     16*G[(q - s23)/s12, 1, q/s12, q/s12, x] - 
     8*G[(q - s23)/s12, 1, q/s12, (q - s23)/s12, x] - 
     8*G[(q - s23)/s12, 1, q/s12, q/(s12 + s23), x] - 
     8*G[(q - s23)/s12, 1, (q - s23)/s12, 1, x] - 
     8*G[(q - s23)/s12, 1, (q - s23)/s12, q/s12, x] + 
     4*G[(q - s23)/s12, 1, (q - s23)/s12, (q - s23)/s12, x] + 
     4*G[(q - s23)/s12, 1, (q - s23)/s12, q/(s12 + s23), x] - 
     8*G[(q - s23)/s12, 1, q/(s12 + s23), 1, x] - 
     8*G[(q - s23)/s12, 1, q/(s12 + s23), q/s12, x] + 
     4*G[(q - s23)/s12, 1, q/(s12 + s23), (q - s23)/s12, x] + 
     4*G[(q - s23)/s12, 1, q/(s12 + s23), q/(s12 + s23), x] + 
     16*G[(q - s23)/s12, q/s12, 1, 1, x] + 
     16*G[(q - s23)/s12, q/s12, 1, q/s12, x] - 
     8*G[(q - s23)/s12, q/s12, 1, (q - s23)/s12, x] - 
     8*G[(q - s23)/s12, q/s12, 1, q/(s12 + s23), x] + 
     16*G[(q - s23)/s12, q/s12, q/s12, 1, x] + 
     16*G[(q - s23)/s12, q/s12, q/s12, q/s12, x] - 
     8*G[(q - s23)/s12, q/s12, q/s12, (q - s23)/s12, x] - 
     8*G[(q - s23)/s12, q/s12, q/s12, q/(s12 + s23), x] - 
     8*G[(q - s23)/s12, q/s12, (q - s23)/s12, 1, x] - 
     8*G[(q - s23)/s12, q/s12, (q - s23)/s12, q/s12, x] + 
     4*G[(q - s23)/s12, q/s12, (q - s23)/s12, (q - s23)/s12, x] + 
     4*G[(q - s23)/s12, q/s12, (q - s23)/s12, q/(s12 + s23), x] - 
     8*G[(q - s23)/s12, q/s12, q/(s12 + s23), 1, x] - 
     8*G[(q - s23)/s12, q/s12, q/(s12 + s23), q/s12, x] + 
     4*G[(q - s23)/s12, q/s12, q/(s12 + s23), (q - s23)/s12, x] + 
     4*G[(q - s23)/s12, q/s12, q/(s12 + s23), q/(s12 + s23), x] - 
     8*G[(q - s23)/s12, (q - s23)/s12, 1, 1, x] - 
     8*G[(q - s23)/s12, (q - s23)/s12, 1, q/s12, x] + 
     4*G[(q - s23)/s12, (q - s23)/s12, 1, (q - s23)/s12, x] + 
     4*G[(q - s23)/s12, (q - s23)/s12, 1, q/(s12 + s23), x] - 
     8*G[(q - s23)/s12, (q - s23)/s12, q/s12, 1, x] - 
     8*G[(q - s23)/s12, (q - s23)/s12, q/s12, q/s12, x] + 
     4*G[(q - s23)/s12, (q - s23)/s12, q/s12, (q - s23)/s12, x] + 
     4*G[(q - s23)/s12, (q - s23)/s12, q/s12, q/(s12 + s23), x] + 
     4*G[(q - s23)/s12, (q - s23)/s12, (q - s23)/s12, 1, x] + 
     4*G[(q - s23)/s12, (q - s23)/s12, (q - s23)/s12, q/s12, x] - 
     2*G[(q - s23)/s12, (q - s23)/s12, (q - s23)/s12, (q - s23)/s12, x] - 
     2*G[(q - s23)/s12, (q - s23)/s12, (q - s23)/s12, q/(s12 + s23), x] + 
     4*G[(q - s23)/s12, (q - s23)/s12, q/(s12 + s23), 1, x] + 
     4*G[(q - s23)/s12, (q - s23)/s12, q/(s12 + s23), q/s12, x] - 
     2*G[(q - s23)/s12, (q - s23)/s12, q/(s12 + s23), (q - s23)/s12, x] - 
     2*G[(q - s23)/s12, (q - s23)/s12, q/(s12 + s23), q/(s12 + s23), x] - 
     8*G[(q - s23)/s12, q/(s12 + s23), 1, 1, x] - 
     8*G[(q - s23)/s12, q/(s12 + s23), 1, q/s12, x] + 
     4*G[(q - s23)/s12, q/(s12 + s23), 1, (q - s23)/s12, x] + 
     4*G[(q - s23)/s12, q/(s12 + s23), 1, q/(s12 + s23), x] - 
     8*G[(q - s23)/s12, q/(s12 + s23), q/s12, 1, x] - 
     8*G[(q - s23)/s12, q/(s12 + s23), q/s12, q/s12, x] + 
     4*G[(q - s23)/s12, q/(s12 + s23), q/s12, (q - s23)/s12, x] + 
     4*G[(q - s23)/s12, q/(s12 + s23), q/s12, q/(s12 + s23), x] + 
     4*G[(q - s23)/s12, q/(s12 + s23), (q - s23)/s12, 1, x] + 
     4*G[(q - s23)/s12, q/(s12 + s23), (q - s23)/s12, q/s12, x] - 
     2*G[(q - s23)/s12, q/(s12 + s23), (q - s23)/s12, (q - s23)/s12, x] - 
     2*G[(q - s23)/s12, q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), x] + 
     4*G[(q - s23)/s12, q/(s12 + s23), q/(s12 + s23), 1, x] + 
     4*G[(q - s23)/s12, q/(s12 + s23), q/(s12 + s23), q/s12, x] - 
     2*G[(q - s23)/s12, q/(s12 + s23), q/(s12 + s23), (q - s23)/s12, x] - 
     2*G[(q - s23)/s12, q/(s12 + s23), q/(s12 + s23), q/(s12 + s23), x] - 
     16*G[q/(s12 + s23), 1, 1, 1, x] - 16*G[q/(s12 + s23), 1, 1, q/s12, x] + 
     8*G[q/(s12 + s23), 1, 1, (q - s23)/s12, x] + 
     8*G[q/(s12 + s23), 1, 1, q/(s12 + s23), x] - 
     16*G[q/(s12 + s23), 1, q/s12, 1, x] - 
     16*G[q/(s12 + s23), 1, q/s12, q/s12, x] + 
     8*G[q/(s12 + s23), 1, q/s12, (q - s23)/s12, x] + 
     8*G[q/(s12 + s23), 1, q/s12, q/(s12 + s23), x] + 
     8*G[q/(s12 + s23), 1, (q - s23)/s12, 1, x] + 
     8*G[q/(s12 + s23), 1, (q - s23)/s12, q/s12, x] - 
     4*G[q/(s12 + s23), 1, (q - s23)/s12, (q - s23)/s12, x] - 
     4*G[q/(s12 + s23), 1, (q - s23)/s12, q/(s12 + s23), x] + 
     8*G[q/(s12 + s23), 1, q/(s12 + s23), 1, x] + 
     8*G[q/(s12 + s23), 1, q/(s12 + s23), q/s12, x] - 
     4*G[q/(s12 + s23), 1, q/(s12 + s23), (q - s23)/s12, x] - 
     4*G[q/(s12 + s23), 1, q/(s12 + s23), q/(s12 + s23), x] - 
     16*G[q/(s12 + s23), q/s12, 1, 1, x] - 
     16*G[q/(s12 + s23), q/s12, 1, q/s12, x] + 
     8*G[q/(s12 + s23), q/s12, 1, (q - s23)/s12, x] + 
     8*G[q/(s12 + s23), q/s12, 1, q/(s12 + s23), x] - 
     16*G[q/(s12 + s23), q/s12, q/s12, 1, x] - 
     16*G[q/(s12 + s23), q/s12, q/s12, q/s12, x] + 
     8*G[q/(s12 + s23), q/s12, q/s12, (q - s23)/s12, x] + 
     8*G[q/(s12 + s23), q/s12, q/s12, q/(s12 + s23), x] + 
     8*G[q/(s12 + s23), q/s12, (q - s23)/s12, 1, x] + 
     8*G[q/(s12 + s23), q/s12, (q - s23)/s12, q/s12, x] - 
     4*G[q/(s12 + s23), q/s12, (q - s23)/s12, (q - s23)/s12, x] - 
     4*G[q/(s12 + s23), q/s12, (q - s23)/s12, q/(s12 + s23), x] + 
     8*G[q/(s12 + s23), q/s12, q/(s12 + s23), 1, x] + 
     8*G[q/(s12 + s23), q/s12, q/(s12 + s23), q/s12, x] - 
     4*G[q/(s12 + s23), q/s12, q/(s12 + s23), (q - s23)/s12, x] - 
     4*G[q/(s12 + s23), q/s12, q/(s12 + s23), q/(s12 + s23), x] + 
     8*G[q/(s12 + s23), (q - s23)/s12, 1, 1, x] + 
     8*G[q/(s12 + s23), (q - s23)/s12, 1, q/s12, x] - 
     4*G[q/(s12 + s23), (q - s23)/s12, 1, (q - s23)/s12, x] - 
     4*G[q/(s12 + s23), (q - s23)/s12, 1, q/(s12 + s23), x] + 
     8*G[q/(s12 + s23), (q - s23)/s12, q/s12, 1, x] + 
     8*G[q/(s12 + s23), (q - s23)/s12, q/s12, q/s12, x] - 
     4*G[q/(s12 + s23), (q - s23)/s12, q/s12, (q - s23)/s12, x] - 
     4*G[q/(s12 + s23), (q - s23)/s12, q/s12, q/(s12 + s23), x] - 
     4*G[q/(s12 + s23), (q - s23)/s12, (q - s23)/s12, 1, x] - 
     4*G[q/(s12 + s23), (q - s23)/s12, (q - s23)/s12, q/s12, x] + 
     2*G[q/(s12 + s23), (q - s23)/s12, (q - s23)/s12, (q - s23)/s12, x] + 
     2*G[q/(s12 + s23), (q - s23)/s12, (q - s23)/s12, q/(s12 + s23), x] - 
     4*G[q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), 1, x] - 
     4*G[q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), q/s12, x] + 
     2*G[q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), (q - s23)/s12, x] + 
     2*G[q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), q/(s12 + s23), x] + 
     8*G[q/(s12 + s23), q/(s12 + s23), 1, 1, x] + 
     8*G[q/(s12 + s23), q/(s12 + s23), 1, q/s12, x] - 
     4*G[q/(s12 + s23), q/(s12 + s23), 1, (q - s23)/s12, x] - 
     4*G[q/(s12 + s23), q/(s12 + s23), 1, q/(s12 + s23), x] + 
     8*G[q/(s12 + s23), q/(s12 + s23), q/s12, 1, x] + 
     8*G[q/(s12 + s23), q/(s12 + s23), q/s12, q/s12, x] - 
     4*G[q/(s12 + s23), q/(s12 + s23), q/s12, (q - s23)/s12, x] - 
     4*G[q/(s12 + s23), q/(s12 + s23), q/s12, q/(s12 + s23), x] - 
     4*G[q/(s12 + s23), q/(s12 + s23), (q - s23)/s12, 1, x] - 
     4*G[q/(s12 + s23), q/(s12 + s23), (q - s23)/s12, q/s12, x] + 
     2*G[q/(s12 + s23), q/(s12 + s23), (q - s23)/s12, (q - s23)/s12, x] + 
     2*G[q/(s12 + s23), q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), x] - 
     4*G[q/(s12 + s23), q/(s12 + s23), q/(s12 + s23), 1, x] - 
     4*G[q/(s12 + s23), q/(s12 + s23), q/(s12 + s23), q/s12, x] + 
     2*G[q/(s12 + s23), q/(s12 + s23), q/(s12 + s23), (q - s23)/s12, x] + 
     2*G[q/(s12 + s23), q/(s12 + s23), q/(s12 + s23), q/(s12 + s23), x] + 
     G[0, q/(s12 + s23), 1, x]*(-12 + 8*G[0, x] - 16*Log[z]) + 
     G[0, q/(s12 + s23), q/s12, x]*(-12 + 8*G[0, x] - 16*Log[z]) + 
     G[q/s12, (q - s23)/s12, 1, x]*(-12 + 8*G[0, x] - 16*Log[z]) + 
     G[q/(s12 + s23), 1, 1, x]*(-12 + 8*G[0, x] - 16*Log[z]) + 
     G[q/(s12 + s23), q/s12, q/s12, x]*(-12 + 8*G[0, x] - 16*Log[z]) + 
     G[0, 0, q/(s12 + s23), x]*(-6 + 4*G[0, x] - 8*Log[z]) + 
     G[0, 1, (q - s23)/s12, x]*(-6 + 4*G[0, x] - 8*Log[z]) + 
     G[0, 1, q/(s12 + s23), x]*(-6 + 4*G[0, x] - 8*Log[z]) + 
     G[0, q/s12, (q - s23)/s12, x]*(-6 + 4*G[0, x] - 8*Log[z]) + 
     G[0, q/s12, q/(s12 + s23), x]*(-6 + 4*G[0, x] - 8*Log[z]) + 
     G[(q - s23)/s12, q/s12, (q - s23)/s12, x]*(-6 + 4*G[0, x] - 8*Log[z]) + 
     G[(q - s23)/s12, q/s12, q/(s12 + s23), x]*(-6 + 4*G[0, x] - 8*Log[z]) + 
     G[(q - s23)/s12, (q - s23)/s12, q/s12, x]*(-6 + 4*G[0, x] - 8*Log[z]) + 
     G[(q - s23)/s12, q/(s12 + s23), 1, x]*(-6 + 4*G[0, x] - 8*Log[z]) + 
     G[(q - s23)/s12, q/(s12 + s23), q/s12, x]*(-6 + 4*G[0, x] - 8*Log[z]) + 
     G[q/(s12 + s23), q/(s12 + s23), 1, x]*(-6 + 4*G[0, x] - 8*Log[z]) + 
     G[q/(s12 + s23), (q - s23)/s12, (q - s23)/s12, x]*
      (-3 + 2*G[0, x] - 4*Log[z]) + G[q/(s12 + s23), (q - s23)/s12, 
       q/(s12 + s23), x]*(-3 + 2*G[0, x] - 4*Log[z]) + 
     G[q/(s12 + s23), q/(s12 + s23), (q - s23)/s12, x]*
      (-3 + 2*G[0, x] - 4*Log[z]) + G[q/(s12 + s23), q/(s12 + s23), 
       q/(s12 + s23), x]*(-3 + 2*G[0, x] - 4*Log[z]) + 
     G[(q - s23)/s12, (q - s23)/s12, (q - s23)/s12, x]*
      (3 - 2*G[0, x] + 4*Log[z]) + G[(q - s23)/s12, (q - s23)/s12, 
       q/(s12 + s23), x]*(3 - 2*G[0, x] + 4*Log[z]) + 
     G[(q - s23)/s12, q/(s12 + s23), (q - s23)/s12, x]*
      (3 - 2*G[0, x] + 4*Log[z]) + G[(q - s23)/s12, q/(s12 + s23), 
       q/(s12 + s23), x]*(3 - 2*G[0, x] + 4*Log[z]) + 
     G[0, 0, 1, x]*(6 - 4*G[0, x] + 8*Log[z]) + G[0, 0, q/s12, x]*
      (6 - 4*G[0, x] + 8*Log[z]) + G[0, q/(s12 + s23), (q - s23)/s12, x]*
      (6 - 4*G[0, x] + 8*Log[z]) + G[0, q/(s12 + s23), q/(s12 + s23), x]*
      (6 - 4*G[0, x] + 8*Log[z]) + G[(q - s23)/s12, (q - s23)/s12, 1, x]*
      (6 - 4*G[0, x] + 8*Log[z]) + G[q/(s12 + s23), q/s12, (q - s23)/s12, x]*
      (6 - 4*G[0, x] + 8*Log[z]) + G[q/(s12 + s23), q/s12, q/(s12 + s23), x]*
      (6 - 4*G[0, x] + 8*Log[z]) + G[q/(s12 + s23), (q - s23)/s12, 1, x]*
      (6 - 4*G[0, x] + 8*Log[z]) + G[q/(s12 + s23), (q - s23)/s12, q/s12, x]*
      (6 - 4*G[0, x] + 8*Log[z]) + G[q/(s12 + s23), q/(s12 + s23), q/s12, x]*
      (6 - 4*G[0, x] + 8*Log[z]) + G[0, 1, 1, x]*(12 - 8*G[0, x] + 
       16*Log[z]) + G[0, 1, q/s12, x]*(12 - 8*G[0, x] + 16*Log[z]) + 
     G[0, q/s12, 1, x]*(12 - 8*G[0, x] + 16*Log[z]) + 
     G[0, q/s12, q/s12, x]*(12 - 8*G[0, x] + 16*Log[z]) + 
     G[q/s12, q/(s12 + s23), 1, x]*(12 - 8*G[0, x] + 16*Log[z]) + 
     G[(q - s23)/s12, 1, 1, x]*(12 - 8*G[0, x] + 16*Log[z]) + 
     G[(q - s23)/s12, q/s12, q/s12, x]*(12 - 8*G[0, x] + 16*Log[z]) + 
     G[0, x]*G[q/(s12 + s23), x]*(6*Log[z] + 4*Log[z]^2) + 
     G[q/(s12 + s23), (q - s23)/s12, x]*(G[0, x]*(-3 - 4*Log[z]) + 6*Log[z] + 
       4*Log[z]^2) + G[q/(s12 + s23), q/(s12 + s23), x]*
      (G[0, x]*(-3 - 4*Log[z]) + 6*Log[z] + 4*Log[z]^2) + 
     G[(q - s23)/s12, q/s12, x]*(G[0, x]*(-6 - 8*Log[z]) + 12*Log[z] + 
       8*Log[z]^2) + G[0, q/s12, x]*(-8*G[0, (q - s23)/s12, x] - 
       8*G[0, q/(s12 + s23), x] + G[0, x]*(-6 - 8*Log[z]) + 12*Log[z] + 
       8*Log[z]^2) + G[0, 1, x]*(16*G[0, q/s12, x] - 
       8*G[0, (q - s23)/s12, x] - 8*G[0, q/(s12 + s23), x] + 
       G[0, x]*(-6 - 8*Log[z]) + 12*Log[z] + 8*Log[z]^2) + 
     G[q/(s12 + s23), x]*(-6*Log[z]^2 - (8*Log[z]^3)/3) + 
     G[(q - s23)/s12, (q - s23)/s12, x]*(-6*Log[z] - 4*Log[z]^2 + 
       G[0, x]*(3 + 4*Log[z])) + G[(q - s23)/s12, q/(s12 + s23), x]*
      (-6*Log[z] - 4*Log[z]^2 + G[0, x]*(3 + 4*Log[z])) + 
     G[0, 0, x]*(4*G[0, 1, x] + 4*G[0, q/s12, x] - 4*G[0, q/(s12 + s23), x] + 
       4*G[(q - s23)/s12, 1, x] + 4*G[(q - s23)/s12, q/s12, x] - 
       2*G[(q - s23)/s12, (q - s23)/s12, x] - 
       2*G[(q - s23)/s12, q/(s12 + s23), x] - 4*G[q/(s12 + s23), 1, x] - 
       4*G[q/(s12 + s23), q/s12, x] + 2*G[q/(s12 + s23), (q - s23)/s12, x] + 
       2*G[q/(s12 + s23), q/(s12 + s23), x] + G[q/(s12 + s23), x]*
        (-3 - 4*Log[z]) + G[(q - s23)/s12, x]*(3 + 4*Log[z])) + 
     G[0, q/(s12 + s23), x]*(-12*Log[z] - 8*Log[z]^2 + 
       G[0, x]*(6 + 8*Log[z])) + G[q/(s12 + s23), q/s12, x]*
      (-12*Log[z] - 8*Log[z]^2 + G[0, x]*(6 + 8*Log[z])) + 
     G[q/(s12 + s23), 1, x]*(G[q/s12, x]*(-12 - 16*Log[z]) - 12*Log[z] - 
       8*Log[z]^2 + G[q/(s12 + s23), x]*(6 + 8*Log[z]) + 
       G[(q - s23)/s12, x]*(6 - 4*G[0, x] + 8*Log[z]) + 
       G[0, x]*(6 + 8*G[q/s12, x] - 4*G[q/(s12 + s23), x] + 8*Log[z])) + 
     G[(q - s23)/s12, 1, x]*(G[q/(s12 + s23), x]*(-6 - 8*Log[z]) + 
       G[(q - s23)/s12, x]*(-6 + 4*G[0, x] - 8*Log[z]) + 
       G[0, x]*(-6 - 8*G[q/s12, x] + 4*G[q/(s12 + s23), x] - 8*Log[z]) + 
       12*Log[z] + 8*Log[z]^2 + G[q/s12, x]*(12 + 16*Log[z])) + 
     G[(q - s23)/s12, x]*(6*Log[z]^2 + (8*Log[z]^3)/3 + 
       G[0, x]*(-6*Log[z] - 4*Log[z]^2)))};
P23G010010111= {x^(1 + eps), 0, 
  (-4*G[q/(s12 + s23), x])/(eps^2*(s12 + s23)) - 
   (4*G[q/(s12 + s23), x]*G[0, 0, x])/(s12 + s23) + 
   (4*G[0, 0, 1, x])/(s12 + s23) + (4*G[0, 0, q/s12, x])/(s12 + s23) - 
   (4*G[0, 0, q/(q - s23), x])/(s12 + s23) - (4*G[0, 0, q/(s12 + s23), x])/
    (s12 + s23) + (8*G[0, 1, 1, x])/(s12 + s23) + 
   (8*G[0, 1, q/s12, x])/(s12 + s23) - (4*G[0, 1, q/(s12 + s23), x])/
    (s12 + s23) + (8*G[0, q/s12, 1, x])/(s12 + s23) + 
   (8*G[0, q/s12, q/s12, x])/(s12 + s23) - (4*G[0, q/s12, q/(s12 + s23), x])/
    (s12 + s23) - (8*G[0, q/(q - s23), q/(q - s23), x])/(s12 + s23) - 
   (8*G[0, q/(s12 + s23), 1, x])/(s12 + s23) - 
   (8*G[0, q/(s12 + s23), q/s12, x])/(s12 + s23) + 
   (4*G[0, q/(s12 + s23), q/(s12 + s23), x])/(s12 + s23) - 
   (4*G[0, (s12 + s23)/s12, 1, x])/(s12 + s23) - 
   (4*G[0, (s12 + s23)/s12, q/s12, x])/(s12 + s23) + 
   (4*G[0, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) + 
   (8*G[q/s12, q/(s12 + s23), 1, x])/(s12 + s23) + 
   (8*G[q/s12, (s12 + s23)/s12, 1, x])/(s12 + s23) - 
   (8*G[q/(s12 + s23), 1, 1, x])/(s12 + s23) - 
   (8*G[q/(s12 + s23), q/s12, q/s12, x])/(s12 + s23) + 
   (4*G[q/(s12 + s23), (q - s23)/s12, 1, x])/(s12 + s23) + 
   (4*G[q/(s12 + s23), (q - s23)/s12, q/s12, x])/(s12 + s23) - 
   (4*G[q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), x])/(s12 + s23) - 
   (4*G[q/(s12 + s23), q/(s12 + s23), 1, x])/(s12 + s23) - 
   (4*G[q/(s12 + s23), q/(s12 + s23), q/s12, x])/(s12 + s23) - 
   (4*G[q/(s12 + s23), q/(s12 + s23), q/(s12 + s23), x])/(s12 + s23) - 
   (8*G[(s12 + s23)/s12, 1, 1, x])/(s12 + s23) - 
   (8*G[(s12 + s23)/s12, q/s12, q/s12, x])/(s12 + s23) + 
   (8*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(s12 + s23) + 
   G[0, q/(q - s23), x]*(-18/(s12 + s23) + (4*G[0, x])/(s12 + s23) - 
     (8*Log[z])/(s12 + s23)) + G[q/(s12 + s23), q/s12, x]*
    (-18/(s12 + s23) + (4*G[0, x])/(s12 + s23) - (8*Log[z])/(s12 + s23)) + 
   G[q/(s12 + s23), q/(s12 + s23), x]*(-18/(s12 + s23) + 
     (4*G[0, x])/(s12 + s23) - (8*Log[z])/(s12 + s23)) + 
   G[(s12 + s23)/s12, q/s12, x]*(-18/(s12 + s23) + (4*G[0, x])/(s12 + s23) - 
     (8*Log[z])/(s12 + s23)) + G[q/(s12 + s23), 1, x]*
    (-18/(s12 + s23) + (4*G[0, x])/(s12 + s23) - 
     (8*G[q/s12, x])/(s12 + s23) - (8*Log[z])/(s12 + s23)) + 
   G[(s12 + s23)/s12, 1, x]*(-18/(s12 + s23) + (4*G[0, x])/(s12 + s23) - 
     (8*G[q/s12, x])/(s12 + s23) - (8*Log[z])/(s12 + s23)) + 
   G[0, q/(s12 + s23), x]*(-18/(s12 + s23) + (4*G[0, x])/(s12 + s23) - 
     (4*G[q/(s12 + s23), x])/(s12 + s23) - (8*Log[z])/(s12 + s23)) + 
   G[(s12 + s23)/s12, q/(q - s23), x]*(18/(s12 + s23) - 
     (4*G[0, x])/(s12 + s23) + (8*Log[z])/(s12 + s23)) + 
   G[0, 1, x]*(18/(s12 + s23) - (4*G[0, x])/(s12 + s23) + 
     (4*G[q/(s12 + s23), x])/(s12 + s23) + (8*Log[z])/(s12 + s23)) + 
   G[0, q/s12, x]*(18/(s12 + s23) - (4*G[0, x])/(s12 + s23) + 
     (4*G[q/(s12 + s23), x])/(s12 + s23) + (8*Log[z])/(s12 + s23)) + 
   G[q/(s12 + s23), x]*(-18/(s12 + s23) - (36*Log[z])/(s12 + s23) - 
     (8*Log[z]^2)/(s12 + s23) + G[0, x]*(18/(s12 + s23) + 
       (8*Log[z])/(s12 + s23))) + ((-4*G[0, 1, x])/(s12 + s23) - 
     (4*G[0, q/s12, x])/(s12 + s23) + (4*G[0, q/(q - s23), x])/(s12 + s23) + 
     (4*G[0, q/(s12 + s23), x])/(s12 + s23) + (4*G[q/(s12 + s23), 1, x])/
      (s12 + s23) + (4*G[q/(s12 + s23), q/s12, x])/(s12 + s23) + 
     (4*G[q/(s12 + s23), q/(s12 + s23), x])/(s12 + s23) + 
     (4*G[(s12 + s23)/s12, 1, x])/(s12 + s23) + 
     (4*G[(s12 + s23)/s12, q/s12, x])/(s12 + s23) - 
     (4*G[(s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) + 
     G[q/(s12 + s23), x]*(18/(s12 + s23) - (4*G[0, x])/(s12 + s23) + 
       (8*Log[z])/(s12 + s23)))/eps + eps*((-8*G[0, 1, x]^2)/(s12 + s23) - 
     (8*G[0, q/s12, x]^2)/(s12 + s23) + (8*G[0, q/(q - s23), x]^2)/
      (s12 + s23) - (4*G[q/(s12 + s23), x]*G[0, 0, 0, x])/(s12 + s23) + 
     (4*G[q/(s12 + s23), x]*G[0, 1, (q - s23)/s12, x])/(s12 + s23) + 
     (4*G[q/(s12 + s23), x]*G[0, q/s12, (q - s23)/s12, x])/(s12 + s23) - 
     (4*G[q/(s12 + s23), x]*G[0, q/(s12 + s23), (q - s23)/s12, x])/
      (s12 + s23) - (4*G[0, 0, 0, 1, x])/(s12 + s23) - 
     (4*G[0, 0, 0, q/s12, x])/(s12 + s23) + (4*G[0, 0, 0, q/(q - s23), x])/
      (s12 + s23) + (4*G[0, 0, 0, q/(s12 + s23), x])/(s12 + s23) + 
     (24*G[0, 0, 1, 1, x])/(s12 + s23) + (24*G[0, 0, 1, q/s12, x])/
      (s12 + s23) + (4*G[0, 0, 1, q/(s12 + s23), x])/(s12 + s23) + 
     (24*G[0, 0, q/s12, 1, x])/(s12 + s23) + (24*G[0, 0, q/s12, q/s12, x])/
      (s12 + s23) + (4*G[0, 0, q/s12, q/(s12 + s23), x])/(s12 + s23) - 
     (24*G[0, 0, q/(q - s23), q/(q - s23), x])/(s12 + s23) + 
     (8*G[0, 0, q/(s12 + s23), 1, x])/(s12 + s23) + 
     (8*G[0, 0, q/(s12 + s23), q/s12, x])/(s12 + s23) - 
     (4*G[0, 0, q/(s12 + s23), q/(s12 + s23), x])/(s12 + s23) + 
     (4*G[0, 0, (s12 + s23)/s12, 1, x])/(s12 + s23) + 
     (4*G[0, 0, (s12 + s23)/s12, q/s12, x])/(s12 + s23) - 
     (4*G[0, 0, (s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) + 
     (16*G[0, 1, 0, 1, x])/(s12 + s23) + (16*G[0, 1, 0, q/s12, x])/
      (s12 + s23) - (16*G[0, 1, 1, 1, x])/(s12 + s23) - 
     (16*G[0, 1, 1, q/s12, x])/(s12 + s23) + (8*G[0, 1, 1, q/(s12 + s23), x])/
      (s12 + s23) - (16*G[0, 1, q/s12, 1, x])/(s12 + s23) - 
     (16*G[0, 1, q/s12, q/s12, x])/(s12 + s23) + 
     (8*G[0, 1, q/s12, q/(s12 + s23), x])/(s12 + s23) - 
     (4*G[0, 1, (q - s23)/s12, q/(s12 + s23), x])/(s12 + s23) + 
     (8*G[0, 1, q/(s12 + s23), 1, x])/(s12 + s23) + 
     (8*G[0, 1, q/(s12 + s23), q/s12, x])/(s12 + s23) - 
     (4*G[0, 1, q/(s12 + s23), q/(s12 + s23), x])/(s12 + s23) + 
     (16*G[0, q/s12, 0, 1, x])/(s12 + s23) + (16*G[0, q/s12, 0, q/s12, x])/
      (s12 + s23) - (16*G[0, q/s12, 1, 1, x])/(s12 + s23) - 
     (16*G[0, q/s12, 1, q/s12, x])/(s12 + s23) + 
     (8*G[0, q/s12, 1, q/(s12 + s23), x])/(s12 + s23) - 
     (16*G[0, q/s12, q/s12, 1, x])/(s12 + s23) - 
     (16*G[0, q/s12, q/s12, q/s12, x])/(s12 + s23) + 
     (8*G[0, q/s12, q/s12, q/(s12 + s23), x])/(s12 + s23) - 
     (4*G[0, q/s12, (q - s23)/s12, q/(s12 + s23), x])/(s12 + s23) + 
     (8*G[0, q/s12, q/(s12 + s23), 1, x])/(s12 + s23) + 
     (8*G[0, q/s12, q/(s12 + s23), q/s12, x])/(s12 + s23) - 
     (4*G[0, q/s12, q/(s12 + s23), q/(s12 + s23), x])/(s12 + s23) - 
     (16*G[0, q/(q - s23), 0, q/(q - s23), x])/(s12 + s23) + 
     (16*G[0, q/(q - s23), q/(q - s23), q/(q - s23), x])/(s12 + s23) + 
     (16*G[0, q/(s12 + s23), 1, 1, x])/(s12 + s23) + 
     (16*G[0, q/(s12 + s23), 1, q/s12, x])/(s12 + s23) - 
     (8*G[0, q/(s12 + s23), 1, q/(s12 + s23), x])/(s12 + s23) + 
     (16*G[0, q/(s12 + s23), q/s12, 1, x])/(s12 + s23) + 
     (16*G[0, q/(s12 + s23), q/s12, q/s12, x])/(s12 + s23) - 
     (8*G[0, q/(s12 + s23), q/s12, q/(s12 + s23), x])/(s12 + s23) + 
     (4*G[0, q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), x])/(s12 + s23) - 
     (8*G[0, q/(s12 + s23), q/(s12 + s23), 1, x])/(s12 + s23) - 
     (8*G[0, q/(s12 + s23), q/(s12 + s23), q/s12, x])/(s12 + s23) + 
     (4*G[0, q/(s12 + s23), q/(s12 + s23), q/(s12 + s23), x])/(s12 + s23) + 
     (8*G[0, (s12 + s23)/s12, 1, 1, x])/(s12 + s23) + 
     (8*G[0, (s12 + s23)/s12, 1, q/s12, x])/(s12 + s23) + 
     (8*G[0, (s12 + s23)/s12, q/s12, 1, x])/(s12 + s23) + 
     (8*G[0, (s12 + s23)/s12, q/s12, q/s12, x])/(s12 + s23) - 
     (8*G[0, (s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(s12 + s23) + 
     (16*G[q/(s12 + s23), 1, 1, 1, x])/(s12 + s23) + 
     (16*G[q/(s12 + s23), 1, 1, q/s12, x])/(s12 + s23) + 
     (16*G[q/(s12 + s23), 1, q/s12, 1, x])/(s12 + s23) + 
     (16*G[q/(s12 + s23), 1, q/s12, q/s12, x])/(s12 + s23) + 
     (16*G[q/(s12 + s23), q/s12, 1, 1, x])/(s12 + s23) + 
     (16*G[q/(s12 + s23), q/s12, 1, q/s12, x])/(s12 + s23) + 
     (16*G[q/(s12 + s23), q/s12, q/s12, 1, x])/(s12 + s23) + 
     (16*G[q/(s12 + s23), q/s12, q/s12, q/s12, x])/(s12 + s23) - 
     (8*G[q/(s12 + s23), (q - s23)/s12, 1, 1, x])/(s12 + s23) - 
     (8*G[q/(s12 + s23), (q - s23)/s12, 1, q/s12, x])/(s12 + s23) - 
     (8*G[q/(s12 + s23), (q - s23)/s12, q/s12, 1, x])/(s12 + s23) - 
     (8*G[q/(s12 + s23), (q - s23)/s12, q/s12, q/s12, x])/(s12 + s23) - 
     (4*G[q/(s12 + s23), (q - s23)/s12, (q - s23)/s12, 1, x])/(s12 + s23) - 
     (4*G[q/(s12 + s23), (q - s23)/s12, (q - s23)/s12, q/s12, x])/
      (s12 + s23) + (4*G[q/(s12 + s23), (q - s23)/s12, (q - s23)/s12, 
        q/(s12 + s23), x])/(s12 + s23) + 
     (4*G[q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), 1, x])/(s12 + s23) + 
     (4*G[q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), q/s12, x])/
      (s12 + s23) + (4*G[q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), 
        q/(s12 + s23), x])/(s12 + s23) + 
     (8*G[q/(s12 + s23), q/(s12 + s23), 1, 1, x])/(s12 + s23) + 
     (8*G[q/(s12 + s23), q/(s12 + s23), 1, q/s12, x])/(s12 + s23) + 
     (8*G[q/(s12 + s23), q/(s12 + s23), q/s12, 1, x])/(s12 + s23) + 
     (8*G[q/(s12 + s23), q/(s12 + s23), q/s12, q/s12, x])/(s12 + s23) - 
     (4*G[q/(s12 + s23), q/(s12 + s23), (q - s23)/s12, 1, x])/(s12 + s23) - 
     (4*G[q/(s12 + s23), q/(s12 + s23), (q - s23)/s12, q/s12, x])/
      (s12 + s23) + (4*G[q/(s12 + s23), q/(s12 + s23), (q - s23)/s12, 
        q/(s12 + s23), x])/(s12 + s23) + 
     (4*G[q/(s12 + s23), q/(s12 + s23), q/(s12 + s23), 1, x])/(s12 + s23) + 
     (4*G[q/(s12 + s23), q/(s12 + s23), q/(s12 + s23), q/s12, x])/
      (s12 + s23) + (4*G[q/(s12 + s23), q/(s12 + s23), q/(s12 + s23), 
        q/(s12 + s23), x])/(s12 + s23) + (16*G[(s12 + s23)/s12, 1, 1, 1, x])/
      (s12 + s23) + (16*G[(s12 + s23)/s12, 1, 1, q/s12, x])/(s12 + s23) + 
     (16*G[(s12 + s23)/s12, 1, q/s12, 1, x])/(s12 + s23) + 
     (16*G[(s12 + s23)/s12, 1, q/s12, q/s12, x])/(s12 + s23) + 
     (16*G[(s12 + s23)/s12, q/s12, 1, 1, x])/(s12 + s23) + 
     (16*G[(s12 + s23)/s12, q/s12, 1, q/s12, x])/(s12 + s23) + 
     (16*G[(s12 + s23)/s12, q/s12, q/s12, 1, x])/(s12 + s23) + 
     (16*G[(s12 + s23)/s12, q/s12, q/s12, q/s12, x])/(s12 + s23) - 
     (16*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), q/(q - s23), x])/
      (s12 + s23) + G[q/s12, q/(s12 + s23), 1, x]*(-36/(s12 + s23) + 
       (8*G[0, x])/(s12 + s23) - (16*Log[z])/(s12 + s23)) + 
     G[q/s12, (s12 + s23)/s12, 1, x]*(-36/(s12 + s23) + 
       (8*G[0, x])/(s12 + s23) - (16*Log[z])/(s12 + s23)) + 
     G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x]*
      (-36/(s12 + s23) + (8*G[0, x])/(s12 + s23) - (16*Log[z])/(s12 + s23)) + 
     G[0, 1, 1, x]*(-36/(s12 + s23) + (8*G[0, x])/(s12 + s23) - 
       (8*G[q/(s12 + s23), x])/(s12 + s23) - (16*Log[z])/(s12 + s23)) + 
     G[0, 1, q/s12, x]*(-36/(s12 + s23) + (8*G[0, x])/(s12 + s23) - 
       (8*G[q/(s12 + s23), x])/(s12 + s23) - (16*Log[z])/(s12 + s23)) + 
     G[0, q/s12, 1, x]*(-36/(s12 + s23) + (8*G[0, x])/(s12 + s23) - 
       (8*G[q/(s12 + s23), x])/(s12 + s23) - (16*Log[z])/(s12 + s23)) + 
     G[0, q/s12, q/s12, x]*(-36/(s12 + s23) + (8*G[0, x])/(s12 + s23) - 
       (8*G[q/(s12 + s23), x])/(s12 + s23) - (16*Log[z])/(s12 + s23)) + 
     G[0, (s12 + s23)/s12, q/(q - s23), x]*(-18/(s12 + s23) + 
       (4*G[0, x])/(s12 + s23) - (8*Log[z])/(s12 + s23)) + 
     G[q/(s12 + s23), (q - s23)/s12, 1, x]*(-18/(s12 + s23) + 
       (4*G[0, x])/(s12 + s23) - (8*Log[z])/(s12 + s23)) + 
     G[q/(s12 + s23), (q - s23)/s12, q/s12, x]*(-18/(s12 + s23) + 
       (4*G[0, x])/(s12 + s23) - (8*Log[z])/(s12 + s23)) + 
     G[0, 0, 1, x]*(-18/(s12 + s23) + (4*G[0, x])/(s12 + s23) - 
       (4*G[q/(s12 + s23), x])/(s12 + s23) - (8*Log[z])/(s12 + s23)) + 
     G[0, 0, q/s12, x]*(-18/(s12 + s23) + (4*G[0, x])/(s12 + s23) - 
       (4*G[q/(s12 + s23), x])/(s12 + s23) - (8*Log[z])/(s12 + s23)) + 
     G[0, q/(s12 + s23), q/(s12 + s23), x]*(-18/(s12 + s23) + 
       (4*G[0, x])/(s12 + s23) - (4*G[q/(s12 + s23), x])/(s12 + s23) - 
       (8*Log[z])/(s12 + s23)) + G[0, 0, q/(q - s23), x]*
      (18/(s12 + s23) - (4*G[0, x])/(s12 + s23) + (8*Log[z])/(s12 + s23)) + 
     G[0, (s12 + s23)/s12, 1, x]*(18/(s12 + s23) - (4*G[0, x])/(s12 + s23) + 
       (8*Log[z])/(s12 + s23)) + G[0, (s12 + s23)/s12, q/s12, x]*
      (18/(s12 + s23) - (4*G[0, x])/(s12 + s23) + (8*Log[z])/(s12 + s23)) + 
     G[q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), x]*
      (18/(s12 + s23) - (4*G[0, x])/(s12 + s23) + (8*Log[z])/(s12 + s23)) + 
     G[q/(s12 + s23), q/(s12 + s23), 1, x]*(18/(s12 + s23) - 
       (4*G[0, x])/(s12 + s23) + (8*Log[z])/(s12 + s23)) + 
     G[q/(s12 + s23), q/(s12 + s23), q/s12, x]*(18/(s12 + s23) - 
       (4*G[0, x])/(s12 + s23) + (8*Log[z])/(s12 + s23)) + 
     G[q/(s12 + s23), q/(s12 + s23), q/(s12 + s23), x]*
      (18/(s12 + s23) - (4*G[0, x])/(s12 + s23) + (8*Log[z])/(s12 + s23)) + 
     G[0, 0, q/(s12 + s23), x]*(18/(s12 + s23) - (4*G[0, x])/(s12 + s23) + 
       (4*G[q/(s12 + s23), x])/(s12 + s23) + (8*Log[z])/(s12 + s23)) + 
     G[0, 1, q/(s12 + s23), x]*(18/(s12 + s23) - (4*G[0, x])/(s12 + s23) + 
       (4*G[q/(s12 + s23), x])/(s12 + s23) + (8*Log[z])/(s12 + s23)) + 
     G[0, q/s12, q/(s12 + s23), x]*(18/(s12 + s23) - 
       (4*G[0, x])/(s12 + s23) + (4*G[q/(s12 + s23), x])/(s12 + s23) + 
       (8*Log[z])/(s12 + s23)) + G[0, q/(q - s23), q/(q - s23), x]*
      (36/(s12 + s23) - (8*G[0, x])/(s12 + s23) + (16*Log[z])/(s12 + s23)) + 
     G[q/(s12 + s23), 1, 1, x]*(36/(s12 + s23) - (8*G[0, x])/(s12 + s23) + 
       (16*Log[z])/(s12 + s23)) + G[q/(s12 + s23), q/s12, q/s12, x]*
      (36/(s12 + s23) - (8*G[0, x])/(s12 + s23) + (16*Log[z])/(s12 + s23)) + 
     G[(s12 + s23)/s12, 1, 1, x]*(36/(s12 + s23) - (8*G[0, x])/(s12 + s23) + 
       (16*Log[z])/(s12 + s23)) + G[(s12 + s23)/s12, q/s12, q/s12, x]*
      (36/(s12 + s23) - (8*G[0, x])/(s12 + s23) + (16*Log[z])/(s12 + s23)) + 
     G[0, q/(s12 + s23), 1, x]*(36/(s12 + s23) - (8*G[0, x])/(s12 + s23) + 
       (8*G[q/(s12 + s23), x])/(s12 + s23) + (16*Log[z])/(s12 + s23)) + 
     G[0, q/(s12 + s23), q/s12, x]*(36/(s12 + s23) - 
       (8*G[0, x])/(s12 + s23) + (8*G[q/(s12 + s23), x])/(s12 + s23) + 
       (16*Log[z])/(s12 + s23)) + G[0, q/(q - s23), x]*
      (18/(s12 + s23) + (36*Log[z])/(s12 + s23) + (8*Log[z]^2)/(s12 + s23) + 
       G[0, x]*(-18/(s12 + s23) - (8*Log[z])/(s12 + s23))) + 
     G[q/(s12 + s23), q/s12, x]*(18/(s12 + s23) + (36*Log[z])/(s12 + s23) + 
       (8*Log[z]^2)/(s12 + s23) + G[0, x]*(-18/(s12 + s23) - 
         (8*Log[z])/(s12 + s23))) + G[q/(s12 + s23), q/(s12 + s23), x]*
      (18/(s12 + s23) + (36*Log[z])/(s12 + s23) + (8*Log[z]^2)/(s12 + s23) + 
       G[0, x]*(-18/(s12 + s23) - (8*Log[z])/(s12 + s23))) + 
     G[(s12 + s23)/s12, q/s12, x]*(18/(s12 + s23) + (36*Log[z])/(s12 + s23) + 
       (8*Log[z]^2)/(s12 + s23) + G[0, x]*(-18/(s12 + s23) - 
         (8*Log[z])/(s12 + s23))) + G[(s12 + s23)/s12, q/(q - s23), x]*
      (-18/(s12 + s23) - (36*Log[z])/(s12 + s23) - (8*Log[z]^2)/(s12 + s23) + 
       G[0, x]*(18/(s12 + s23) + (8*Log[z])/(s12 + s23))) + 
     G[0, q/s12, x]*(-18/(s12 + s23) - (4*G[q/(s12 + s23), (q - s23)/s12, x])/
        (s12 + s23) - (4*G[q/(s12 + s23), q/(s12 + s23), x])/(s12 + s23) - 
       (36*Log[z])/(s12 + s23) - (8*Log[z]^2)/(s12 + s23) + 
       G[q/(s12 + s23), x]*(-18/(s12 + s23) + (4*G[0, x])/(s12 + s23) - 
         (8*Log[z])/(s12 + s23)) + G[0, x]*(18/(s12 + s23) + 
         (8*Log[z])/(s12 + s23))) + G[0, 1, x]*(-18/(s12 + s23) - 
       (16*G[0, q/s12, x])/(s12 + s23) - 
       (4*G[q/(s12 + s23), (q - s23)/s12, x])/(s12 + s23) - 
       (4*G[q/(s12 + s23), q/(s12 + s23), x])/(s12 + s23) - 
       (36*Log[z])/(s12 + s23) - (8*Log[z]^2)/(s12 + s23) + 
       G[q/(s12 + s23), x]*(-18/(s12 + s23) + (4*G[0, x])/(s12 + s23) - 
         (8*Log[z])/(s12 + s23)) + G[0, x]*(18/(s12 + s23) + 
         (8*Log[z])/(s12 + s23))) + G[0, 0, x]*((-4*G[0, 1, x])/(s12 + s23) - 
       (4*G[0, q/s12, x])/(s12 + s23) + (4*G[0, q/(q - s23), x])/
        (s12 + s23) + (4*G[0, q/(s12 + s23), x])/(s12 + s23) + 
       (4*G[q/(s12 + s23), 1, x])/(s12 + s23) + 
       (4*G[q/(s12 + s23), q/s12, x])/(s12 + s23) + 
       (4*G[q/(s12 + s23), q/(s12 + s23), x])/(s12 + s23) + 
       (4*G[(s12 + s23)/s12, 1, x])/(s12 + s23) + 
       (4*G[(s12 + s23)/s12, q/s12, x])/(s12 + s23) - 
       (4*G[(s12 + s23)/s12, q/(q - s23), x])/(s12 + s23) + 
       G[q/(s12 + s23), x]*(18/(s12 + s23) + (8*Log[z])/(s12 + s23))) + 
     G[0, q/(s12 + s23), x]*(18/(s12 + s23) + 
       (4*G[q/(s12 + s23), (q - s23)/s12, x])/(s12 + s23) + 
       (4*G[q/(s12 + s23), q/(s12 + s23), x])/(s12 + s23) + 
       (36*Log[z])/(s12 + s23) + (8*Log[z]^2)/(s12 + s23) + 
       G[0, x]*(-18/(s12 + s23) - (8*Log[z])/(s12 + s23)) + 
       G[q/(s12 + s23), x]*(18/(s12 + s23) - (4*G[0, x])/(s12 + s23) + 
         (8*Log[z])/(s12 + s23))) + G[q/(s12 + s23), 1, x]*
      (18/(s12 + s23) + (36*Log[z])/(s12 + s23) + (8*Log[z]^2)/(s12 + s23) + 
       G[0, x]*(-18/(s12 + s23) - (8*G[q/s12, x])/(s12 + s23) - 
         (8*Log[z])/(s12 + s23)) + G[q/s12, x]*(36/(s12 + s23) + 
         (16*Log[z])/(s12 + s23))) + G[(s12 + s23)/s12, 1, x]*
      (18/(s12 + s23) + (36*Log[z])/(s12 + s23) + (8*Log[z]^2)/(s12 + s23) + 
       G[0, x]*(-18/(s12 + s23) - (8*G[q/s12, x])/(s12 + s23) - 
         (8*Log[z])/(s12 + s23)) + G[q/s12, x]*(36/(s12 + s23) + 
         (16*Log[z])/(s12 + s23))) + G[q/(s12 + s23), x]*
      ((36*Log[z])/(s12 + s23) + (36*Log[z]^2)/(s12 + s23) + 
       (16*Log[z]^3)/(3*(s12 + s23)) + G[0, x]*(-18/(s12 + s23) - 
         (36*Log[z])/(s12 + s23) - (8*Log[z]^2)/(s12 + s23))))};
P23G011000011= {(1 - x)^eps*x^eps*(1 - (s12*x)/q)^eps*
   (1 - (s12*x)/(s12 + s23))^eps, ((-2 + 3*eps)*x^eps)/(eps^2*z^(2*eps)), 
  G[0, x]*(2*G[q/s12, x] - 2*G[(s12 + s23)/s12, x]) + 
   (2*G[1, x] + 2*G[q/s12, x] - 2*G[(s12 + s23)/s12, x])/eps - 4*G[0, 1, x] - 
   4*G[0, q/s12, x] + 4*G[0, q/(q - s23), x] + 2*G[1, 1, x] + 
   2*G[q/s12, q/s12, x] - 4*G[q/s12, q/(q - s23), x] + 
   2*G[q/s12, (s12 + s23)/s12, x] + 4*G[q/(q - s23), 1, x] - 
   4*G[(s12 + s23)/s12, 1, x] - 2*G[(s12 + s23)/s12, q/s12, x] + 
   4*G[(s12 + s23)/s12, q/(q - s23), x] - 
   2*G[(s12 + s23)/s12, (s12 + s23)/s12, x] + G[q/s12, x]*(-3 - 4*Log[z]) + 
   G[1, x]*(-3 + 2*G[0, x] + 2*G[q/s12, x] - 4*G[q/(q - s23), x] + 
     2*G[(s12 + s23)/s12, x] - 4*Log[z]) + G[(s12 + s23)/s12, x]*
    (3 + 4*Log[z]) + 
   eps*((2*G[1, x] + 2*G[q/s12, x] - 2*G[(s12 + s23)/s12, x])*G[0, 0, x] - 
     4*G[1, x]*G[q/(q - s23), q/s12, x] + 
     8*G[1, x]*G[q/(q - s23), q/(q - s23), x] - 
     4*G[1, x]*G[q/(q - s23), (s12 + s23)/s12, x] + 4*G[0, 0, 1, x] + 
     4*G[0, 0, q/s12, x] - 4*G[0, 0, q/(q - s23), x] - 4*G[0, 1, 1, x] - 
     4*G[0, 1, q/s12, x] + 8*G[0, 1, q/(q - s23), x] - 
     4*G[0, 1, (s12 + s23)/s12, x] - 4*G[0, q/s12, 1, x] - 
     4*G[0, q/s12, q/s12, x] + 8*G[0, q/s12, q/(q - s23), x] - 
     4*G[0, q/s12, (s12 + s23)/s12, x] + 4*G[0, q/(q - s23), 1, x] + 
     4*G[0, q/(q - s23), q/s12, x] - 8*G[0, q/(q - s23), q/(q - s23), x] + 
     4*G[0, q/(q - s23), (s12 + s23)/s12, x] + 2*G[1, 1, 1, x] + 
     2*G[q/s12, q/s12, q/s12, x] - 4*G[q/s12, q/s12, q/(q - s23), x] + 
     2*G[q/s12, q/s12, (s12 + s23)/s12, x] - 4*G[q/s12, q/(q - s23), 1, x] - 
     4*G[q/s12, q/(q - s23), q/s12, x] + 8*G[q/s12, q/(q - s23), q/(q - s23), 
       x] - 4*G[q/s12, q/(q - s23), (s12 + s23)/s12, x] + 
     4*G[q/s12, (s12 + s23)/s12, 1, x] + 2*G[q/s12, (s12 + s23)/s12, q/s12, 
       x] - 4*G[q/s12, (s12 + s23)/s12, q/(q - s23), x] + 
     2*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x] + 
     4*G[q/(q - s23), 1, 1, x] + 8*G[q/(q - s23), q/(q - s23), 1, x] - 
     8*G[q/(q - s23), (s12 + s23)/s12, 1, x] - 
     4*G[(s12 + s23)/s12, 1, 1, x] - 2*G[(s12 + s23)/s12, q/s12, q/s12, x] + 
     4*G[(s12 + s23)/s12, q/s12, q/(q - s23), x] - 
     2*G[(s12 + s23)/s12, q/s12, (s12 + s23)/s12, x] - 
     4*G[(s12 + s23)/s12, q/(q - s23), 1, x] + 
     4*G[(s12 + s23)/s12, q/(q - s23), q/s12, x] - 
     8*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x] + 
     4*G[(s12 + s23)/s12, q/(q - s23), (s12 + s23)/s12, x] + 
     4*G[(s12 + s23)/s12, (s12 + s23)/s12, 1, x] - 
     2*G[(s12 + s23)/s12, (s12 + s23)/s12, q/s12, x] + 
     4*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x] - 
     2*G[(s12 + s23)/s12, (s12 + s23)/s12, (s12 + s23)/s12, x] + 
     G[0, q/(q - s23), x]*(-6 + 4*G[0, x] - 8*Log[z]) + 
     G[(s12 + s23)/s12, q/(q - s23), x]*(-6 + 4*G[0, x] - 4*G[1, x] - 
       8*Log[z]) + G[q/(q - s23), 1, x]*(-6 + 4*G[0, x] + 4*G[q/s12, x] - 
       8*G[q/(q - s23), x] + 4*G[(s12 + s23)/s12, x] - 8*Log[z]) + 
     G[q/s12, q/s12, x]*(-3 + 2*G[0, x] + 2*G[1, x] - 4*Log[z]) + 
     G[q/s12, (s12 + s23)/s12, x]*(-3 + 2*G[0, x] + 2*G[1, x] - 4*Log[z]) + 
     G[1, 1, x]*(-3 + 2*G[0, x] + 2*G[q/s12, x] - 4*G[q/(q - s23), x] + 
       2*G[(s12 + s23)/s12, x] - 4*Log[z]) + G[(s12 + s23)/s12, q/s12, x]*
      (3 - 2*G[0, x] + 2*G[1, x] + 4*Log[z]) + 
     G[(s12 + s23)/s12, (s12 + s23)/s12, x]*(3 - 2*G[0, x] + 2*G[1, x] + 
       4*Log[z]) + G[0, 1, x]*(6 - 4*G[0, x] + 8*Log[z]) + 
     G[0, q/s12, x]*(6 - 4*G[0, x] + 8*Log[z]) + G[q/s12, q/(q - s23), x]*
      (6 - 4*G[0, x] - 4*G[1, x] + 8*Log[z]) + G[(s12 + s23)/s12, 1, x]*
      (6 - 4*G[0, x] - 4*G[q/s12, x] + 8*G[q/(q - s23), x] - 
       4*G[(s12 + s23)/s12, x] + 8*Log[z]) + G[(s12 + s23)/s12, x]*
      (-6*Log[z] - 4*Log[z]^2) + G[q/s12, x]*(6*Log[z] + 4*Log[z]^2) + 
     G[0, x]*(G[q/s12, x]*(-3 - 4*Log[z]) + G[(s12 + s23)/s12, x]*
        (3 + 4*Log[z])) + G[1, x]*(G[q/s12, x]*(-3 - 4*Log[z]) + 
       G[(s12 + s23)/s12, x]*(-3 - 4*Log[z]) + 
       G[0, x]*(-3 + 2*G[q/s12, x] - 4*G[q/(q - s23), x] + 
         2*G[(s12 + s23)/s12, x] - 4*Log[z]) + 6*Log[z] + 4*Log[z]^2 + 
       G[q/(q - s23), x]*(6 + 8*Log[z]))) + 
   eps^2*(2*G[0, 1, x]^2 + 2*G[0, q/s12, x]^2 + 8*G[0, q/(q - s23), x]^2 + 
     2*G[0, (s12 + s23)/s12, x]^2 + (2*G[1, x] + 2*G[q/s12, x] - 
       2*G[(s12 + s23)/s12, x])*G[0, 0, 0, x] - 4*G[0, 0, 0, 1, x] - 
     4*G[0, 0, 0, q/s12, x] + 4*G[0, 0, 0, q/(q - s23), x] - 
     4*G[0, 0, 1, 1, x] - 4*G[0, 0, 1, q/s12, x] + 
     8*G[0, 0, 1, q/(q - s23), x] - 4*G[0, 0, 1, (s12 + s23)/s12, x] - 
     4*G[0, 0, q/s12, 1, x] - 4*G[0, 0, q/s12, q/s12, x] + 
     8*G[0, 0, q/s12, q/(q - s23), x] - 4*G[0, 0, q/s12, (s12 + s23)/s12, 
       x] + 12*G[0, 0, q/(q - s23), 1, x] + 
     12*G[0, 0, q/(q - s23), q/s12, x] - 24*G[0, 0, q/(q - s23), q/(q - s23), 
       x] + 12*G[0, 0, q/(q - s23), (s12 + s23)/s12, x] - 
     8*G[0, 0, (s12 + s23)/s12, 1, x] - 8*G[0, 0, (s12 + s23)/s12, q/s12, 
       x] + 16*G[0, 0, (s12 + s23)/s12, q/(q - s23), x] - 
     8*G[0, 0, (s12 + s23)/s12, (s12 + s23)/s12, x] - 4*G[0, 1, 0, 1, x] - 
     4*G[0, 1, 0, q/s12, x] + 8*G[0, 1, 0, q/(q - s23), x] - 
     4*G[0, 1, 0, (s12 + s23)/s12, x] - 4*G[0, 1, 1, 1, x] - 
     4*G[0, 1, 1, q/s12, x] + 8*G[0, 1, 1, q/(q - s23), x] - 
     4*G[0, 1, 1, (s12 + s23)/s12, x] - 4*G[0, 1, q/s12, 1, x] - 
     4*G[0, 1, q/s12, q/s12, x] + 8*G[0, 1, q/s12, q/(q - s23), x] - 
     4*G[0, 1, q/s12, (s12 + s23)/s12, x] + 8*G[0, 1, q/(q - s23), 1, x] + 
     8*G[0, 1, q/(q - s23), q/s12, x] - 16*G[0, 1, q/(q - s23), q/(q - s23), 
       x] + 8*G[0, 1, q/(q - s23), (s12 + s23)/s12, x] - 
     4*G[0, 1, (s12 + s23)/s12, 1, x] - 4*G[0, 1, (s12 + s23)/s12, q/s12, 
       x] + 8*G[0, 1, (s12 + s23)/s12, q/(q - s23), x] - 
     4*G[0, 1, (s12 + s23)/s12, (s12 + s23)/s12, x] - 
     4*G[0, q/s12, 0, 1, x] - 4*G[0, q/s12, 0, q/s12, x] + 
     8*G[0, q/s12, 0, q/(q - s23), x] - 4*G[0, q/s12, 0, (s12 + s23)/s12, 
       x] - 4*G[0, q/s12, 1, 1, x] - 4*G[0, q/s12, 1, q/s12, x] + 
     8*G[0, q/s12, 1, q/(q - s23), x] - 4*G[0, q/s12, 1, (s12 + s23)/s12, 
       x] - 4*G[0, q/s12, q/s12, 1, x] - 4*G[0, q/s12, q/s12, q/s12, x] + 
     8*G[0, q/s12, q/s12, q/(q - s23), x] - 
     4*G[0, q/s12, q/s12, (s12 + s23)/s12, x] + 
     8*G[0, q/s12, q/(q - s23), 1, x] + 8*G[0, q/s12, q/(q - s23), q/s12, 
       x] - 16*G[0, q/s12, q/(q - s23), q/(q - s23), x] + 
     8*G[0, q/s12, q/(q - s23), (s12 + s23)/s12, x] - 
     4*G[0, q/s12, (s12 + s23)/s12, 1, x] - 
     4*G[0, q/s12, (s12 + s23)/s12, q/s12, x] + 
     8*G[0, q/s12, (s12 + s23)/s12, q/(q - s23), x] - 
     4*G[0, q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x] + 
     8*G[0, q/(q - s23), 0, 1, x] + 8*G[0, q/(q - s23), 0, q/s12, x] - 
     16*G[0, q/(q - s23), 0, q/(q - s23), x] + 
     8*G[0, q/(q - s23), 0, (s12 + s23)/s12, x] + 
     4*G[0, q/(q - s23), 1, 1, x] + 4*G[0, q/(q - s23), 1, q/s12, x] - 
     8*G[0, q/(q - s23), 1, q/(q - s23), x] + 
     4*G[0, q/(q - s23), 1, (s12 + s23)/s12, x] + 
     4*G[0, q/(q - s23), q/s12, 1, x] + 4*G[0, q/(q - s23), q/s12, q/s12, 
       x] - 8*G[0, q/(q - s23), q/s12, q/(q - s23), x] + 
     4*G[0, q/(q - s23), q/s12, (s12 + s23)/s12, x] - 
     8*G[0, q/(q - s23), q/(q - s23), 1, x] - 
     8*G[0, q/(q - s23), q/(q - s23), q/s12, x] + 
     16*G[0, q/(q - s23), q/(q - s23), q/(q - s23), x] - 
     8*G[0, q/(q - s23), q/(q - s23), (s12 + s23)/s12, x] + 
     4*G[0, q/(q - s23), (s12 + s23)/s12, 1, x] + 
     4*G[0, q/(q - s23), (s12 + s23)/s12, q/s12, x] - 
     8*G[0, q/(q - s23), (s12 + s23)/s12, q/(q - s23), x] + 
     4*G[0, q/(q - s23), (s12 + s23)/s12, (s12 + s23)/s12, x] - 
     4*G[0, (s12 + s23)/s12, 0, 1, x] - 4*G[0, (s12 + s23)/s12, 0, q/s12, 
       x] + 8*G[0, (s12 + s23)/s12, 0, q/(q - s23), x] - 
     4*G[0, (s12 + s23)/s12, 0, (s12 + s23)/s12, x] + 2*G[1, 1, 1, 1, x] + 
     2*G[1, 1, 1, q/s12, x] - 4*G[1, 1, 1, q/(q - s23), x] + 
     2*G[1, 1, 1, (s12 + s23)/s12, x] + 2*G[1, 1, q/s12, 1, x] + 
     2*G[1, 1, q/s12, q/s12, x] - 4*G[1, 1, q/s12, q/(q - s23), x] + 
     2*G[1, 1, q/s12, (s12 + s23)/s12, x] - 4*G[1, 1, q/(q - s23), 1, x] - 
     4*G[1, 1, q/(q - s23), q/s12, x] + 8*G[1, 1, q/(q - s23), q/(q - s23), 
       x] - 4*G[1, 1, q/(q - s23), (s12 + s23)/s12, x] + 
     2*G[1, 1, (s12 + s23)/s12, 1, x] + 2*G[1, 1, (s12 + s23)/s12, q/s12, 
       x] - 4*G[1, 1, (s12 + s23)/s12, q/(q - s23), x] + 
     2*G[1, 1, (s12 + s23)/s12, (s12 + s23)/s12, x] + 
     2*G[1, q/s12, 1, 1, x] + 2*G[1, q/s12, 1, q/s12, x] - 
     4*G[1, q/s12, 1, q/(q - s23), x] + 2*G[1, q/s12, 1, (s12 + s23)/s12, 
       x] + 2*G[1, q/s12, q/s12, 1, x] + 2*G[1, q/s12, q/s12, q/s12, x] - 
     4*G[1, q/s12, q/s12, q/(q - s23), x] + 
     2*G[1, q/s12, q/s12, (s12 + s23)/s12, x] - 
     4*G[1, q/s12, q/(q - s23), 1, x] - 4*G[1, q/s12, q/(q - s23), q/s12, 
       x] + 8*G[1, q/s12, q/(q - s23), q/(q - s23), x] - 
     4*G[1, q/s12, q/(q - s23), (s12 + s23)/s12, x] + 
     2*G[1, q/s12, (s12 + s23)/s12, 1, x] + 
     2*G[1, q/s12, (s12 + s23)/s12, q/s12, x] - 
     4*G[1, q/s12, (s12 + s23)/s12, q/(q - s23), x] + 
     2*G[1, q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x] - 
     4*G[1, q/(q - s23), 1, 1, x] - 4*G[1, q/(q - s23), 1, q/s12, x] + 
     8*G[1, q/(q - s23), 1, q/(q - s23), x] - 
     4*G[1, q/(q - s23), 1, (s12 + s23)/s12, x] - 
     4*G[1, q/(q - s23), q/s12, 1, x] - 4*G[1, q/(q - s23), q/s12, q/s12, 
       x] + 8*G[1, q/(q - s23), q/s12, q/(q - s23), x] - 
     4*G[1, q/(q - s23), q/s12, (s12 + s23)/s12, x] + 
     8*G[1, q/(q - s23), q/(q - s23), 1, x] + 
     8*G[1, q/(q - s23), q/(q - s23), q/s12, x] - 
     16*G[1, q/(q - s23), q/(q - s23), q/(q - s23), x] + 
     8*G[1, q/(q - s23), q/(q - s23), (s12 + s23)/s12, x] - 
     4*G[1, q/(q - s23), (s12 + s23)/s12, 1, x] - 
     4*G[1, q/(q - s23), (s12 + s23)/s12, q/s12, x] + 
     8*G[1, q/(q - s23), (s12 + s23)/s12, q/(q - s23), x] - 
     4*G[1, q/(q - s23), (s12 + s23)/s12, (s12 + s23)/s12, x] + 
     2*G[1, (s12 + s23)/s12, 1, 1, x] + 2*G[1, (s12 + s23)/s12, 1, q/s12, 
       x] - 4*G[1, (s12 + s23)/s12, 1, q/(q - s23), x] + 
     2*G[1, (s12 + s23)/s12, 1, (s12 + s23)/s12, x] + 
     2*G[1, (s12 + s23)/s12, q/s12, 1, x] + 
     2*G[1, (s12 + s23)/s12, q/s12, q/s12, x] - 
     4*G[1, (s12 + s23)/s12, q/s12, q/(q - s23), x] + 
     2*G[1, (s12 + s23)/s12, q/s12, (s12 + s23)/s12, x] - 
     4*G[1, (s12 + s23)/s12, q/(q - s23), 1, x] - 
     4*G[1, (s12 + s23)/s12, q/(q - s23), q/s12, x] + 
     8*G[1, (s12 + s23)/s12, q/(q - s23), q/(q - s23), x] - 
     4*G[1, (s12 + s23)/s12, q/(q - s23), (s12 + s23)/s12, x] + 
     2*G[1, (s12 + s23)/s12, (s12 + s23)/s12, 1, x] + 
     2*G[1, (s12 + s23)/s12, (s12 + s23)/s12, q/s12, x] - 
     4*G[1, (s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x] + 
     2*G[1, (s12 + s23)/s12, (s12 + s23)/s12, (s12 + s23)/s12, x] + 
     2*G[q/s12, 1, 1, 1, x] + 2*G[q/s12, 1, 1, q/s12, x] - 
     4*G[q/s12, 1, 1, q/(q - s23), x] + 2*G[q/s12, 1, 1, (s12 + s23)/s12, 
       x] + 2*G[q/s12, 1, q/s12, 1, x] + 2*G[q/s12, 1, q/s12, q/s12, x] - 
     4*G[q/s12, 1, q/s12, q/(q - s23), x] + 
     2*G[q/s12, 1, q/s12, (s12 + s23)/s12, x] - 
     4*G[q/s12, 1, q/(q - s23), 1, x] - 4*G[q/s12, 1, q/(q - s23), q/s12, 
       x] + 8*G[q/s12, 1, q/(q - s23), q/(q - s23), x] - 
     4*G[q/s12, 1, q/(q - s23), (s12 + s23)/s12, x] + 
     2*G[q/s12, 1, (s12 + s23)/s12, 1, x] + 
     2*G[q/s12, 1, (s12 + s23)/s12, q/s12, x] - 
     4*G[q/s12, 1, (s12 + s23)/s12, q/(q - s23), x] + 
     2*G[q/s12, 1, (s12 + s23)/s12, (s12 + s23)/s12, x] + 
     2*G[q/s12, q/s12, 1, 1, x] + 2*G[q/s12, q/s12, 1, q/s12, x] - 
     4*G[q/s12, q/s12, 1, q/(q - s23), x] + 
     2*G[q/s12, q/s12, 1, (s12 + s23)/s12, x] + 
     2*G[q/s12, q/s12, q/s12, 1, x] + 2*G[q/s12, q/s12, q/s12, q/s12, x] - 
     4*G[q/s12, q/s12, q/s12, q/(q - s23), x] + 
     2*G[q/s12, q/s12, q/s12, (s12 + s23)/s12, x] - 
     4*G[q/s12, q/s12, q/(q - s23), 1, x] - 
     4*G[q/s12, q/s12, q/(q - s23), q/s12, x] + 
     8*G[q/s12, q/s12, q/(q - s23), q/(q - s23), x] - 
     4*G[q/s12, q/s12, q/(q - s23), (s12 + s23)/s12, x] + 
     2*G[q/s12, q/s12, (s12 + s23)/s12, 1, x] + 
     2*G[q/s12, q/s12, (s12 + s23)/s12, q/s12, x] - 
     4*G[q/s12, q/s12, (s12 + s23)/s12, q/(q - s23), x] + 
     2*G[q/s12, q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x] - 
     4*G[q/s12, q/(q - s23), 1, 1, x] - 4*G[q/s12, q/(q - s23), 1, q/s12, 
       x] + 8*G[q/s12, q/(q - s23), 1, q/(q - s23), x] - 
     4*G[q/s12, q/(q - s23), 1, (s12 + s23)/s12, x] - 
     4*G[q/s12, q/(q - s23), q/s12, 1, x] - 
     4*G[q/s12, q/(q - s23), q/s12, q/s12, x] + 
     8*G[q/s12, q/(q - s23), q/s12, q/(q - s23), x] - 
     4*G[q/s12, q/(q - s23), q/s12, (s12 + s23)/s12, x] + 
     8*G[q/s12, q/(q - s23), q/(q - s23), 1, x] + 
     8*G[q/s12, q/(q - s23), q/(q - s23), q/s12, x] - 
     16*G[q/s12, q/(q - s23), q/(q - s23), q/(q - s23), x] + 
     8*G[q/s12, q/(q - s23), q/(q - s23), (s12 + s23)/s12, x] - 
     4*G[q/s12, q/(q - s23), (s12 + s23)/s12, 1, x] - 
     4*G[q/s12, q/(q - s23), (s12 + s23)/s12, q/s12, x] + 
     8*G[q/s12, q/(q - s23), (s12 + s23)/s12, q/(q - s23), x] - 
     4*G[q/s12, q/(q - s23), (s12 + s23)/s12, (s12 + s23)/s12, x] + 
     2*G[q/s12, (s12 + s23)/s12, 1, 1, x] + 
     2*G[q/s12, (s12 + s23)/s12, 1, q/s12, x] - 
     4*G[q/s12, (s12 + s23)/s12, 1, q/(q - s23), x] + 
     2*G[q/s12, (s12 + s23)/s12, 1, (s12 + s23)/s12, x] + 
     2*G[q/s12, (s12 + s23)/s12, q/s12, 1, x] + 
     2*G[q/s12, (s12 + s23)/s12, q/s12, q/s12, x] - 
     4*G[q/s12, (s12 + s23)/s12, q/s12, q/(q - s23), x] + 
     2*G[q/s12, (s12 + s23)/s12, q/s12, (s12 + s23)/s12, x] - 
     4*G[q/s12, (s12 + s23)/s12, q/(q - s23), 1, x] - 
     4*G[q/s12, (s12 + s23)/s12, q/(q - s23), q/s12, x] + 
     8*G[q/s12, (s12 + s23)/s12, q/(q - s23), q/(q - s23), x] - 
     4*G[q/s12, (s12 + s23)/s12, q/(q - s23), (s12 + s23)/s12, x] + 
     2*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, 1, x] + 
     2*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, q/s12, x] - 
     4*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x] + 
     2*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, (s12 + s23)/s12, x] - 
     2*G[(s12 + s23)/s12, 1, 1, 1, x] - 2*G[(s12 + s23)/s12, 1, 1, q/s12, 
       x] + 4*G[(s12 + s23)/s12, 1, 1, q/(q - s23), x] - 
     2*G[(s12 + s23)/s12, 1, 1, (s12 + s23)/s12, x] - 
     2*G[(s12 + s23)/s12, 1, q/s12, 1, x] - 
     2*G[(s12 + s23)/s12, 1, q/s12, q/s12, x] + 
     4*G[(s12 + s23)/s12, 1, q/s12, q/(q - s23), x] - 
     2*G[(s12 + s23)/s12, 1, q/s12, (s12 + s23)/s12, x] + 
     4*G[(s12 + s23)/s12, 1, q/(q - s23), 1, x] + 
     4*G[(s12 + s23)/s12, 1, q/(q - s23), q/s12, x] - 
     8*G[(s12 + s23)/s12, 1, q/(q - s23), q/(q - s23), x] + 
     4*G[(s12 + s23)/s12, 1, q/(q - s23), (s12 + s23)/s12, x] - 
     2*G[(s12 + s23)/s12, 1, (s12 + s23)/s12, 1, x] - 
     2*G[(s12 + s23)/s12, 1, (s12 + s23)/s12, q/s12, x] + 
     4*G[(s12 + s23)/s12, 1, (s12 + s23)/s12, q/(q - s23), x] - 
     2*G[(s12 + s23)/s12, 1, (s12 + s23)/s12, (s12 + s23)/s12, x] - 
     2*G[(s12 + s23)/s12, q/s12, 1, 1, x] - 
     2*G[(s12 + s23)/s12, q/s12, 1, q/s12, x] + 
     4*G[(s12 + s23)/s12, q/s12, 1, q/(q - s23), x] - 
     2*G[(s12 + s23)/s12, q/s12, 1, (s12 + s23)/s12, x] - 
     2*G[(s12 + s23)/s12, q/s12, q/s12, 1, x] - 
     2*G[(s12 + s23)/s12, q/s12, q/s12, q/s12, x] + 
     4*G[(s12 + s23)/s12, q/s12, q/s12, q/(q - s23), x] - 
     2*G[(s12 + s23)/s12, q/s12, q/s12, (s12 + s23)/s12, x] + 
     4*G[(s12 + s23)/s12, q/s12, q/(q - s23), 1, x] + 
     4*G[(s12 + s23)/s12, q/s12, q/(q - s23), q/s12, x] - 
     8*G[(s12 + s23)/s12, q/s12, q/(q - s23), q/(q - s23), x] + 
     4*G[(s12 + s23)/s12, q/s12, q/(q - s23), (s12 + s23)/s12, x] - 
     2*G[(s12 + s23)/s12, q/s12, (s12 + s23)/s12, 1, x] - 
     2*G[(s12 + s23)/s12, q/s12, (s12 + s23)/s12, q/s12, x] + 
     4*G[(s12 + s23)/s12, q/s12, (s12 + s23)/s12, q/(q - s23), x] - 
     2*G[(s12 + s23)/s12, q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x] + 
     4*G[(s12 + s23)/s12, q/(q - s23), 1, 1, x] + 
     4*G[(s12 + s23)/s12, q/(q - s23), 1, q/s12, x] - 
     8*G[(s12 + s23)/s12, q/(q - s23), 1, q/(q - s23), x] + 
     4*G[(s12 + s23)/s12, q/(q - s23), 1, (s12 + s23)/s12, x] + 
     4*G[(s12 + s23)/s12, q/(q - s23), q/s12, 1, x] + 
     4*G[(s12 + s23)/s12, q/(q - s23), q/s12, q/s12, x] - 
     8*G[(s12 + s23)/s12, q/(q - s23), q/s12, q/(q - s23), x] + 
     4*G[(s12 + s23)/s12, q/(q - s23), q/s12, (s12 + s23)/s12, x] - 
     8*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), 1, x] - 
     8*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), q/s12, x] + 
     16*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), q/(q - s23), x] - 
     8*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), (s12 + s23)/s12, x] + 
     4*G[(s12 + s23)/s12, q/(q - s23), (s12 + s23)/s12, 1, x] + 
     4*G[(s12 + s23)/s12, q/(q - s23), (s12 + s23)/s12, q/s12, x] - 
     8*G[(s12 + s23)/s12, q/(q - s23), (s12 + s23)/s12, q/(q - s23), x] + 
     4*G[(s12 + s23)/s12, q/(q - s23), (s12 + s23)/s12, (s12 + s23)/s12, x] - 
     2*G[(s12 + s23)/s12, (s12 + s23)/s12, 1, 1, x] - 
     2*G[(s12 + s23)/s12, (s12 + s23)/s12, 1, q/s12, x] + 
     4*G[(s12 + s23)/s12, (s12 + s23)/s12, 1, q/(q - s23), x] - 
     2*G[(s12 + s23)/s12, (s12 + s23)/s12, 1, (s12 + s23)/s12, x] - 
     2*G[(s12 + s23)/s12, (s12 + s23)/s12, q/s12, 1, x] - 
     2*G[(s12 + s23)/s12, (s12 + s23)/s12, q/s12, q/s12, x] + 
     4*G[(s12 + s23)/s12, (s12 + s23)/s12, q/s12, q/(q - s23), x] - 
     2*G[(s12 + s23)/s12, (s12 + s23)/s12, q/s12, (s12 + s23)/s12, x] + 
     4*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), 1, x] + 
     4*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), q/s12, x] - 
     8*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), q/(q - s23), x] + 
     4*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), (s12 + s23)/s12, x] - 
     2*G[(s12 + s23)/s12, (s12 + s23)/s12, (s12 + s23)/s12, 1, x] - 
     2*G[(s12 + s23)/s12, (s12 + s23)/s12, (s12 + s23)/s12, q/s12, x] + 
     4*G[(s12 + s23)/s12, (s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x] - 
     2*G[(s12 + s23)/s12, (s12 + s23)/s12, (s12 + s23)/s12, (s12 + s23)/s12, 
       x] + G[1, x]*G[q/(q - s23), q/(q - s23), x]*(-12 + 8*G[0, x] - 
       16*Log[z]) + G[0, 1, q/(q - s23), x]*(-12 + 8*G[0, x] - 16*Log[z]) + 
     G[0, q/s12, q/(q - s23), x]*(-12 + 8*G[0, x] - 16*Log[z]) + 
     G[q/s12, q/(q - s23), q/(q - s23), x]*(-12 + 8*G[0, x] - 16*Log[z]) + 
     G[q/(q - s23), q/(q - s23), 1, x]*(-12 + 8*G[0, x] - 16*Log[z]) + 
     G[0, 0, 1, x]*(-6 + 4*G[0, x] - 8*Log[z]) + G[0, 0, q/s12, x]*
      (-6 + 4*G[0, x] - 8*Log[z]) + G[0, q/(q - s23), 1, x]*
      (-6 + 4*G[0, x] - 8*Log[z]) + G[0, q/(q - s23), q/s12, x]*
      (-6 + 4*G[0, x] - 8*Log[z]) + G[0, q/(q - s23), (s12 + s23)/s12, x]*
      (-6 + 4*G[0, x] - 8*Log[z]) + G[q/s12, (s12 + s23)/s12, 1, x]*
      (-6 + 4*G[0, x] - 8*Log[z]) + G[q/(q - s23), 1, 1, x]*
      (-6 + 4*G[0, x] - 8*Log[z]) + G[(s12 + s23)/s12, q/s12, q/(q - s23), x]*
      (-6 + 4*G[0, x] - 8*Log[z]) + G[(s12 + s23)/s12, q/(q - s23), q/s12, x]*
      (-6 + 4*G[0, x] - 8*Log[z]) + G[(s12 + s23)/s12, q/(q - s23), 
       (s12 + s23)/s12, x]*(-6 + 4*G[0, x] - 8*Log[z]) + 
     G[(s12 + s23)/s12, (s12 + s23)/s12, 1, x]*(-6 + 4*G[0, x] - 8*Log[z]) + 
     G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x]*
      (-6 + 4*G[0, x] - 8*Log[z]) + G[1, 1, 1, x]*(-3 + 2*G[0, x] - 
       4*Log[z]) + G[q/s12, q/s12, q/s12, x]*(-3 + 2*G[0, x] - 4*Log[z]) + 
     G[q/s12, q/s12, (s12 + s23)/s12, x]*(-3 + 2*G[0, x] - 4*Log[z]) + 
     G[q/s12, (s12 + s23)/s12, q/s12, x]*(-3 + 2*G[0, x] - 4*Log[z]) + 
     G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x]*(-3 + 2*G[0, x] - 
       4*Log[z]) + G[(s12 + s23)/s12, q/s12, q/s12, x]*
      (3 - 2*G[0, x] + 4*Log[z]) + G[(s12 + s23)/s12, q/s12, (s12 + s23)/s12, 
       x]*(3 - 2*G[0, x] + 4*Log[z]) + G[(s12 + s23)/s12, (s12 + s23)/s12, 
       q/s12, x]*(3 - 2*G[0, x] + 4*Log[z]) + 
     G[(s12 + s23)/s12, (s12 + s23)/s12, (s12 + s23)/s12, x]*
      (3 - 2*G[0, x] + 4*Log[z]) + G[1, x]*G[q/(q - s23), q/s12, x]*
      (6 - 4*G[0, x] + 8*Log[z]) + G[1, x]*G[q/(q - s23), (s12 + s23)/s12, x]*
      (6 - 4*G[0, x] + 8*Log[z]) + G[0, 0, q/(q - s23), x]*
      (6 - 4*G[0, x] + 8*Log[z]) + G[0, 1, 1, x]*(6 - 4*G[0, x] + 8*Log[z]) + 
     G[0, 1, q/s12, x]*(6 - 4*G[0, x] + 8*Log[z]) + 
     G[0, 1, (s12 + s23)/s12, x]*(6 - 4*G[0, x] + 8*Log[z]) + 
     G[0, q/s12, 1, x]*(6 - 4*G[0, x] + 8*Log[z]) + 
     G[0, q/s12, q/s12, x]*(6 - 4*G[0, x] + 8*Log[z]) + 
     G[0, q/s12, (s12 + s23)/s12, x]*(6 - 4*G[0, x] + 8*Log[z]) + 
     G[q/s12, q/s12, q/(q - s23), x]*(6 - 4*G[0, x] + 8*Log[z]) + 
     G[q/s12, q/(q - s23), 1, x]*(6 - 4*G[0, x] + 8*Log[z]) + 
     G[q/s12, q/(q - s23), q/s12, x]*(6 - 4*G[0, x] + 8*Log[z]) + 
     G[q/s12, q/(q - s23), (s12 + s23)/s12, x]*(6 - 4*G[0, x] + 8*Log[z]) + 
     G[q/s12, (s12 + s23)/s12, q/(q - s23), x]*(6 - 4*G[0, x] + 8*Log[z]) + 
     G[(s12 + s23)/s12, 1, 1, x]*(6 - 4*G[0, x] + 8*Log[z]) + 
     G[(s12 + s23)/s12, q/(q - s23), 1, x]*(6 - 4*G[0, x] + 8*Log[z]) + 
     G[0, q/(q - s23), q/(q - s23), x]*(12 - 8*G[0, x] + 16*Log[z]) + 
     G[q/(q - s23), (s12 + s23)/s12, 1, x]*(12 - 8*G[0, x] + 16*Log[z]) + 
     G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x]*
      (12 - 8*G[0, x] + 16*Log[z]) + G[q/s12, q/s12, x]*
      (G[0, x]*(-3 - 4*Log[z]) + G[1, x]*(-3 + 2*G[0, x] - 4*Log[z]) + 
       6*Log[z] + 4*Log[z]^2) + G[q/s12, (s12 + s23)/s12, x]*
      (G[0, x]*(-3 - 4*Log[z]) + G[1, x]*(-3 + 2*G[0, x] - 4*Log[z]) + 
       6*Log[z] + 4*Log[z]^2) + G[0, q/(q - s23), x]*
      (-8*G[0, (s12 + s23)/s12, x] + G[0, x]*(-6 - 8*Log[z]) + 12*Log[z] + 
       8*Log[z]^2) + G[q/s12, x]*(-6*Log[z]^2 - (8*Log[z]^3)/3) + 
     G[(s12 + s23)/s12, x]*(6*Log[z]^2 + (8*Log[z]^3)/3) + 
     G[(s12 + s23)/s12, q/s12, x]*(G[1, x]*(-3 + 2*G[0, x] - 4*Log[z]) - 
       6*Log[z] - 4*Log[z]^2 + G[0, x]*(3 + 4*Log[z])) + 
     G[(s12 + s23)/s12, (s12 + s23)/s12, x]*
      (G[1, x]*(-3 + 2*G[0, x] - 4*Log[z]) - 6*Log[z] - 4*Log[z]^2 + 
       G[0, x]*(3 + 4*Log[z])) + G[0, 0, x]*(-4*G[0, 1, x] - 
       4*G[0, q/s12, x] + 4*G[0, q/(q - s23), x] + 2*G[1, 1, x] + 
       2*G[q/s12, q/s12, x] - 4*G[q/s12, q/(q - s23), x] + 
       2*G[q/s12, (s12 + s23)/s12, x] + 4*G[q/(q - s23), 1, x] - 
       4*G[(s12 + s23)/s12, 1, x] - 2*G[(s12 + s23)/s12, q/s12, x] + 
       4*G[(s12 + s23)/s12, q/(q - s23), x] - 
       2*G[(s12 + s23)/s12, (s12 + s23)/s12, x] + 
       G[q/s12, x]*(-3 - 4*Log[z]) + G[1, x]*(-3 + 2*G[q/s12, x] - 
         4*G[q/(q - s23), x] + 2*G[(s12 + s23)/s12, x] - 4*Log[z]) + 
       G[(s12 + s23)/s12, x]*(3 + 4*Log[z])) + G[0, q/s12, x]*
      (-8*G[0, q/(q - s23), x] + 4*G[0, (s12 + s23)/s12, x] - 12*Log[z] - 
       8*Log[z]^2 + G[0, x]*(6 + 8*Log[z])) + 
     G[0, 1, x]*(4*G[0, q/s12, x] - 8*G[0, q/(q - s23), x] + 
       4*G[0, (s12 + s23)/s12, x] - 12*Log[z] - 8*Log[z]^2 + 
       G[0, x]*(6 + 8*Log[z])) + G[1, 1, x]*(G[q/s12, x]*(-3 - 4*Log[z]) + 
       G[(s12 + s23)/s12, x]*(-3 - 4*Log[z]) + 
       G[0, x]*(-3 + 2*G[q/s12, x] - 4*G[q/(q - s23), x] + 
         2*G[(s12 + s23)/s12, x] - 4*Log[z]) + 6*Log[z] + 4*Log[z]^2 + 
       G[q/(q - s23), x]*(6 + 8*Log[z])) + G[(s12 + s23)/s12, q/(q - s23), x]*
      (G[0, x]*(-6 - 8*Log[z]) + 12*Log[z] + 8*Log[z]^2 + 
       G[1, x]*(6 - 4*G[0, x] + 8*Log[z])) + G[q/s12, q/(q - s23), x]*
      (-12*Log[z] - 8*Log[z]^2 + G[0, x]*(6 + 8*Log[z]) + 
       G[1, x]*(6 - 4*G[0, x] + 8*Log[z])) + G[(s12 + s23)/s12, 1, x]*
      (G[q/(q - s23), x]*(-12 - 16*Log[z]) - 12*Log[z] - 8*Log[z]^2 + 
       G[q/s12, x]*(6 + 8*Log[z]) + G[(s12 + s23)/s12, x]*(6 + 8*Log[z]) + 
       G[0, x]*(6 - 4*G[q/s12, x] + 8*G[q/(q - s23), x] - 
         4*G[(s12 + s23)/s12, x] + 8*Log[z])) + G[q/(q - s23), 1, x]*
      (G[q/s12, x]*(-6 - 8*Log[z]) + G[(s12 + s23)/s12, x]*(-6 - 8*Log[z]) + 
       G[0, x]*(-6 + 4*G[q/s12, x] - 8*G[q/(q - s23), x] + 
         4*G[(s12 + s23)/s12, x] - 8*Log[z]) + 12*Log[z] + 8*Log[z]^2 + 
       G[q/(q - s23), x]*(12 + 16*Log[z])) + 
     G[0, x]*(G[(s12 + s23)/s12, x]*(-6*Log[z] - 4*Log[z]^2) + 
       G[q/s12, x]*(6*Log[z] + 4*Log[z]^2)) + 
     G[1, x]*(-6*Log[z]^2 - (8*Log[z]^3)/3 + G[q/(q - s23), x]*
        (-12*Log[z] - 8*Log[z]^2) + G[q/s12, x]*(6*Log[z] + 4*Log[z]^2) + 
       G[(s12 + s23)/s12, x]*(6*Log[z] + 4*Log[z]^2) + 
       G[0, x]*(G[q/s12, x]*(-3 - 4*Log[z]) + G[(s12 + s23)/s12, x]*
          (-3 - 4*Log[z]) + 6*Log[z] + 4*Log[z]^2 + G[q/(q - s23), x]*
          (6 + 8*Log[z]))))};
P23G011010001= {(1 - x)^eps*x^eps*(1 - (s12*x)/q)^eps*
   (1 - (s12*x)/(q - s23))^eps, ((-2 + 3*eps)*x^eps)/(eps^2*z^(2*eps)), 
  G[0, x]*(2*G[q/s12, x] - 2*G[(q - s23)/s12, x]) + 
   (2*G[1, x] + 2*G[q/s12, x] - 2*G[(q - s23)/s12, x])/eps - 4*G[0, 1, x] - 
   4*G[0, q/s12, x] + 4*G[0, q/(s12 + s23), x] + 2*G[1, 1, x] + 
   2*G[q/s12, q/s12, x] + 2*G[q/s12, (q - s23)/s12, x] - 
   4*G[q/s12, q/(s12 + s23), x] - 4*G[(q - s23)/s12, 1, x] - 
   2*G[(q - s23)/s12, q/s12, x] - 2*G[(q - s23)/s12, (q - s23)/s12, x] + 
   4*G[(q - s23)/s12, q/(s12 + s23), x] + 4*G[q/(s12 + s23), 1, x] + 
   G[q/s12, x]*(-3 - 4*Log[z]) + G[1, x]*(-3 + 2*G[0, x] + 2*G[q/s12, x] + 
     2*G[(q - s23)/s12, x] - 4*G[q/(s12 + s23), x] - 4*Log[z]) + 
   G[(q - s23)/s12, x]*(3 + 4*Log[z]) + 
   eps*((2*G[1, x] + 2*G[q/s12, x] - 2*G[(q - s23)/s12, x])*G[0, 0, x] - 
     4*G[1, x]*G[q/(s12 + s23), q/s12, x] - 
     4*G[1, x]*G[q/(s12 + s23), (q - s23)/s12, x] + 
     8*G[1, x]*G[q/(s12 + s23), q/(s12 + s23), x] + 4*G[0, 0, 1, x] + 
     4*G[0, 0, q/s12, x] - 4*G[0, 0, q/(s12 + s23), x] - 4*G[0, 1, 1, x] - 
     4*G[0, 1, q/s12, x] - 4*G[0, 1, (q - s23)/s12, x] + 
     8*G[0, 1, q/(s12 + s23), x] - 4*G[0, q/s12, 1, x] - 
     4*G[0, q/s12, q/s12, x] - 4*G[0, q/s12, (q - s23)/s12, x] + 
     8*G[0, q/s12, q/(s12 + s23), x] + 4*G[0, q/(s12 + s23), 1, x] + 
     4*G[0, q/(s12 + s23), q/s12, x] + 4*G[0, q/(s12 + s23), (q - s23)/s12, 
       x] - 8*G[0, q/(s12 + s23), q/(s12 + s23), x] + 2*G[1, 1, 1, x] + 
     2*G[q/s12, q/s12, q/s12, x] + 2*G[q/s12, q/s12, (q - s23)/s12, x] - 
     4*G[q/s12, q/s12, q/(s12 + s23), x] + 4*G[q/s12, (q - s23)/s12, 1, x] + 
     2*G[q/s12, (q - s23)/s12, q/s12, x] + 
     2*G[q/s12, (q - s23)/s12, (q - s23)/s12, x] - 
     4*G[q/s12, (q - s23)/s12, q/(s12 + s23), x] - 
     4*G[q/s12, q/(s12 + s23), 1, x] - 4*G[q/s12, q/(s12 + s23), q/s12, x] - 
     4*G[q/s12, q/(s12 + s23), (q - s23)/s12, x] + 
     8*G[q/s12, q/(s12 + s23), q/(s12 + s23), x] - 
     4*G[(q - s23)/s12, 1, 1, x] - 2*G[(q - s23)/s12, q/s12, q/s12, x] - 
     2*G[(q - s23)/s12, q/s12, (q - s23)/s12, x] + 
     4*G[(q - s23)/s12, q/s12, q/(s12 + s23), x] + 
     4*G[(q - s23)/s12, (q - s23)/s12, 1, x] - 
     2*G[(q - s23)/s12, (q - s23)/s12, q/s12, x] - 
     2*G[(q - s23)/s12, (q - s23)/s12, (q - s23)/s12, x] + 
     4*G[(q - s23)/s12, (q - s23)/s12, q/(s12 + s23), x] - 
     4*G[(q - s23)/s12, q/(s12 + s23), 1, x] + 
     4*G[(q - s23)/s12, q/(s12 + s23), q/s12, x] + 
     4*G[(q - s23)/s12, q/(s12 + s23), (q - s23)/s12, x] - 
     8*G[(q - s23)/s12, q/(s12 + s23), q/(s12 + s23), x] + 
     4*G[q/(s12 + s23), 1, 1, x] - 8*G[q/(s12 + s23), (q - s23)/s12, 1, x] + 
     8*G[q/(s12 + s23), q/(s12 + s23), 1, x] + G[0, q/(s12 + s23), x]*
      (-6 + 4*G[0, x] - 8*Log[z]) + G[(q - s23)/s12, q/(s12 + s23), x]*
      (-6 + 4*G[0, x] - 4*G[1, x] - 8*Log[z]) + G[q/(s12 + s23), 1, x]*
      (-6 + 4*G[0, x] + 4*G[q/s12, x] + 4*G[(q - s23)/s12, x] - 
       8*G[q/(s12 + s23), x] - 8*Log[z]) + G[q/s12, q/s12, x]*
      (-3 + 2*G[0, x] + 2*G[1, x] - 4*Log[z]) + G[q/s12, (q - s23)/s12, x]*
      (-3 + 2*G[0, x] + 2*G[1, x] - 4*Log[z]) + 
     G[1, 1, x]*(-3 + 2*G[0, x] + 2*G[q/s12, x] + 2*G[(q - s23)/s12, x] - 
       4*G[q/(s12 + s23), x] - 4*Log[z]) + G[(q - s23)/s12, q/s12, x]*
      (3 - 2*G[0, x] + 2*G[1, x] + 4*Log[z]) + 
     G[(q - s23)/s12, (q - s23)/s12, x]*(3 - 2*G[0, x] + 2*G[1, x] + 
       4*Log[z]) + G[0, 1, x]*(6 - 4*G[0, x] + 8*Log[z]) + 
     G[0, q/s12, x]*(6 - 4*G[0, x] + 8*Log[z]) + G[q/s12, q/(s12 + s23), x]*
      (6 - 4*G[0, x] - 4*G[1, x] + 8*Log[z]) + G[(q - s23)/s12, 1, x]*
      (6 - 4*G[0, x] - 4*G[q/s12, x] - 4*G[(q - s23)/s12, x] + 
       8*G[q/(s12 + s23), x] + 8*Log[z]) + G[(q - s23)/s12, x]*
      (-6*Log[z] - 4*Log[z]^2) + G[q/s12, x]*(6*Log[z] + 4*Log[z]^2) + 
     G[0, x]*(G[q/s12, x]*(-3 - 4*Log[z]) + G[(q - s23)/s12, x]*
        (3 + 4*Log[z])) + G[1, x]*(G[q/s12, x]*(-3 - 4*Log[z]) + 
       G[(q - s23)/s12, x]*(-3 - 4*Log[z]) + 
       G[0, x]*(-3 + 2*G[q/s12, x] + 2*G[(q - s23)/s12, x] - 
         4*G[q/(s12 + s23), x] - 4*Log[z]) + 6*Log[z] + 4*Log[z]^2 + 
       G[q/(s12 + s23), x]*(6 + 8*Log[z]))) + 
   eps^2*(2*G[0, 1, x]^2 + 2*G[0, q/s12, x]^2 + 2*G[0, (q - s23)/s12, x]^2 - 
     8*G[0, (q - s23)/s12, x]*G[0, q/(s12 + s23), x] + 
     8*G[0, q/(s12 + s23), x]^2 + (2*G[1, x] + 2*G[q/s12, x] - 
       2*G[(q - s23)/s12, x])*G[0, 0, 0, x] - 4*G[0, 0, 0, 1, x] - 
     4*G[0, 0, 0, q/s12, x] + 4*G[0, 0, 0, q/(s12 + s23), x] - 
     4*G[0, 0, 1, 1, x] - 4*G[0, 0, 1, q/s12, x] - 
     4*G[0, 0, 1, (q - s23)/s12, x] + 8*G[0, 0, 1, q/(s12 + s23), x] - 
     4*G[0, 0, q/s12, 1, x] - 4*G[0, 0, q/s12, q/s12, x] - 
     4*G[0, 0, q/s12, (q - s23)/s12, x] + 
     8*G[0, 0, q/s12, q/(s12 + s23), x] - 8*G[0, 0, (q - s23)/s12, 1, x] - 
     8*G[0, 0, (q - s23)/s12, q/s12, x] - 
     8*G[0, 0, (q - s23)/s12, (q - s23)/s12, x] + 
     16*G[0, 0, (q - s23)/s12, q/(s12 + s23), x] + 
     12*G[0, 0, q/(s12 + s23), 1, x] + 12*G[0, 0, q/(s12 + s23), q/s12, x] + 
     12*G[0, 0, q/(s12 + s23), (q - s23)/s12, x] - 
     24*G[0, 0, q/(s12 + s23), q/(s12 + s23), x] - 4*G[0, 1, 0, 1, x] - 
     4*G[0, 1, 0, q/s12, x] - 4*G[0, 1, 0, (q - s23)/s12, x] + 
     8*G[0, 1, 0, q/(s12 + s23), x] - 4*G[0, 1, 1, 1, x] - 
     4*G[0, 1, 1, q/s12, x] - 4*G[0, 1, 1, (q - s23)/s12, x] + 
     8*G[0, 1, 1, q/(s12 + s23), x] - 4*G[0, 1, q/s12, 1, x] - 
     4*G[0, 1, q/s12, q/s12, x] - 4*G[0, 1, q/s12, (q - s23)/s12, x] + 
     8*G[0, 1, q/s12, q/(s12 + s23), x] - 4*G[0, 1, (q - s23)/s12, 1, x] - 
     4*G[0, 1, (q - s23)/s12, q/s12, x] - 
     4*G[0, 1, (q - s23)/s12, (q - s23)/s12, x] + 
     8*G[0, 1, (q - s23)/s12, q/(s12 + s23), x] + 
     8*G[0, 1, q/(s12 + s23), 1, x] + 8*G[0, 1, q/(s12 + s23), q/s12, x] + 
     8*G[0, 1, q/(s12 + s23), (q - s23)/s12, x] - 
     16*G[0, 1, q/(s12 + s23), q/(s12 + s23), x] - 4*G[0, q/s12, 0, 1, x] - 
     4*G[0, q/s12, 0, q/s12, x] - 4*G[0, q/s12, 0, (q - s23)/s12, x] + 
     8*G[0, q/s12, 0, q/(s12 + s23), x] - 4*G[0, q/s12, 1, 1, x] - 
     4*G[0, q/s12, 1, q/s12, x] - 4*G[0, q/s12, 1, (q - s23)/s12, x] + 
     8*G[0, q/s12, 1, q/(s12 + s23), x] - 4*G[0, q/s12, q/s12, 1, x] - 
     4*G[0, q/s12, q/s12, q/s12, x] - 4*G[0, q/s12, q/s12, (q - s23)/s12, 
       x] + 8*G[0, q/s12, q/s12, q/(s12 + s23), x] - 
     4*G[0, q/s12, (q - s23)/s12, 1, x] - 
     4*G[0, q/s12, (q - s23)/s12, q/s12, x] - 
     4*G[0, q/s12, (q - s23)/s12, (q - s23)/s12, x] + 
     8*G[0, q/s12, (q - s23)/s12, q/(s12 + s23), x] + 
     8*G[0, q/s12, q/(s12 + s23), 1, x] + 
     8*G[0, q/s12, q/(s12 + s23), q/s12, x] + 
     8*G[0, q/s12, q/(s12 + s23), (q - s23)/s12, x] - 
     16*G[0, q/s12, q/(s12 + s23), q/(s12 + s23), x] - 
     4*G[0, (q - s23)/s12, 0, 1, x] - 4*G[0, (q - s23)/s12, 0, q/s12, x] - 
     4*G[0, (q - s23)/s12, 0, (q - s23)/s12, x] + 
     8*G[0, (q - s23)/s12, 0, q/(s12 + s23), x] + 
     8*G[0, q/(s12 + s23), 0, 1, x] + 8*G[0, q/(s12 + s23), 0, q/s12, x] + 
     8*G[0, q/(s12 + s23), 0, (q - s23)/s12, x] - 
     16*G[0, q/(s12 + s23), 0, q/(s12 + s23), x] + 
     4*G[0, q/(s12 + s23), 1, 1, x] + 4*G[0, q/(s12 + s23), 1, q/s12, x] + 
     4*G[0, q/(s12 + s23), 1, (q - s23)/s12, x] - 
     8*G[0, q/(s12 + s23), 1, q/(s12 + s23), x] + 
     4*G[0, q/(s12 + s23), q/s12, 1, x] + 
     4*G[0, q/(s12 + s23), q/s12, q/s12, x] + 
     4*G[0, q/(s12 + s23), q/s12, (q - s23)/s12, x] - 
     8*G[0, q/(s12 + s23), q/s12, q/(s12 + s23), x] + 
     4*G[0, q/(s12 + s23), (q - s23)/s12, 1, x] + 
     4*G[0, q/(s12 + s23), (q - s23)/s12, q/s12, x] + 
     4*G[0, q/(s12 + s23), (q - s23)/s12, (q - s23)/s12, x] - 
     8*G[0, q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), x] - 
     8*G[0, q/(s12 + s23), q/(s12 + s23), 1, x] - 
     8*G[0, q/(s12 + s23), q/(s12 + s23), q/s12, x] - 
     8*G[0, q/(s12 + s23), q/(s12 + s23), (q - s23)/s12, x] + 
     16*G[0, q/(s12 + s23), q/(s12 + s23), q/(s12 + s23), x] + 
     2*G[1, 1, 1, 1, x] + 2*G[1, 1, 1, q/s12, x] + 
     2*G[1, 1, 1, (q - s23)/s12, x] - 4*G[1, 1, 1, q/(s12 + s23), x] + 
     2*G[1, 1, q/s12, 1, x] + 2*G[1, 1, q/s12, q/s12, x] + 
     2*G[1, 1, q/s12, (q - s23)/s12, x] - 
     4*G[1, 1, q/s12, q/(s12 + s23), x] + 2*G[1, 1, (q - s23)/s12, 1, x] + 
     2*G[1, 1, (q - s23)/s12, q/s12, x] + 
     2*G[1, 1, (q - s23)/s12, (q - s23)/s12, x] - 
     4*G[1, 1, (q - s23)/s12, q/(s12 + s23), x] - 
     4*G[1, 1, q/(s12 + s23), 1, x] - 4*G[1, 1, q/(s12 + s23), q/s12, x] - 
     4*G[1, 1, q/(s12 + s23), (q - s23)/s12, x] + 
     8*G[1, 1, q/(s12 + s23), q/(s12 + s23), x] + 2*G[1, q/s12, 1, 1, x] + 
     2*G[1, q/s12, 1, q/s12, x] + 2*G[1, q/s12, 1, (q - s23)/s12, x] - 
     4*G[1, q/s12, 1, q/(s12 + s23), x] + 2*G[1, q/s12, q/s12, 1, x] + 
     2*G[1, q/s12, q/s12, q/s12, x] + 2*G[1, q/s12, q/s12, (q - s23)/s12, 
       x] - 4*G[1, q/s12, q/s12, q/(s12 + s23), x] + 
     2*G[1, q/s12, (q - s23)/s12, 1, x] + 
     2*G[1, q/s12, (q - s23)/s12, q/s12, x] + 
     2*G[1, q/s12, (q - s23)/s12, (q - s23)/s12, x] - 
     4*G[1, q/s12, (q - s23)/s12, q/(s12 + s23), x] - 
     4*G[1, q/s12, q/(s12 + s23), 1, x] - 
     4*G[1, q/s12, q/(s12 + s23), q/s12, x] - 
     4*G[1, q/s12, q/(s12 + s23), (q - s23)/s12, x] + 
     8*G[1, q/s12, q/(s12 + s23), q/(s12 + s23), x] + 
     2*G[1, (q - s23)/s12, 1, 1, x] + 2*G[1, (q - s23)/s12, 1, q/s12, x] + 
     2*G[1, (q - s23)/s12, 1, (q - s23)/s12, x] - 
     4*G[1, (q - s23)/s12, 1, q/(s12 + s23), x] + 
     2*G[1, (q - s23)/s12, q/s12, 1, x] + 
     2*G[1, (q - s23)/s12, q/s12, q/s12, x] + 
     2*G[1, (q - s23)/s12, q/s12, (q - s23)/s12, x] - 
     4*G[1, (q - s23)/s12, q/s12, q/(s12 + s23), x] + 
     2*G[1, (q - s23)/s12, (q - s23)/s12, 1, x] + 
     2*G[1, (q - s23)/s12, (q - s23)/s12, q/s12, x] + 
     2*G[1, (q - s23)/s12, (q - s23)/s12, (q - s23)/s12, x] - 
     4*G[1, (q - s23)/s12, (q - s23)/s12, q/(s12 + s23), x] - 
     4*G[1, (q - s23)/s12, q/(s12 + s23), 1, x] - 
     4*G[1, (q - s23)/s12, q/(s12 + s23), q/s12, x] - 
     4*G[1, (q - s23)/s12, q/(s12 + s23), (q - s23)/s12, x] + 
     8*G[1, (q - s23)/s12, q/(s12 + s23), q/(s12 + s23), x] - 
     4*G[1, q/(s12 + s23), 1, 1, x] - 4*G[1, q/(s12 + s23), 1, q/s12, x] - 
     4*G[1, q/(s12 + s23), 1, (q - s23)/s12, x] + 
     8*G[1, q/(s12 + s23), 1, q/(s12 + s23), x] - 
     4*G[1, q/(s12 + s23), q/s12, 1, x] - 
     4*G[1, q/(s12 + s23), q/s12, q/s12, x] - 
     4*G[1, q/(s12 + s23), q/s12, (q - s23)/s12, x] + 
     8*G[1, q/(s12 + s23), q/s12, q/(s12 + s23), x] - 
     4*G[1, q/(s12 + s23), (q - s23)/s12, 1, x] - 
     4*G[1, q/(s12 + s23), (q - s23)/s12, q/s12, x] - 
     4*G[1, q/(s12 + s23), (q - s23)/s12, (q - s23)/s12, x] + 
     8*G[1, q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), x] + 
     8*G[1, q/(s12 + s23), q/(s12 + s23), 1, x] + 
     8*G[1, q/(s12 + s23), q/(s12 + s23), q/s12, x] + 
     8*G[1, q/(s12 + s23), q/(s12 + s23), (q - s23)/s12, x] - 
     16*G[1, q/(s12 + s23), q/(s12 + s23), q/(s12 + s23), x] + 
     2*G[q/s12, 1, 1, 1, x] + 2*G[q/s12, 1, 1, q/s12, x] + 
     2*G[q/s12, 1, 1, (q - s23)/s12, x] - 
     4*G[q/s12, 1, 1, q/(s12 + s23), x] + 2*G[q/s12, 1, q/s12, 1, x] + 
     2*G[q/s12, 1, q/s12, q/s12, x] + 2*G[q/s12, 1, q/s12, (q - s23)/s12, 
       x] - 4*G[q/s12, 1, q/s12, q/(s12 + s23), x] + 
     2*G[q/s12, 1, (q - s23)/s12, 1, x] + 
     2*G[q/s12, 1, (q - s23)/s12, q/s12, x] + 
     2*G[q/s12, 1, (q - s23)/s12, (q - s23)/s12, x] - 
     4*G[q/s12, 1, (q - s23)/s12, q/(s12 + s23), x] - 
     4*G[q/s12, 1, q/(s12 + s23), 1, x] - 
     4*G[q/s12, 1, q/(s12 + s23), q/s12, x] - 
     4*G[q/s12, 1, q/(s12 + s23), (q - s23)/s12, x] + 
     8*G[q/s12, 1, q/(s12 + s23), q/(s12 + s23), x] + 
     2*G[q/s12, q/s12, 1, 1, x] + 2*G[q/s12, q/s12, 1, q/s12, x] + 
     2*G[q/s12, q/s12, 1, (q - s23)/s12, x] - 
     4*G[q/s12, q/s12, 1, q/(s12 + s23), x] + 
     2*G[q/s12, q/s12, q/s12, 1, x] + 2*G[q/s12, q/s12, q/s12, q/s12, x] + 
     2*G[q/s12, q/s12, q/s12, (q - s23)/s12, x] - 
     4*G[q/s12, q/s12, q/s12, q/(s12 + s23), x] + 
     2*G[q/s12, q/s12, (q - s23)/s12, 1, x] + 
     2*G[q/s12, q/s12, (q - s23)/s12, q/s12, x] + 
     2*G[q/s12, q/s12, (q - s23)/s12, (q - s23)/s12, x] - 
     4*G[q/s12, q/s12, (q - s23)/s12, q/(s12 + s23), x] - 
     4*G[q/s12, q/s12, q/(s12 + s23), 1, x] - 
     4*G[q/s12, q/s12, q/(s12 + s23), q/s12, x] - 
     4*G[q/s12, q/s12, q/(s12 + s23), (q - s23)/s12, x] + 
     8*G[q/s12, q/s12, q/(s12 + s23), q/(s12 + s23), x] + 
     2*G[q/s12, (q - s23)/s12, 1, 1, x] + 
     2*G[q/s12, (q - s23)/s12, 1, q/s12, x] + 
     2*G[q/s12, (q - s23)/s12, 1, (q - s23)/s12, x] - 
     4*G[q/s12, (q - s23)/s12, 1, q/(s12 + s23), x] + 
     2*G[q/s12, (q - s23)/s12, q/s12, 1, x] + 
     2*G[q/s12, (q - s23)/s12, q/s12, q/s12, x] + 
     2*G[q/s12, (q - s23)/s12, q/s12, (q - s23)/s12, x] - 
     4*G[q/s12, (q - s23)/s12, q/s12, q/(s12 + s23), x] + 
     2*G[q/s12, (q - s23)/s12, (q - s23)/s12, 1, x] + 
     2*G[q/s12, (q - s23)/s12, (q - s23)/s12, q/s12, x] + 
     2*G[q/s12, (q - s23)/s12, (q - s23)/s12, (q - s23)/s12, x] - 
     4*G[q/s12, (q - s23)/s12, (q - s23)/s12, q/(s12 + s23), x] - 
     4*G[q/s12, (q - s23)/s12, q/(s12 + s23), 1, x] - 
     4*G[q/s12, (q - s23)/s12, q/(s12 + s23), q/s12, x] - 
     4*G[q/s12, (q - s23)/s12, q/(s12 + s23), (q - s23)/s12, x] + 
     8*G[q/s12, (q - s23)/s12, q/(s12 + s23), q/(s12 + s23), x] - 
     4*G[q/s12, q/(s12 + s23), 1, 1, x] - 
     4*G[q/s12, q/(s12 + s23), 1, q/s12, x] - 
     4*G[q/s12, q/(s12 + s23), 1, (q - s23)/s12, x] + 
     8*G[q/s12, q/(s12 + s23), 1, q/(s12 + s23), x] - 
     4*G[q/s12, q/(s12 + s23), q/s12, 1, x] - 
     4*G[q/s12, q/(s12 + s23), q/s12, q/s12, x] - 
     4*G[q/s12, q/(s12 + s23), q/s12, (q - s23)/s12, x] + 
     8*G[q/s12, q/(s12 + s23), q/s12, q/(s12 + s23), x] - 
     4*G[q/s12, q/(s12 + s23), (q - s23)/s12, 1, x] - 
     4*G[q/s12, q/(s12 + s23), (q - s23)/s12, q/s12, x] - 
     4*G[q/s12, q/(s12 + s23), (q - s23)/s12, (q - s23)/s12, x] + 
     8*G[q/s12, q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), x] + 
     8*G[q/s12, q/(s12 + s23), q/(s12 + s23), 1, x] + 
     8*G[q/s12, q/(s12 + s23), q/(s12 + s23), q/s12, x] + 
     8*G[q/s12, q/(s12 + s23), q/(s12 + s23), (q - s23)/s12, x] - 
     16*G[q/s12, q/(s12 + s23), q/(s12 + s23), q/(s12 + s23), x] - 
     2*G[(q - s23)/s12, 1, 1, 1, x] - 2*G[(q - s23)/s12, 1, 1, q/s12, x] - 
     2*G[(q - s23)/s12, 1, 1, (q - s23)/s12, x] + 
     4*G[(q - s23)/s12, 1, 1, q/(s12 + s23), x] - 
     2*G[(q - s23)/s12, 1, q/s12, 1, x] - 
     2*G[(q - s23)/s12, 1, q/s12, q/s12, x] - 
     2*G[(q - s23)/s12, 1, q/s12, (q - s23)/s12, x] + 
     4*G[(q - s23)/s12, 1, q/s12, q/(s12 + s23), x] - 
     2*G[(q - s23)/s12, 1, (q - s23)/s12, 1, x] - 
     2*G[(q - s23)/s12, 1, (q - s23)/s12, q/s12, x] - 
     2*G[(q - s23)/s12, 1, (q - s23)/s12, (q - s23)/s12, x] + 
     4*G[(q - s23)/s12, 1, (q - s23)/s12, q/(s12 + s23), x] + 
     4*G[(q - s23)/s12, 1, q/(s12 + s23), 1, x] + 
     4*G[(q - s23)/s12, 1, q/(s12 + s23), q/s12, x] + 
     4*G[(q - s23)/s12, 1, q/(s12 + s23), (q - s23)/s12, x] - 
     8*G[(q - s23)/s12, 1, q/(s12 + s23), q/(s12 + s23), x] - 
     2*G[(q - s23)/s12, q/s12, 1, 1, x] - 
     2*G[(q - s23)/s12, q/s12, 1, q/s12, x] - 
     2*G[(q - s23)/s12, q/s12, 1, (q - s23)/s12, x] + 
     4*G[(q - s23)/s12, q/s12, 1, q/(s12 + s23), x] - 
     2*G[(q - s23)/s12, q/s12, q/s12, 1, x] - 
     2*G[(q - s23)/s12, q/s12, q/s12, q/s12, x] - 
     2*G[(q - s23)/s12, q/s12, q/s12, (q - s23)/s12, x] + 
     4*G[(q - s23)/s12, q/s12, q/s12, q/(s12 + s23), x] - 
     2*G[(q - s23)/s12, q/s12, (q - s23)/s12, 1, x] - 
     2*G[(q - s23)/s12, q/s12, (q - s23)/s12, q/s12, x] - 
     2*G[(q - s23)/s12, q/s12, (q - s23)/s12, (q - s23)/s12, x] + 
     4*G[(q - s23)/s12, q/s12, (q - s23)/s12, q/(s12 + s23), x] + 
     4*G[(q - s23)/s12, q/s12, q/(s12 + s23), 1, x] + 
     4*G[(q - s23)/s12, q/s12, q/(s12 + s23), q/s12, x] + 
     4*G[(q - s23)/s12, q/s12, q/(s12 + s23), (q - s23)/s12, x] - 
     8*G[(q - s23)/s12, q/s12, q/(s12 + s23), q/(s12 + s23), x] - 
     2*G[(q - s23)/s12, (q - s23)/s12, 1, 1, x] - 
     2*G[(q - s23)/s12, (q - s23)/s12, 1, q/s12, x] - 
     2*G[(q - s23)/s12, (q - s23)/s12, 1, (q - s23)/s12, x] + 
     4*G[(q - s23)/s12, (q - s23)/s12, 1, q/(s12 + s23), x] - 
     2*G[(q - s23)/s12, (q - s23)/s12, q/s12, 1, x] - 
     2*G[(q - s23)/s12, (q - s23)/s12, q/s12, q/s12, x] - 
     2*G[(q - s23)/s12, (q - s23)/s12, q/s12, (q - s23)/s12, x] + 
     4*G[(q - s23)/s12, (q - s23)/s12, q/s12, q/(s12 + s23), x] - 
     2*G[(q - s23)/s12, (q - s23)/s12, (q - s23)/s12, 1, x] - 
     2*G[(q - s23)/s12, (q - s23)/s12, (q - s23)/s12, q/s12, x] - 
     2*G[(q - s23)/s12, (q - s23)/s12, (q - s23)/s12, (q - s23)/s12, x] + 
     4*G[(q - s23)/s12, (q - s23)/s12, (q - s23)/s12, q/(s12 + s23), x] + 
     4*G[(q - s23)/s12, (q - s23)/s12, q/(s12 + s23), 1, x] + 
     4*G[(q - s23)/s12, (q - s23)/s12, q/(s12 + s23), q/s12, x] + 
     4*G[(q - s23)/s12, (q - s23)/s12, q/(s12 + s23), (q - s23)/s12, x] - 
     8*G[(q - s23)/s12, (q - s23)/s12, q/(s12 + s23), q/(s12 + s23), x] + 
     4*G[(q - s23)/s12, q/(s12 + s23), 1, 1, x] + 
     4*G[(q - s23)/s12, q/(s12 + s23), 1, q/s12, x] + 
     4*G[(q - s23)/s12, q/(s12 + s23), 1, (q - s23)/s12, x] - 
     8*G[(q - s23)/s12, q/(s12 + s23), 1, q/(s12 + s23), x] + 
     4*G[(q - s23)/s12, q/(s12 + s23), q/s12, 1, x] + 
     4*G[(q - s23)/s12, q/(s12 + s23), q/s12, q/s12, x] + 
     4*G[(q - s23)/s12, q/(s12 + s23), q/s12, (q - s23)/s12, x] - 
     8*G[(q - s23)/s12, q/(s12 + s23), q/s12, q/(s12 + s23), x] + 
     4*G[(q - s23)/s12, q/(s12 + s23), (q - s23)/s12, 1, x] + 
     4*G[(q - s23)/s12, q/(s12 + s23), (q - s23)/s12, q/s12, x] + 
     4*G[(q - s23)/s12, q/(s12 + s23), (q - s23)/s12, (q - s23)/s12, x] - 
     8*G[(q - s23)/s12, q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), x] - 
     8*G[(q - s23)/s12, q/(s12 + s23), q/(s12 + s23), 1, x] - 
     8*G[(q - s23)/s12, q/(s12 + s23), q/(s12 + s23), q/s12, x] - 
     8*G[(q - s23)/s12, q/(s12 + s23), q/(s12 + s23), (q - s23)/s12, x] + 
     16*G[(q - s23)/s12, q/(s12 + s23), q/(s12 + s23), q/(s12 + s23), x] + 
     G[1, x]*G[q/(s12 + s23), q/(s12 + s23), x]*(-12 + 8*G[0, x] - 
       16*Log[z]) + G[0, 1, q/(s12 + s23), x]*(-12 + 8*G[0, x] - 16*Log[z]) + 
     G[0, q/s12, q/(s12 + s23), x]*(-12 + 8*G[0, x] - 16*Log[z]) + 
     G[q/s12, q/(s12 + s23), q/(s12 + s23), x]*(-12 + 8*G[0, x] - 
       16*Log[z]) + G[q/(s12 + s23), q/(s12 + s23), 1, x]*
      (-12 + 8*G[0, x] - 16*Log[z]) + G[0, 0, 1, x]*
      (-6 + 4*G[0, x] - 8*Log[z]) + G[0, 0, q/s12, x]*
      (-6 + 4*G[0, x] - 8*Log[z]) + G[0, q/(s12 + s23), 1, x]*
      (-6 + 4*G[0, x] - 8*Log[z]) + G[0, q/(s12 + s23), q/s12, x]*
      (-6 + 4*G[0, x] - 8*Log[z]) + G[0, q/(s12 + s23), (q - s23)/s12, x]*
      (-6 + 4*G[0, x] - 8*Log[z]) + G[q/s12, (q - s23)/s12, 1, x]*
      (-6 + 4*G[0, x] - 8*Log[z]) + G[(q - s23)/s12, q/s12, q/(s12 + s23), x]*
      (-6 + 4*G[0, x] - 8*Log[z]) + G[(q - s23)/s12, (q - s23)/s12, 1, x]*
      (-6 + 4*G[0, x] - 8*Log[z]) + G[(q - s23)/s12, (q - s23)/s12, 
       q/(s12 + s23), x]*(-6 + 4*G[0, x] - 8*Log[z]) + 
     G[(q - s23)/s12, q/(s12 + s23), q/s12, x]*(-6 + 4*G[0, x] - 8*Log[z]) + 
     G[(q - s23)/s12, q/(s12 + s23), (q - s23)/s12, x]*
      (-6 + 4*G[0, x] - 8*Log[z]) + G[q/(s12 + s23), 1, 1, x]*
      (-6 + 4*G[0, x] - 8*Log[z]) + G[1, 1, 1, x]*(-3 + 2*G[0, x] - 
       4*Log[z]) + G[q/s12, q/s12, q/s12, x]*(-3 + 2*G[0, x] - 4*Log[z]) + 
     G[q/s12, q/s12, (q - s23)/s12, x]*(-3 + 2*G[0, x] - 4*Log[z]) + 
     G[q/s12, (q - s23)/s12, q/s12, x]*(-3 + 2*G[0, x] - 4*Log[z]) + 
     G[q/s12, (q - s23)/s12, (q - s23)/s12, x]*(-3 + 2*G[0, x] - 4*Log[z]) + 
     G[(q - s23)/s12, q/s12, q/s12, x]*(3 - 2*G[0, x] + 4*Log[z]) + 
     G[(q - s23)/s12, q/s12, (q - s23)/s12, x]*(3 - 2*G[0, x] + 4*Log[z]) + 
     G[(q - s23)/s12, (q - s23)/s12, q/s12, x]*(3 - 2*G[0, x] + 4*Log[z]) + 
     G[(q - s23)/s12, (q - s23)/s12, (q - s23)/s12, x]*
      (3 - 2*G[0, x] + 4*Log[z]) + G[1, x]*G[q/(s12 + s23), q/s12, x]*
      (6 - 4*G[0, x] + 8*Log[z]) + G[1, x]*G[q/(s12 + s23), (q - s23)/s12, x]*
      (6 - 4*G[0, x] + 8*Log[z]) + G[0, 0, q/(s12 + s23), x]*
      (6 - 4*G[0, x] + 8*Log[z]) + G[0, 1, 1, x]*(6 - 4*G[0, x] + 8*Log[z]) + 
     G[0, 1, q/s12, x]*(6 - 4*G[0, x] + 8*Log[z]) + 
     G[0, 1, (q - s23)/s12, x]*(6 - 4*G[0, x] + 8*Log[z]) + 
     G[0, q/s12, 1, x]*(6 - 4*G[0, x] + 8*Log[z]) + 
     G[0, q/s12, q/s12, x]*(6 - 4*G[0, x] + 8*Log[z]) + 
     G[0, q/s12, (q - s23)/s12, x]*(6 - 4*G[0, x] + 8*Log[z]) + 
     G[q/s12, q/s12, q/(s12 + s23), x]*(6 - 4*G[0, x] + 8*Log[z]) + 
     G[q/s12, (q - s23)/s12, q/(s12 + s23), x]*(6 - 4*G[0, x] + 8*Log[z]) + 
     G[q/s12, q/(s12 + s23), 1, x]*(6 - 4*G[0, x] + 8*Log[z]) + 
     G[q/s12, q/(s12 + s23), q/s12, x]*(6 - 4*G[0, x] + 8*Log[z]) + 
     G[q/s12, q/(s12 + s23), (q - s23)/s12, x]*(6 - 4*G[0, x] + 8*Log[z]) + 
     G[(q - s23)/s12, 1, 1, x]*(6 - 4*G[0, x] + 8*Log[z]) + 
     G[(q - s23)/s12, q/(s12 + s23), 1, x]*(6 - 4*G[0, x] + 8*Log[z]) + 
     G[0, q/(s12 + s23), q/(s12 + s23), x]*(12 - 8*G[0, x] + 16*Log[z]) + 
     G[(q - s23)/s12, q/(s12 + s23), q/(s12 + s23), x]*
      (12 - 8*G[0, x] + 16*Log[z]) + G[q/(s12 + s23), (q - s23)/s12, 1, x]*
      (12 - 8*G[0, x] + 16*Log[z]) + G[q/s12, q/s12, x]*
      (G[0, x]*(-3 - 4*Log[z]) + G[1, x]*(-3 + 2*G[0, x] - 4*Log[z]) + 
       6*Log[z] + 4*Log[z]^2) + G[q/s12, (q - s23)/s12, x]*
      (G[0, x]*(-3 - 4*Log[z]) + G[1, x]*(-3 + 2*G[0, x] - 4*Log[z]) + 
       6*Log[z] + 4*Log[z]^2) + G[0, q/(s12 + s23), x]*
      (G[0, x]*(-6 - 8*Log[z]) + 12*Log[z] + 8*Log[z]^2) + 
     G[q/s12, x]*(-6*Log[z]^2 - (8*Log[z]^3)/3) + G[(q - s23)/s12, x]*
      (6*Log[z]^2 + (8*Log[z]^3)/3) + G[(q - s23)/s12, q/s12, x]*
      (G[1, x]*(-3 + 2*G[0, x] - 4*Log[z]) - 6*Log[z] - 4*Log[z]^2 + 
       G[0, x]*(3 + 4*Log[z])) + G[(q - s23)/s12, (q - s23)/s12, x]*
      (G[1, x]*(-3 + 2*G[0, x] - 4*Log[z]) - 6*Log[z] - 4*Log[z]^2 + 
       G[0, x]*(3 + 4*Log[z])) + G[0, 0, x]*(-4*G[0, 1, x] - 
       4*G[0, q/s12, x] + 4*G[0, q/(s12 + s23), x] + 2*G[1, 1, x] + 
       2*G[q/s12, q/s12, x] + 2*G[q/s12, (q - s23)/s12, x] - 
       4*G[q/s12, q/(s12 + s23), x] - 4*G[(q - s23)/s12, 1, x] - 
       2*G[(q - s23)/s12, q/s12, x] - 2*G[(q - s23)/s12, (q - s23)/s12, x] + 
       4*G[(q - s23)/s12, q/(s12 + s23), x] + 4*G[q/(s12 + s23), 1, x] + 
       G[q/s12, x]*(-3 - 4*Log[z]) + G[1, x]*(-3 + 2*G[q/s12, x] + 
         2*G[(q - s23)/s12, x] - 4*G[q/(s12 + s23), x] - 4*Log[z]) + 
       G[(q - s23)/s12, x]*(3 + 4*Log[z])) + G[0, q/s12, x]*
      (4*G[0, (q - s23)/s12, x] - 8*G[0, q/(s12 + s23), x] - 12*Log[z] - 
       8*Log[z]^2 + G[0, x]*(6 + 8*Log[z])) + 
     G[0, 1, x]*(4*G[0, q/s12, x] + 4*G[0, (q - s23)/s12, x] - 
       8*G[0, q/(s12 + s23), x] - 12*Log[z] - 8*Log[z]^2 + 
       G[0, x]*(6 + 8*Log[z])) + G[1, 1, x]*(G[q/s12, x]*(-3 - 4*Log[z]) + 
       G[(q - s23)/s12, x]*(-3 - 4*Log[z]) + 
       G[0, x]*(-3 + 2*G[q/s12, x] + 2*G[(q - s23)/s12, x] - 
         4*G[q/(s12 + s23), x] - 4*Log[z]) + 6*Log[z] + 4*Log[z]^2 + 
       G[q/(s12 + s23), x]*(6 + 8*Log[z])) + 
     G[(q - s23)/s12, q/(s12 + s23), x]*(G[0, x]*(-6 - 8*Log[z]) + 
       12*Log[z] + 8*Log[z]^2 + G[1, x]*(6 - 4*G[0, x] + 8*Log[z])) + 
     G[q/s12, q/(s12 + s23), x]*(-12*Log[z] - 8*Log[z]^2 + 
       G[0, x]*(6 + 8*Log[z]) + G[1, x]*(6 - 4*G[0, x] + 8*Log[z])) + 
     G[(q - s23)/s12, 1, x]*(G[q/(s12 + s23), x]*(-12 - 16*Log[z]) - 
       12*Log[z] - 8*Log[z]^2 + G[q/s12, x]*(6 + 8*Log[z]) + 
       G[(q - s23)/s12, x]*(6 + 8*Log[z]) + G[0, x]*(6 - 4*G[q/s12, x] - 
         4*G[(q - s23)/s12, x] + 8*G[q/(s12 + s23), x] + 8*Log[z])) + 
     G[q/(s12 + s23), 1, x]*(G[q/s12, x]*(-6 - 8*Log[z]) + 
       G[(q - s23)/s12, x]*(-6 - 8*Log[z]) + 
       G[0, x]*(-6 + 4*G[q/s12, x] + 4*G[(q - s23)/s12, x] - 
         8*G[q/(s12 + s23), x] - 8*Log[z]) + 12*Log[z] + 8*Log[z]^2 + 
       G[q/(s12 + s23), x]*(12 + 16*Log[z])) + 
     G[0, x]*(G[(q - s23)/s12, x]*(-6*Log[z] - 4*Log[z]^2) + 
       G[q/s12, x]*(6*Log[z] + 4*Log[z]^2)) + 
     G[1, x]*(-6*Log[z]^2 - (8*Log[z]^3)/3 + G[q/(s12 + s23), x]*
        (-12*Log[z] - 8*Log[z]^2) + G[q/s12, x]*(6*Log[z] + 4*Log[z]^2) + 
       G[(q - s23)/s12, x]*(6*Log[z] + 4*Log[z]^2) + 
       G[0, x]*(G[q/s12, x]*(-3 - 4*Log[z]) + G[(q - s23)/s12, x]*
          (-3 - 4*Log[z]) + 6*Log[z] + 4*Log[z]^2 + G[q/(s12 + s23), x]*
          (6 + 8*Log[z]))))};
P23G011010010= {1, (2*Gamma[3 - 3*eps]*Gamma[1 - eps]*Gamma[1 + eps]^2)/
   (eps^2*(-1 + 2*eps)*(1 - x)^eps*(1 - (s12*x)/q)^eps*z^(2*eps)*
    Gamma[1 - 2*eps]^2*Gamma[1 + 2*eps]), 0};
P23G011010011= {(1 - x)^(3*eps)*x^(1 - 2*eps)*(1 - (s12*x)/q)^(3*eps), 
  0, G[0, q/(s12 + s23), x]*(G[1, x]*((-8*G[q/(q - s23), x])/(q - s12) + 
       (4*G[(q - s23)/s12, x])/(q - s12) + (4*G[(s12 + s23)/s12, x])/
        (q - s12)) + (8*G[q/s12, q/(q - s23), x])/(q - s12) - 
     (4*G[q/s12, (q - s23)/s12, x])/(q - s12) - 
     (4*G[q/s12, (s12 + s23)/s12, x])/(q - s12) + (8*G[q/(q - s23), 1, x])/
      (q - s12) - (4*G[(q - s23)/s12, 1, x])/(q - s12) - 
     (4*G[(s12 + s23)/s12, 1, x])/(q - s12)) + G[0, q/(q - s23), x]*
    (G[1, x]*((4*G[(q - s23)/s12, x])/(q - s12) - (8*G[q/(s12 + s23), x])/
        (q - s12) + (4*G[(s12 + s23)/s12, x])/(q - s12)) - 
     (4*G[q/s12, (q - s23)/s12, x])/(q - s12) + 
     (8*G[q/s12, q/(s12 + s23), x])/(q - s12) - 
     (4*G[q/s12, (s12 + s23)/s12, x])/(q - s12) - (4*G[(q - s23)/s12, 1, x])/
      (q - s12) + (8*G[q/(s12 + s23), 1, x])/(q - s12) - 
     (4*G[(s12 + s23)/s12, 1, x])/(q - s12)) + 
   G[0, 1, x]*(G[1, x]*((4*G[q/(q - s23), x])/(q - s12) - 
       (4*G[(q - s23)/s12, x])/(q - s12) + (4*G[q/(s12 + s23), x])/
        (q - s12) - (4*G[(s12 + s23)/s12, x])/(q - s12)) - 
     (4*G[q/s12, q/(q - s23), x])/(q - s12) + (4*G[q/s12, (q - s23)/s12, x])/
      (q - s12) - (4*G[q/s12, q/(s12 + s23), x])/(q - s12) + 
     (4*G[q/s12, (s12 + s23)/s12, x])/(q - s12) - (4*G[q/(q - s23), 1, x])/
      (q - s12) + (4*G[(q - s23)/s12, 1, x])/(q - s12) - 
     (4*G[q/(s12 + s23), 1, x])/(q - s12) + (4*G[(s12 + s23)/s12, 1, x])/
      (q - s12)) + G[0, q/s12, x]*
    (G[1, x]*((4*G[q/(q - s23), x])/(q - s12) - (4*G[(q - s23)/s12, x])/
        (q - s12) + (4*G[q/(s12 + s23), x])/(q - s12) - 
       (4*G[(s12 + s23)/s12, x])/(q - s12)) - (4*G[q/s12, q/(q - s23), x])/
      (q - s12) + (4*G[q/s12, (q - s23)/s12, x])/(q - s12) - 
     (4*G[q/s12, q/(s12 + s23), x])/(q - s12) + 
     (4*G[q/s12, (s12 + s23)/s12, x])/(q - s12) - (4*G[q/(q - s23), 1, x])/
      (q - s12) + (4*G[(q - s23)/s12, 1, x])/(q - s12) - 
     (4*G[q/(s12 + s23), 1, x])/(q - s12) + (4*G[(s12 + s23)/s12, 1, x])/
      (q - s12)) + ((-8*G[1, x])/(q - s12) + (8*G[q/s12, x])/(q - s12))*
    G[0, 0, 1, x] + ((-8*G[1, x])/(q - s12) + (8*G[q/s12, x])/(q - s12))*
    G[0, 0, q/s12, x] + ((8*G[1, x])/(q - s12) - (8*G[q/s12, x])/(q - s12))*
    G[0, 0, q/(q - s23), x] + ((8*G[1, x])/(q - s12) - 
     (8*G[q/s12, x])/(q - s12))*G[0, 0, q/(s12 + s23), x] + 
   ((-8*G[1, x])/(q - s12) + (8*G[q/s12, x])/(q - s12))*
    G[0, 1, q/(q - s23), x] + ((4*G[1, x])/(q - s12) - 
     (4*G[q/s12, x])/(q - s12))*G[0, 1, (q - s23)/s12, x] + 
   ((-8*G[1, x])/(q - s12) + (8*G[q/s12, x])/(q - s12))*
    G[0, 1, q/(s12 + s23), x] + ((4*G[1, x])/(q - s12) - 
     (4*G[q/s12, x])/(q - s12))*G[0, 1, (s12 + s23)/s12, x] + 
   ((-8*G[1, x])/(q - s12) + (8*G[q/s12, x])/(q - s12))*
    G[0, q/s12, q/(q - s23), x] + 
   ((4*G[1, x])/(q - s12) - (4*G[q/s12, x])/(q - s12))*
    G[0, q/s12, (q - s23)/s12, x] + 
   ((-8*G[1, x])/(q - s12) + (8*G[q/s12, x])/(q - s12))*
    G[0, q/s12, q/(s12 + s23), x] + 
   ((4*G[1, x])/(q - s12) - (4*G[q/s12, x])/(q - s12))*
    G[0, q/s12, (s12 + s23)/s12, x] + 
   ((-4*G[1, x])/(q - s12) + (4*G[q/s12, x])/(q - s12))*
    G[0, q/(q - s23), 1, x] + ((-4*G[1, x])/(q - s12) + 
     (4*G[q/s12, x])/(q - s12))*G[0, q/(q - s23), q/s12, x] + 
   ((-4*G[1, x])/(q - s12) + (4*G[q/s12, x])/(q - s12))*
    G[0, q/(q - s23), (q - s23)/s12, x] + 
   ((16*G[1, x])/(q - s12) - (16*G[q/s12, x])/(q - s12))*
    G[0, q/(q - s23), q/(s12 + s23), x] + 
   ((-4*G[1, x])/(q - s12) + (4*G[q/s12, x])/(q - s12))*
    G[0, q/(q - s23), (s12 + s23)/s12, x] + 
   ((-4*G[1, x])/(q - s12) + (4*G[q/s12, x])/(q - s12))*
    G[0, (q - s23)/s12, q/(q - s23), x] + 
   ((-4*G[1, x])/(q - s12) + (4*G[q/s12, x])/(q - s12))*
    G[0, q/(s12 + s23), 1, x] + ((-4*G[1, x])/(q - s12) + 
     (4*G[q/s12, x])/(q - s12))*G[0, q/(s12 + s23), q/s12, x] + 
   ((16*G[1, x])/(q - s12) - (16*G[q/s12, x])/(q - s12))*
    G[0, q/(s12 + s23), q/(q - s23), x] + 
   ((-4*G[1, x])/(q - s12) + (4*G[q/s12, x])/(q - s12))*
    G[0, q/(s12 + s23), (q - s23)/s12, x] + 
   ((-4*G[1, x])/(q - s12) + (4*G[q/s12, x])/(q - s12))*
    G[0, q/(s12 + s23), (s12 + s23)/s12, x] + 
   ((-4*G[1, x])/(q - s12) + (4*G[q/s12, x])/(q - s12))*
    G[0, (s12 + s23)/s12, q/(s12 + s23), x] + (16*G[0, 0, 1, 1, x])/
    (q - s12) - (8*G[0, 0, 1, q/(q - s23), x])/(q - s12) - 
   (8*G[0, 0, 1, q/(s12 + s23), x])/(q - s12) - (16*G[0, 0, q/s12, q/s12, x])/
    (q - s12) + (8*G[0, 0, q/s12, q/(q - s23), x])/(q - s12) + 
   (8*G[0, 0, q/s12, q/(s12 + s23), x])/(q - s12) - 
   (8*G[0, 0, q/(q - s23), 1, x])/(q - s12) + 
   (8*G[0, 0, q/(q - s23), q/s12, x])/(q - s12) - 
   (8*G[0, 0, q/(s12 + s23), 1, x])/(q - s12) + 
   (8*G[0, 0, q/(s12 + s23), q/s12, x])/(q - s12) + 
   (8*G[0, 1, 0, 1, x])/(q - s12) + (8*G[0, 1, 0, q/s12, x])/(q - s12) - 
   (8*G[0, 1, 0, q/(q - s23), x])/(q - s12) - 
   (8*G[0, 1, 0, q/(s12 + s23), x])/(q - s12) + 
   (8*G[0, 1, 1, q/(q - s23), x])/(q - s12) + 
   (8*G[0, 1, 1, q/(s12 + s23), x])/(q - s12) + 
   (8*G[0, 1, q/(q - s23), 1, x])/(q - s12) - 
   (8*G[0, 1, q/(q - s23), q/s12, x])/(q - s12) + 
   (8*G[0, 1, (q - s23)/s12, q/s12, x])/(q - s12) - 
   (4*G[0, 1, (q - s23)/s12, q/(s12 + s23), x])/(q - s12) + 
   (8*G[0, 1, q/(s12 + s23), 1, x])/(q - s12) - 
   (8*G[0, 1, q/(s12 + s23), q/s12, x])/(q - s12) + 
   (8*G[0, 1, (s12 + s23)/s12, q/s12, x])/(q - s12) - 
   (4*G[0, 1, (s12 + s23)/s12, q/(q - s23), x])/(q - s12) - 
   (8*G[0, q/s12, 0, 1, x])/(q - s12) - (8*G[0, q/s12, 0, q/s12, x])/
    (q - s12) + (8*G[0, q/s12, 0, q/(q - s23), x])/(q - s12) + 
   (8*G[0, q/s12, 0, q/(s12 + s23), x])/(q - s12) - 
   (8*G[0, q/s12, q/s12, q/(q - s23), x])/(q - s12) - 
   (8*G[0, q/s12, q/s12, q/(s12 + s23), x])/(q - s12) + 
   (8*G[0, q/s12, q/(q - s23), 1, x])/(q - s12) - 
   (8*G[0, q/s12, q/(q - s23), q/s12, x])/(q - s12) - 
   (8*G[0, q/s12, (q - s23)/s12, 1, x])/(q - s12) + 
   (4*G[0, q/s12, (q - s23)/s12, q/(s12 + s23), x])/(q - s12) + 
   (8*G[0, q/s12, q/(s12 + s23), 1, x])/(q - s12) - 
   (8*G[0, q/s12, q/(s12 + s23), q/s12, x])/(q - s12) - 
   (8*G[0, q/s12, (s12 + s23)/s12, 1, x])/(q - s12) + 
   (4*G[0, q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q - s12) + 
   (8*G[0, q/(q - s23), 1, 1, x])/(q - s12) - 
   (8*G[0, q/(q - s23), 1, q/(s12 + s23), x])/(q - s12) - 
   (8*G[0, q/(q - s23), q/s12, q/s12, x])/(q - s12) + 
   (8*G[0, q/(q - s23), q/s12, q/(s12 + s23), x])/(q - s12) + 
   (4*G[0, q/(q - s23), (q - s23)/s12, 1, x])/(q - s12) - 
   (4*G[0, q/(q - s23), (q - s23)/s12, q/s12, x])/(q - s12) - 
   (16*G[0, q/(q - s23), q/(s12 + s23), 1, x])/(q - s12) + 
   (16*G[0, q/(q - s23), q/(s12 + s23), q/s12, x])/(q - s12) + 
   (4*G[0, q/(q - s23), (s12 + s23)/s12, 1, x])/(q - s12) - 
   (4*G[0, q/(q - s23), (s12 + s23)/s12, q/s12, x])/(q - s12) + 
   (4*G[0, (q - s23)/s12, 1, q/(q - s23), x])/(q - s12) - 
   (4*G[0, (q - s23)/s12, q/s12, q/(q - s23), x])/(q - s12) + 
   (4*G[0, (q - s23)/s12, q/(q - s23), 1, x])/(q - s12) - 
   (4*G[0, (q - s23)/s12, q/(q - s23), q/s12, x])/(q - s12) + 
   (8*G[0, q/(s12 + s23), 1, 1, x])/(q - s12) - 
   (8*G[0, q/(s12 + s23), 1, q/(q - s23), x])/(q - s12) - 
   (8*G[0, q/(s12 + s23), q/s12, q/s12, x])/(q - s12) + 
   (8*G[0, q/(s12 + s23), q/s12, q/(q - s23), x])/(q - s12) - 
   (16*G[0, q/(s12 + s23), q/(q - s23), 1, x])/(q - s12) + 
   (16*G[0, q/(s12 + s23), q/(q - s23), q/s12, x])/(q - s12) + 
   (4*G[0, q/(s12 + s23), (q - s23)/s12, 1, x])/(q - s12) - 
   (4*G[0, q/(s12 + s23), (q - s23)/s12, q/s12, x])/(q - s12) + 
   (4*G[0, q/(s12 + s23), (s12 + s23)/s12, 1, x])/(q - s12) - 
   (4*G[0, q/(s12 + s23), (s12 + s23)/s12, q/s12, x])/(q - s12) + 
   (4*G[0, (s12 + s23)/s12, 1, q/(s12 + s23), x])/(q - s12) - 
   (4*G[0, (s12 + s23)/s12, q/s12, q/(s12 + s23), x])/(q - s12) + 
   (4*G[0, (s12 + s23)/s12, q/(s12 + s23), 1, x])/(q - s12) - 
   (4*G[0, (s12 + s23)/s12, q/(s12 + s23), q/s12, x])/(q - s12) + 
   (4*G[1, q/(q - s23), 1, q/(s12 + s23), x])/(q - s12) + 
   (4*G[1, q/(q - s23), q/s12, q/(s12 + s23), x])/(q - s12) - 
   (4*G[1, q/(q - s23), (s12 + s23)/s12, 1, x])/(q - s12) - 
   (4*G[1, q/(q - s23), (s12 + s23)/s12, q/s12, x])/(q - s12) + 
   (4*G[1, q/(q - s23), (s12 + s23)/s12, q/(q - s23), x])/(q - s12) - 
   (4*G[1, (q - s23)/s12, 1, q/(q - s23), x])/(q - s12) - 
   (4*G[1, (q - s23)/s12, q/s12, q/(q - s23), x])/(q - s12) + 
   (4*G[1, (q - s23)/s12, (q - s23)/s12, 1, x])/(q - s12) + 
   (4*G[1, (q - s23)/s12, (q - s23)/s12, q/s12, x])/(q - s12) - 
   (4*G[1, (q - s23)/s12, (q - s23)/s12, q/(s12 + s23), x])/(q - s12) + 
   (4*G[1, q/(s12 + s23), 1, q/(q - s23), x])/(q - s12) + 
   (4*G[1, q/(s12 + s23), q/s12, q/(q - s23), x])/(q - s12) - 
   (4*G[1, q/(s12 + s23), (q - s23)/s12, 1, x])/(q - s12) - 
   (4*G[1, q/(s12 + s23), (q - s23)/s12, q/s12, x])/(q - s12) + 
   (4*G[1, q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), x])/(q - s12) - 
   (4*G[1, (s12 + s23)/s12, 1, q/(s12 + s23), x])/(q - s12) - 
   (4*G[1, (s12 + s23)/s12, q/s12, q/(s12 + s23), x])/(q - s12) + 
   (4*G[1, (s12 + s23)/s12, (s12 + s23)/s12, 1, x])/(q - s12) + 
   (4*G[1, (s12 + s23)/s12, (s12 + s23)/s12, q/s12, x])/(q - s12) - 
   (4*G[1, (s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/(q - s12) - 
   (4*G[q/s12, q/(q - s23), 1, q/(s12 + s23), x])/(q - s12) - 
   (4*G[q/s12, q/(q - s23), q/s12, q/(s12 + s23), x])/(q - s12) + 
   (4*G[q/s12, q/(q - s23), (s12 + s23)/s12, 1, x])/(q - s12) + 
   (4*G[q/s12, q/(q - s23), (s12 + s23)/s12, q/s12, x])/(q - s12) - 
   (4*G[q/s12, q/(q - s23), (s12 + s23)/s12, q/(q - s23), x])/(q - s12) + 
   (4*G[q/s12, (q - s23)/s12, 1, q/(q - s23), x])/(q - s12) + 
   (4*G[q/s12, (q - s23)/s12, q/s12, q/(q - s23), x])/(q - s12) - 
   (4*G[q/s12, (q - s23)/s12, (q - s23)/s12, 1, x])/(q - s12) - 
   (4*G[q/s12, (q - s23)/s12, (q - s23)/s12, q/s12, x])/(q - s12) + 
   (4*G[q/s12, (q - s23)/s12, (q - s23)/s12, q/(s12 + s23), x])/(q - s12) - 
   (4*G[q/s12, q/(s12 + s23), 1, q/(q - s23), x])/(q - s12) - 
   (4*G[q/s12, q/(s12 + s23), q/s12, q/(q - s23), x])/(q - s12) + 
   (4*G[q/s12, q/(s12 + s23), (q - s23)/s12, 1, x])/(q - s12) + 
   (4*G[q/s12, q/(s12 + s23), (q - s23)/s12, q/s12, x])/(q - s12) - 
   (4*G[q/s12, q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), x])/(q - s12) + 
   (4*G[q/s12, (s12 + s23)/s12, 1, q/(s12 + s23), x])/(q - s12) + 
   (4*G[q/s12, (s12 + s23)/s12, q/s12, q/(s12 + s23), x])/(q - s12) - 
   (4*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, 1, x])/(q - s12) - 
   (4*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, q/s12, x])/(q - s12) + 
   (4*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/(q - s12) + 
   (24*G[1, x]*Zeta[3])/(q - s12) - (24*G[q/s12, x]*Zeta[3])/(q - s12)};
P23G011010012= {x^(2 + 2*eps)/((1 - ((q - s23)*x)/q)^eps*
    (1 - ((s12 + s23)*x)/q)^eps), 0, 
  ((4*G[1, x])/((q - s12 - s23)*s23) + (4*G[q/s12, x])/
      ((q - s12 - s23)*s23) - (4*G[q/(q - s23), x])/((q - s12 - s23)*s23) - 
     (4*G[q/(s12 + s23), x])/((q - s12 - s23)*s23))/eps^2 + 
   ((16*G[1, x])/((q - s12 - s23)*s23) + (16*G[q/s12, x])/
      ((q - s12 - s23)*s23) - (16*G[q/(q - s23), x])/((q - s12 - s23)*s23) - 
     (16*G[q/(s12 + s23), x])/((q - s12 - s23)*s23))*G[0, 0, x] + 
   (16*G[0, 0, 1, x])/((q - s12 - s23)*s23) + (16*G[0, 0, q/s12, x])/
    ((q - s12 - s23)*s23) - (16*G[0, 0, q/(q - s23), x])/
    ((q - s12 - s23)*s23) - (16*G[0, 0, q/(s12 + s23), x])/
    ((q - s12 - s23)*s23) - (8*G[0, 1, 1, x])/((q - s12 - s23)*s23) - 
   (8*G[0, 1, q/s12, x])/((q - s12 - s23)*s23) + (16*G[0, 1, q/(q - s23), x])/
    ((q - s12 - s23)*s23) + (12*G[0, 1, (q - s23)/s12, x])/
    ((q - s12 - s23)*s23) + (16*G[0, 1, q/(s12 + s23), x])/
    ((q - s12 - s23)*s23) + (12*G[0, 1, (s12 + s23)/s12, x])/
    ((q - s12 - s23)*s23) - (8*G[0, q/s12, 1, x])/((q - s12 - s23)*s23) - 
   (8*G[0, q/s12, q/s12, x])/((q - s12 - s23)*s23) + 
   (16*G[0, q/s12, q/(q - s23), x])/((q - s12 - s23)*s23) + 
   (12*G[0, q/s12, (q - s23)/s12, x])/((q - s12 - s23)*s23) + 
   (16*G[0, q/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
   (12*G[0, q/s12, (s12 + s23)/s12, x])/((q - s12 - s23)*s23) + 
   (8*G[0, q/(q - s23), 1, x])/((q - s12 - s23)*s23) + 
   (8*G[0, q/(q - s23), q/s12, x])/((q - s12 - s23)*s23) - 
   (16*G[0, q/(q - s23), q/(q - s23), x])/((q - s12 - s23)*s23) - 
   (4*G[0, q/(q - s23), (q - s23)/s12, x])/((q - s12 - s23)*s23) - 
   (16*G[0, q/(q - s23), q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
   (12*G[0, q/(q - s23), (s12 + s23)/s12, x])/((q - s12 - s23)*s23) - 
   (4*G[0, (q - s23)/s12, 1, x])/((q - s12 - s23)*s23) - 
   (4*G[0, (q - s23)/s12, q/s12, x])/((q - s12 - s23)*s23) - 
   (4*G[0, (q - s23)/s12, q/(q - s23), x])/((q - s12 - s23)*s23) + 
   (4*G[0, (q - s23)/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
   (8*G[0, q/(s12 + s23), 1, x])/((q - s12 - s23)*s23) + 
   (8*G[0, q/(s12 + s23), q/s12, x])/((q - s12 - s23)*s23) - 
   (16*G[0, q/(s12 + s23), q/(q - s23), x])/((q - s12 - s23)*s23) - 
   (12*G[0, q/(s12 + s23), (q - s23)/s12, x])/((q - s12 - s23)*s23) - 
   (16*G[0, q/(s12 + s23), q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
   (4*G[0, q/(s12 + s23), (s12 + s23)/s12, x])/((q - s12 - s23)*s23) - 
   (4*G[0, (s12 + s23)/s12, 1, x])/((q - s12 - s23)*s23) - 
   (4*G[0, (s12 + s23)/s12, q/s12, x])/((q - s12 - s23)*s23) + 
   (4*G[0, (s12 + s23)/s12, q/(q - s23), x])/((q - s12 - s23)*s23) - 
   (4*G[0, (s12 + s23)/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
   (4*G[1, 1, 1, x])/((q - s12 - s23)*s23) + (4*G[q/s12, q/s12, q/s12, x])/
    ((q - s12 - s23)*s23) + (8*G[q/s12, q/s12, q/(q - s23), x])/
    ((q - s12 - s23)*s23) + (8*G[q/s12, q/s12, q/(s12 + s23), x])/
    ((q - s12 - s23)*s23) - (4*G[q/s12, q/(q - s23), 1, x])/
    ((q - s12 - s23)*s23) + (4*G[q/s12, q/(q - s23), q/s12, x])/
    ((q - s12 - s23)*s23) + (20*G[q/s12, q/(q - s23), q/(q - s23), x])/
    ((q - s12 - s23)*s23) + (12*G[q/s12, q/(q - s23), q/(s12 + s23), x])/
    ((q - s12 - s23)*s23) + (24*G[q/s12, (q - s23)/s12, 1, x])/
    ((q - s12 - s23)*s23) + (8*G[q/s12, (q - s23)/s12, q/s12, x])/
    ((q - s12 - s23)*s23) - (8*G[q/s12, (q - s23)/s12, q/(s12 + s23), x])/
    ((q - s12 - s23)*s23) - (4*G[q/s12, q/(s12 + s23), 1, x])/
    ((q - s12 - s23)*s23) + (4*G[q/s12, q/(s12 + s23), q/s12, x])/
    ((q - s12 - s23)*s23) + (12*G[q/s12, q/(s12 + s23), q/(q - s23), x])/
    ((q - s12 - s23)*s23) + (20*G[q/s12, q/(s12 + s23), q/(s12 + s23), x])/
    ((q - s12 - s23)*s23) + (24*G[q/s12, (s12 + s23)/s12, 1, x])/
    ((q - s12 - s23)*s23) + (8*G[q/s12, (s12 + s23)/s12, q/s12, x])/
    ((q - s12 - s23)*s23) - (8*G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/
    ((q - s12 - s23)*s23) + (4*G[q/(q - s23), 1, 1, x])/
    ((q - s12 - s23)*s23) + (4*G[q/(q - s23), q/s12, q/s12, x])/
    ((q - s12 - s23)*s23) + (8*G[q/(q - s23), q/s12, q/(q - s23), x])/
    ((q - s12 - s23)*s23) + (4*G[q/(q - s23), q/s12, q/(s12 + s23), x])/
    ((q - s12 - s23)*s23) + (8*G[q/(q - s23), q/(q - s23), 1, x])/
    ((q - s12 - s23)*s23) + (4*G[q/(q - s23), q/(q - s23), q/s12, x])/
    ((q - s12 - s23)*s23) - (52*G[q/(q - s23), q/(q - s23), q/(q - s23), x])/
    ((q - s12 - s23)*s23) - (20*G[q/(q - s23), q/(q - s23), q/(s12 + s23), 
      x])/((q - s12 - s23)*s23) + (4*G[q/(q - s23), (q - s23)/s12, 1, x])/
    ((q - s12 - s23)*s23) - (8*G[q/(q - s23), (q - s23)/s12, q/s12, x])/
    ((q - s12 - s23)*s23) + (8*G[q/(q - s23), (q - s23)/s12, q/(s12 + s23), 
      x])/((q - s12 - s23)*s23) + (8*G[q/(q - s23), q/(s12 + s23), 1, x])/
    ((q - s12 - s23)*s23) + (4*G[q/(q - s23), q/(s12 + s23), q/s12, x])/
    ((q - s12 - s23)*s23) - (20*G[q/(q - s23), q/(s12 + s23), q/(q - s23), 
      x])/((q - s12 - s23)*s23) - 
   (20*G[q/(q - s23), q/(s12 + s23), q/(s12 + s23), x])/
    ((q - s12 - s23)*s23) + (4*G[q/(q - s23), (s12 + s23)/s12, 1, x])/
    ((q - s12 - s23)*s23) - (4*G[q/(q - s23), (s12 + s23)/s12, q/s12, x])/
    ((q - s12 - s23)*s23) + (4*G[q/(q - s23), (s12 + s23)/s12, q/(q - s23), 
      x])/((q - s12 - s23)*s23) - (24*G[(q - s23)/s12, 1, 1, x])/
    ((q - s12 - s23)*s23) - (8*G[(q - s23)/s12, q/s12, q/s12, x])/
    ((q - s12 - s23)*s23) - (12*G[(q - s23)/s12, q/s12, q/(q - s23), x])/
    ((q - s12 - s23)*s23) - (16*G[(q - s23)/s12, q/s12, q/(s12 + s23), x])/
    ((q - s12 - s23)*s23) + (4*G[(q - s23)/s12, q/(q - s23), 1, x])/
    ((q - s12 - s23)*s23) - (8*G[(q - s23)/s12, q/(q - s23), q/s12, x])/
    ((q - s12 - s23)*s23) + (8*G[(q - s23)/s12, q/(q - s23), q/(s12 + s23), 
      x])/((q - s12 - s23)*s23) - (4*G[(q - s23)/s12, (q - s23)/s12, 1, x])/
    ((q - s12 - s23)*s23) - (4*G[(q - s23)/s12, (q - s23)/s12, q/s12, x])/
    ((q - s12 - s23)*s23) + (4*G[(q - s23)/s12, (q - s23)/s12, q/(s12 + s23), 
      x])/((q - s12 - s23)*s23) + (8*G[(q - s23)/s12, q/(s12 + s23), 1, x])/
    ((q - s12 - s23)*s23) - (8*G[(q - s23)/s12, q/(s12 + s23), q/s12, x])/
    ((q - s12 - s23)*s23) + (8*G[(q - s23)/s12, q/(s12 + s23), q/(q - s23), 
      x])/((q - s12 - s23)*s23) + 
   (32*G[(q - s23)/s12, q/(s12 + s23), q/(s12 + s23), x])/
    ((q - s12 - s23)*s23) + (4*G[q/(s12 + s23), 1, 1, x])/
    ((q - s12 - s23)*s23) + (4*G[q/(s12 + s23), q/s12, q/s12, x])/
    ((q - s12 - s23)*s23) + (4*G[q/(s12 + s23), q/s12, q/(q - s23), x])/
    ((q - s12 - s23)*s23) + (8*G[q/(s12 + s23), q/s12, q/(s12 + s23), x])/
    ((q - s12 - s23)*s23) + (8*G[q/(s12 + s23), q/(q - s23), 1, x])/
    ((q - s12 - s23)*s23) + (4*G[q/(s12 + s23), q/(q - s23), q/s12, x])/
    ((q - s12 - s23)*s23) - (20*G[q/(s12 + s23), q/(q - s23), q/(q - s23), 
      x])/((q - s12 - s23)*s23) - 
   (20*G[q/(s12 + s23), q/(q - s23), q/(s12 + s23), x])/
    ((q - s12 - s23)*s23) + (4*G[q/(s12 + s23), (q - s23)/s12, 1, x])/
    ((q - s12 - s23)*s23) - (4*G[q/(s12 + s23), (q - s23)/s12, q/s12, x])/
    ((q - s12 - s23)*s23) + (4*G[q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), 
      x])/((q - s12 - s23)*s23) + (8*G[q/(s12 + s23), q/(s12 + s23), 1, x])/
    ((q - s12 - s23)*s23) + (4*G[q/(s12 + s23), q/(s12 + s23), q/s12, x])/
    ((q - s12 - s23)*s23) - (20*G[q/(s12 + s23), q/(s12 + s23), q/(q - s23), 
      x])/((q - s12 - s23)*s23) - 
   (52*G[q/(s12 + s23), q/(s12 + s23), q/(s12 + s23), x])/
    ((q - s12 - s23)*s23) + (4*G[q/(s12 + s23), (s12 + s23)/s12, 1, x])/
    ((q - s12 - s23)*s23) - (8*G[q/(s12 + s23), (s12 + s23)/s12, q/s12, x])/
    ((q - s12 - s23)*s23) + (8*G[q/(s12 + s23), (s12 + s23)/s12, q/(q - s23), 
      x])/((q - s12 - s23)*s23) - (24*G[(s12 + s23)/s12, 1, 1, x])/
    ((q - s12 - s23)*s23) - (8*G[(s12 + s23)/s12, q/s12, q/s12, x])/
    ((q - s12 - s23)*s23) - (16*G[(s12 + s23)/s12, q/s12, q/(q - s23), x])/
    ((q - s12 - s23)*s23) - (12*G[(s12 + s23)/s12, q/s12, q/(s12 + s23), x])/
    ((q - s12 - s23)*s23) + (8*G[(s12 + s23)/s12, q/(q - s23), 1, x])/
    ((q - s12 - s23)*s23) - (8*G[(s12 + s23)/s12, q/(q - s23), q/s12, x])/
    ((q - s12 - s23)*s23) + (32*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), 
      x])/((q - s12 - s23)*s23) + 
   (8*G[(s12 + s23)/s12, q/(q - s23), q/(s12 + s23), x])/
    ((q - s12 - s23)*s23) + (4*G[(s12 + s23)/s12, q/(s12 + s23), 1, x])/
    ((q - s12 - s23)*s23) - (8*G[(s12 + s23)/s12, q/(s12 + s23), q/s12, x])/
    ((q - s12 - s23)*s23) + (8*G[(s12 + s23)/s12, q/(s12 + s23), q/(q - s23), 
      x])/((q - s12 - s23)*s23) - 
   (4*G[(s12 + s23)/s12, (s12 + s23)/s12, 1, x])/((q - s12 - s23)*s23) - 
   (4*G[(s12 + s23)/s12, (s12 + s23)/s12, q/s12, x])/((q - s12 - s23)*s23) + 
   (4*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/
    ((q - s12 - s23)*s23) + G[q/(q - s23), q/(q - s23), x]*
    (-104/((q - s12 - s23)*s23) + (32*G[0, x])/((q - s12 - s23)*s23) + 
     (20*G[1, x])/((q - s12 - s23)*s23) - (32*Log[z])/
      ((q - s12 - s23)*s23)) + G[q/(s12 + s23), q/(s12 + s23), x]*
    (-104/((q - s12 - s23)*s23) + (32*G[0, x])/((q - s12 - s23)*s23) + 
     (20*G[1, x])/((q - s12 - s23)*s23) - (32*Log[z])/
      ((q - s12 - s23)*s23)) + G[(q - s23)/s12, q/s12, x]*
    (-52/((q - s12 - s23)*s23) + (16*G[0, x])/((q - s12 - s23)*s23) + 
     (8*G[1, x])/((q - s12 - s23)*s23) - (16*Log[z])/((q - s12 - s23)*s23)) + 
   G[(s12 + s23)/s12, q/s12, x]*(-52/((q - s12 - s23)*s23) + 
     (16*G[0, x])/((q - s12 - s23)*s23) + (8*G[1, x])/((q - s12 - s23)*s23) - 
     (16*Log[z])/((q - s12 - s23)*s23)) + G[q/(q - s23), q/(s12 + s23), x]*
    (-52/((q - s12 - s23)*s23) + (16*G[0, x])/((q - s12 - s23)*s23) + 
     (12*G[1, x])/((q - s12 - s23)*s23) - (16*Log[z])/
      ((q - s12 - s23)*s23)) + G[q/(s12 + s23), q/(q - s23), x]*
    (-52/((q - s12 - s23)*s23) + (16*G[0, x])/((q - s12 - s23)*s23) + 
     (12*G[1, x])/((q - s12 - s23)*s23) - (16*Log[z])/
      ((q - s12 - s23)*s23)) + G[(s12 + s23)/s12, 1, x]*
    (-52/((q - s12 - s23)*s23) + (16*G[0, x])/((q - s12 - s23)*s23) + 
     (8*G[1, x])/((q - s12 - s23)*s23) - (16*G[q/s12, x])/
      ((q - s12 - s23)*s23) - (8*G[q/(q - s23), x])/((q - s12 - s23)*s23) - 
     (12*G[q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (16*Log[z])/((q - s12 - s23)*s23)) + G[(q - s23)/s12, 1, x]*
    (-52/((q - s12 - s23)*s23) + (16*G[0, x])/((q - s12 - s23)*s23) + 
     (8*G[1, x])/((q - s12 - s23)*s23) - (16*G[q/s12, x])/
      ((q - s12 - s23)*s23) - (12*G[q/(q - s23), x])/((q - s12 - s23)*s23) - 
     (8*G[q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (16*Log[z])/((q - s12 - s23)*s23)) + G[0, q/(s12 + s23), x]*
    (-52/((q - s12 - s23)*s23) + (16*G[0, x])/((q - s12 - s23)*s23) - 
     (4*G[1, x])/((q - s12 - s23)*s23) - (4*G[q/s12, x])/
      ((q - s12 - s23)*s23) + (12*G[(q - s23)/s12, x])/
      ((q - s12 - s23)*s23) - (8*G[q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
     (4*G[(s12 + s23)/s12, x])/((q - s12 - s23)*s23) - 
     (16*Log[z])/((q - s12 - s23)*s23)) + G[0, q/(q - s23), x]*
    (-52/((q - s12 - s23)*s23) + (16*G[0, x])/((q - s12 - s23)*s23) - 
     (4*G[1, x])/((q - s12 - s23)*s23) - (4*G[q/s12, x])/
      ((q - s12 - s23)*s23) - (8*G[q/(q - s23), x])/((q - s12 - s23)*s23) + 
     (4*G[(q - s23)/s12, x])/((q - s12 - s23)*s23) + 
     (12*G[(s12 + s23)/s12, x])/((q - s12 - s23)*s23) - 
     (16*Log[z])/((q - s12 - s23)*s23)) + G[q/(s12 + s23), 1, x]*
    (-26/((q - s12 - s23)*s23) + (8*G[0, x])/((q - s12 - s23)*s23) - 
     (4*G[1, x])/((q - s12 - s23)*s23) - (8*G[q/(q - s23), x])/
      ((q - s12 - s23)*s23) - (12*G[q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (8*Log[z])/((q - s12 - s23)*s23)) + 
   G[q/(q - s23), 1, x]*(-26/((q - s12 - s23)*s23) + 
     (8*G[0, x])/((q - s12 - s23)*s23) - (4*G[1, x])/((q - s12 - s23)*s23) - 
     (12*G[q/(q - s23), x])/((q - s12 - s23)*s23) - 
     (8*G[q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (8*Log[z])/((q - s12 - s23)*s23)) + G[q/s12, q/s12, x]*
    (26/((q - s12 - s23)*s23) - (8*G[0, x])/((q - s12 - s23)*s23) + 
     (4*G[1, x])/((q - s12 - s23)*s23) + (8*Log[z])/((q - s12 - s23)*s23)) + 
   G[q/(q - s23), q/s12, x]*(26/((q - s12 - s23)*s23) - 
     (8*G[0, x])/((q - s12 - s23)*s23) + (4*G[1, x])/((q - s12 - s23)*s23) + 
     (8*Log[z])/((q - s12 - s23)*s23)) + G[q/(s12 + s23), q/s12, x]*
    (26/((q - s12 - s23)*s23) - (8*G[0, x])/((q - s12 - s23)*s23) + 
     (4*G[1, x])/((q - s12 - s23)*s23) + (8*Log[z])/((q - s12 - s23)*s23)) + 
   G[1, 1, x]*(26/((q - s12 - s23)*s23) - (8*G[0, x])/((q - s12 - s23)*s23) + 
     (4*G[q/s12, x])/((q - s12 - s23)*s23) + (8*G[q/(q - s23), x])/
      ((q - s12 - s23)*s23) + (8*G[q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
     (8*Log[z])/((q - s12 - s23)*s23)) + G[(q - s23)/s12, q/(s12 + s23), x]*
    (52/((q - s12 - s23)*s23) - (16*G[0, x])/((q - s12 - s23)*s23) - 
     (8*G[1, x])/((q - s12 - s23)*s23) + (16*Log[z])/((q - s12 - s23)*s23)) + 
   G[(s12 + s23)/s12, q/(q - s23), x]*(52/((q - s12 - s23)*s23) - 
     (16*G[0, x])/((q - s12 - s23)*s23) - (8*G[1, x])/((q - s12 - s23)*s23) + 
     (16*Log[z])/((q - s12 - s23)*s23)) + G[q/s12, q/(q - s23), x]*
    (52/((q - s12 - s23)*s23) - (16*G[0, x])/((q - s12 - s23)*s23) + 
     (8*G[1, x])/((q - s12 - s23)*s23) + (16*Log[z])/((q - s12 - s23)*s23)) + 
   G[q/s12, q/(s12 + s23), x]*(52/((q - s12 - s23)*s23) - 
     (16*G[0, x])/((q - s12 - s23)*s23) + (8*G[1, x])/((q - s12 - s23)*s23) + 
     (16*Log[z])/((q - s12 - s23)*s23)) + 
   G[0, 1, x]*(52/((q - s12 - s23)*s23) - (16*G[0, x])/
      ((q - s12 - s23)*s23) + (8*G[1, x])/((q - s12 - s23)*s23) + 
     (8*G[q/s12, x])/((q - s12 - s23)*s23) + (4*G[q/(q - s23), x])/
      ((q - s12 - s23)*s23) - (12*G[(q - s23)/s12, x])/
      ((q - s12 - s23)*s23) + (4*G[q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (12*G[(s12 + s23)/s12, x])/((q - s12 - s23)*s23) + 
     (16*Log[z])/((q - s12 - s23)*s23)) + G[0, q/s12, x]*
    (52/((q - s12 - s23)*s23) - (16*G[0, x])/((q - s12 - s23)*s23) + 
     (8*G[1, x])/((q - s12 - s23)*s23) + (8*G[q/s12, x])/
      ((q - s12 - s23)*s23) + (4*G[q/(q - s23), x])/((q - s12 - s23)*s23) - 
     (12*G[(q - s23)/s12, x])/((q - s12 - s23)*s23) + 
     (4*G[q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (12*G[(s12 + s23)/s12, x])/((q - s12 - s23)*s23) + 
     (16*Log[z])/((q - s12 - s23)*s23)) + G[q/(q - s23), x]*
    (-54/((q - s12 - s23)*s23) - (52*Log[z])/((q - s12 - s23)*s23) - 
     (8*Log[z]^2)/((q - s12 - s23)*s23)) + G[q/(s12 + s23), x]*
    (-54/((q - s12 - s23)*s23) - (52*Log[z])/((q - s12 - s23)*s23) - 
     (8*Log[z]^2)/((q - s12 - s23)*s23)) + 
   G[q/s12, x]*(54/((q - s12 - s23)*s23) + (52*Log[z])/
      ((q - s12 - s23)*s23) + (8*Log[z]^2)/((q - s12 - s23)*s23)) + 
   (G[0, x]*((8*G[q/s12, x])/((q - s12 - s23)*s23) - (8*G[q/(q - s23), x])/
        ((q - s12 - s23)*s23) - (8*G[q/(s12 + s23), x])/
        ((q - s12 - s23)*s23)) - (8*G[0, 1, x])/((q - s12 - s23)*s23) - 
     (8*G[0, q/s12, x])/((q - s12 - s23)*s23) + (8*G[0, q/(q - s23), x])/
      ((q - s12 - s23)*s23) + (8*G[0, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (4*G[1, 1, x])/((q - s12 - s23)*s23) - 
     (4*G[q/s12, q/s12, x])/((q - s12 - s23)*s23) - 
     (8*G[q/s12, q/(q - s23), x])/((q - s12 - s23)*s23) - 
     (8*G[q/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
     (4*G[q/(q - s23), 1, x])/((q - s12 - s23)*s23) - 
     (4*G[q/(q - s23), q/s12, x])/((q - s12 - s23)*s23) + 
     (16*G[q/(q - s23), q/(q - s23), x])/((q - s12 - s23)*s23) + 
     (8*G[q/(q - s23), q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
     (8*G[(q - s23)/s12, 1, x])/((q - s12 - s23)*s23) + 
     (8*G[(q - s23)/s12, q/s12, x])/((q - s12 - s23)*s23) - 
     (8*G[(q - s23)/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
     (4*G[q/(s12 + s23), 1, x])/((q - s12 - s23)*s23) - 
     (4*G[q/(s12 + s23), q/s12, x])/((q - s12 - s23)*s23) + 
     (8*G[q/(s12 + s23), q/(q - s23), x])/((q - s12 - s23)*s23) + 
     (16*G[q/(s12 + s23), q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
     (8*G[(s12 + s23)/s12, 1, x])/((q - s12 - s23)*s23) + 
     (8*G[(s12 + s23)/s12, q/s12, x])/((q - s12 - s23)*s23) - 
     (8*G[(s12 + s23)/s12, q/(q - s23), x])/((q - s12 - s23)*s23) + 
     G[q/s12, x]*(-26/((q - s12 - s23)*s23) - (8*Log[z])/
        ((q - s12 - s23)*s23)) + G[1, x]*(-26/((q - s12 - s23)*s23) + 
       (8*G[0, x])/((q - s12 - s23)*s23) - (4*G[q/s12, x])/
        ((q - s12 - s23)*s23) - (8*G[q/(q - s23), x])/((q - s12 - s23)*s23) - 
       (8*G[q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
       (8*Log[z])/((q - s12 - s23)*s23)) + G[q/(q - s23), x]*
      (26/((q - s12 - s23)*s23) + (8*Log[z])/((q - s12 - s23)*s23)) + 
     G[q/(s12 + s23), x]*(26/((q - s12 - s23)*s23) + 
       (8*Log[z])/((q - s12 - s23)*s23)))/eps + 
   G[0, x]*(G[q/s12, x]*(-52/((q - s12 - s23)*s23) - 
       (16*Log[z])/((q - s12 - s23)*s23)) + G[q/(q - s23), x]*
      (52/((q - s12 - s23)*s23) + (16*Log[z])/((q - s12 - s23)*s23)) + 
     G[q/(s12 + s23), x]*(52/((q - s12 - s23)*s23) + 
       (16*Log[z])/((q - s12 - s23)*s23))) + 
   G[1, x]*(54/((q - s12 - s23)*s23) + (52*Log[z])/((q - s12 - s23)*s23) + 
     (8*Log[z]^2)/((q - s12 - s23)*s23) + 
     G[0, x]*(-52/((q - s12 - s23)*s23) - (8*G[q/s12, x])/
        ((q - s12 - s23)*s23) - (16*G[q/(q - s23), x])/
        ((q - s12 - s23)*s23) - (16*G[q/(s12 + s23), x])/
        ((q - s12 - s23)*s23) - (16*Log[z])/((q - s12 - s23)*s23)) + 
     G[q/s12, x]*(26/((q - s12 - s23)*s23) + (8*Log[z])/
        ((q - s12 - s23)*s23)) + G[q/(q - s23), x]*
      (52/((q - s12 - s23)*s23) + (16*Log[z])/((q - s12 - s23)*s23)) + 
     G[q/(s12 + s23), x]*(52/((q - s12 - s23)*s23) + 
       (16*Log[z])/((q - s12 - s23)*s23))) + 
   eps*(((32*G[1, x])/((q - s12 - s23)*s23) + (32*G[q/s12, x])/
        ((q - s12 - s23)*s23) - (32*G[q/(q - s23), x])/
        ((q - s12 - s23)*s23) - (32*G[q/(s12 + s23), x])/
        ((q - s12 - s23)*s23))*G[0, 0, 0, x] - (32*G[0, 0, 0, 1, x])/
      ((q - s12 - s23)*s23) - (32*G[0, 0, 0, q/s12, x])/
      ((q - s12 - s23)*s23) + (32*G[0, 0, 0, q/(q - s23), x])/
      ((q - s12 - s23)*s23) + (32*G[0, 0, 0, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (16*G[0, 0, 1, 1, x])/((q - s12 - s23)*s23) - 
     (16*G[0, 0, 1, q/s12, x])/((q - s12 - s23)*s23) - 
     (8*G[0, 0, 1, q/(q - s23), x])/((q - s12 - s23)*s23) - 
     (20*G[0, 0, 1, (q - s23)/s12, x])/((q - s12 - s23)*s23) - 
     (8*G[0, 0, 1, q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (20*G[0, 0, 1, (s12 + s23)/s12, x])/((q - s12 - s23)*s23) - 
     (16*G[0, 0, q/s12, 1, x])/((q - s12 - s23)*s23) - 
     (16*G[0, 0, q/s12, q/s12, x])/((q - s12 - s23)*s23) - 
     (8*G[0, 0, q/s12, q/(q - s23), x])/((q - s12 - s23)*s23) - 
     (20*G[0, 0, q/s12, (q - s23)/s12, x])/((q - s12 - s23)*s23) - 
     (8*G[0, 0, q/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (20*G[0, 0, q/s12, (s12 + s23)/s12, x])/((q - s12 - s23)*s23) + 
     (8*G[0, 0, q/(q - s23), 1, x])/((q - s12 - s23)*s23) + 
     (8*G[0, 0, q/(q - s23), q/s12, x])/((q - s12 - s23)*s23) + 
     (16*G[0, 0, q/(q - s23), q/(q - s23), x])/((q - s12 - s23)*s23) + 
     (12*G[0, 0, q/(q - s23), (q - s23)/s12, x])/((q - s12 - s23)*s23) + 
     (20*G[0, 0, q/(q - s23), (s12 + s23)/s12, x])/((q - s12 - s23)*s23) + 
     (12*G[0, 0, (q - s23)/s12, 1, x])/((q - s12 - s23)*s23) + 
     (12*G[0, 0, (q - s23)/s12, q/s12, x])/((q - s12 - s23)*s23) + 
     (12*G[0, 0, (q - s23)/s12, q/(q - s23), x])/((q - s12 - s23)*s23) - 
     (12*G[0, 0, (q - s23)/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
     (8*G[0, 0, q/(s12 + s23), 1, x])/((q - s12 - s23)*s23) + 
     (8*G[0, 0, q/(s12 + s23), q/s12, x])/((q - s12 - s23)*s23) + 
     (20*G[0, 0, q/(s12 + s23), (q - s23)/s12, x])/((q - s12 - s23)*s23) + 
     (16*G[0, 0, q/(s12 + s23), q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
     (12*G[0, 0, q/(s12 + s23), (s12 + s23)/s12, x])/((q - s12 - s23)*s23) + 
     (12*G[0, 0, (s12 + s23)/s12, 1, x])/((q - s12 - s23)*s23) + 
     (12*G[0, 0, (s12 + s23)/s12, q/s12, x])/((q - s12 - s23)*s23) - 
     (12*G[0, 0, (s12 + s23)/s12, q/(q - s23), x])/((q - s12 - s23)*s23) + 
     (12*G[0, 0, (s12 + s23)/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (16*G[0, 1, 0, 1, x])/((q - s12 - s23)*s23) - (16*G[0, 1, 0, q/s12, x])/
      ((q - s12 - s23)*s23) + (12*G[0, 1, 0, q/(q - s23), x])/
      ((q - s12 - s23)*s23) + (12*G[0, 1, 0, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (8*G[0, 1, 1, 1, x])/((q - s12 - s23)*s23) - 
     (8*G[0, 1, 1, q/s12, x])/((q - s12 - s23)*s23) + 
     (12*G[0, 1, 1, (q - s23)/s12, x])/((q - s12 - s23)*s23) + 
     (12*G[0, 1, 1, (s12 + s23)/s12, x])/((q - s12 - s23)*s23) - 
     (8*G[0, 1, q/s12, 1, x])/((q - s12 - s23)*s23) - 
     (8*G[0, 1, q/s12, q/s12, x])/((q - s12 - s23)*s23) + 
     (12*G[0, 1, q/s12, (q - s23)/s12, x])/((q - s12 - s23)*s23) + 
     (12*G[0, 1, q/s12, (s12 + s23)/s12, x])/((q - s12 - s23)*s23) - 
     (16*G[0, 1, q/(q - s23), q/(q - s23), x])/((q - s12 - s23)*s23) - 
     (16*G[0, 1, q/(q - s23), (q - s23)/s12, x])/((q - s12 - s23)*s23) - 
     (24*G[0, 1, q/(q - s23), (s12 + s23)/s12, x])/((q - s12 - s23)*s23) - 
     (20*G[0, 1, (q - s23)/s12, 1, x])/((q - s12 - s23)*s23) - 
     (20*G[0, 1, (q - s23)/s12, q/s12, x])/((q - s12 - s23)*s23) - 
     (16*G[0, 1, (q - s23)/s12, q/(q - s23), x])/((q - s12 - s23)*s23) + 
     (12*G[0, 1, (q - s23)/s12, (q - s23)/s12, x])/((q - s12 - s23)*s23) - 
     (20*G[0, 1, (q - s23)/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (24*G[0, 1, q/(s12 + s23), (q - s23)/s12, x])/((q - s12 - s23)*s23) - 
     (16*G[0, 1, q/(s12 + s23), q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (16*G[0, 1, q/(s12 + s23), (s12 + s23)/s12, x])/((q - s12 - s23)*s23) - 
     (20*G[0, 1, (s12 + s23)/s12, 1, x])/((q - s12 - s23)*s23) - 
     (20*G[0, 1, (s12 + s23)/s12, q/s12, x])/((q - s12 - s23)*s23) - 
     (20*G[0, 1, (s12 + s23)/s12, q/(q - s23), x])/((q - s12 - s23)*s23) - 
     (16*G[0, 1, (s12 + s23)/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
     (12*G[0, 1, (s12 + s23)/s12, (s12 + s23)/s12, x])/
      ((q - s12 - s23)*s23) - (16*G[0, q/s12, 0, 1, x])/
      ((q - s12 - s23)*s23) - (16*G[0, q/s12, 0, q/s12, x])/
      ((q - s12 - s23)*s23) + (12*G[0, q/s12, 0, q/(q - s23), x])/
      ((q - s12 - s23)*s23) + (12*G[0, q/s12, 0, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (8*G[0, q/s12, 1, 1, x])/
      ((q - s12 - s23)*s23) - (8*G[0, q/s12, 1, q/s12, x])/
      ((q - s12 - s23)*s23) + (12*G[0, q/s12, 1, (q - s23)/s12, x])/
      ((q - s12 - s23)*s23) + (12*G[0, q/s12, 1, (s12 + s23)/s12, x])/
      ((q - s12 - s23)*s23) - (8*G[0, q/s12, q/s12, 1, x])/
      ((q - s12 - s23)*s23) - (8*G[0, q/s12, q/s12, q/s12, x])/
      ((q - s12 - s23)*s23) + (12*G[0, q/s12, q/s12, (q - s23)/s12, x])/
      ((q - s12 - s23)*s23) + (12*G[0, q/s12, q/s12, (s12 + s23)/s12, x])/
      ((q - s12 - s23)*s23) - (16*G[0, q/s12, q/(q - s23), q/(q - s23), x])/
      ((q - s12 - s23)*s23) - (16*G[0, q/s12, q/(q - s23), (q - s23)/s12, x])/
      ((q - s12 - s23)*s23) - (24*G[0, q/s12, q/(q - s23), (s12 + s23)/s12, 
        x])/((q - s12 - s23)*s23) - (20*G[0, q/s12, (q - s23)/s12, 1, x])/
      ((q - s12 - s23)*s23) - (20*G[0, q/s12, (q - s23)/s12, q/s12, x])/
      ((q - s12 - s23)*s23) - (16*G[0, q/s12, (q - s23)/s12, q/(q - s23), x])/
      ((q - s12 - s23)*s23) + (12*G[0, q/s12, (q - s23)/s12, (q - s23)/s12, 
        x])/((q - s12 - s23)*s23) - 
     (20*G[0, q/s12, (q - s23)/s12, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (24*G[0, q/s12, q/(s12 + s23), (q - s23)/s12, 
        x])/((q - s12 - s23)*s23) - 
     (16*G[0, q/s12, q/(s12 + s23), q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (16*G[0, q/s12, q/(s12 + s23), (s12 + s23)/s12, 
        x])/((q - s12 - s23)*s23) - (20*G[0, q/s12, (s12 + s23)/s12, 1, x])/
      ((q - s12 - s23)*s23) - (20*G[0, q/s12, (s12 + s23)/s12, q/s12, x])/
      ((q - s12 - s23)*s23) - (20*G[0, q/s12, (s12 + s23)/s12, q/(q - s23), 
        x])/((q - s12 - s23)*s23) - 
     (16*G[0, q/s12, (s12 + s23)/s12, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) + (12*G[0, q/s12, (s12 + s23)/s12, 
        (s12 + s23)/s12, x])/((q - s12 - s23)*s23) + 
     (12*G[0, q/(q - s23), 0, 1, x])/((q - s12 - s23)*s23) + 
     (12*G[0, q/(q - s23), 0, q/s12, x])/((q - s12 - s23)*s23) - 
     (8*G[0, q/(q - s23), 0, q/(q - s23), x])/((q - s12 - s23)*s23) - 
     (16*G[0, q/(q - s23), 0, q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (8*G[0, q/(q - s23), 1, 1, x])/((q - s12 - s23)*s23) - 
     (8*G[0, q/(q - s23), 1, q/s12, x])/((q - s12 - s23)*s23) - 
     (8*G[0, q/(q - s23), 1, (q - s23)/s12, x])/((q - s12 - s23)*s23) + 
     (16*G[0, q/(q - s23), 1, q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (12*G[0, q/(q - s23), 1, (s12 + s23)/s12, x])/((q - s12 - s23)*s23) - 
     (8*G[0, q/(q - s23), q/s12, 1, x])/((q - s12 - s23)*s23) - 
     (8*G[0, q/(q - s23), q/s12, q/s12, x])/((q - s12 - s23)*s23) - 
     (8*G[0, q/(q - s23), q/s12, (q - s23)/s12, x])/((q - s12 - s23)*s23) + 
     (16*G[0, q/(q - s23), q/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (12*G[0, q/(q - s23), q/s12, (s12 + s23)/s12, x])/
      ((q - s12 - s23)*s23) + (32*G[0, q/(q - s23), q/(q - s23), q/(q - s23), 
        x])/((q - s12 - s23)*s23) + 
     (8*G[0, q/(q - s23), q/(q - s23), (q - s23)/s12, x])/
      ((q - s12 - s23)*s23) + (24*G[0, q/(q - s23), q/(q - s23), 
        (s12 + s23)/s12, x])/((q - s12 - s23)*s23) + 
     (12*G[0, q/(q - s23), (q - s23)/s12, 1, x])/((q - s12 - s23)*s23) + 
     (12*G[0, q/(q - s23), (q - s23)/s12, q/s12, x])/((q - s12 - s23)*s23) + 
     (8*G[0, q/(q - s23), (q - s23)/s12, q/(q - s23), x])/
      ((q - s12 - s23)*s23) - (8*G[0, q/(q - s23), (q - s23)/s12, 
        (q - s23)/s12, x])/((q - s12 - s23)*s23) + 
     (16*G[0, q/(q - s23), q/(s12 + s23), 1, x])/((q - s12 - s23)*s23) + 
     (16*G[0, q/(q - s23), q/(s12 + s23), q/s12, x])/((q - s12 - s23)*s23) + 
     (16*G[0, q/(q - s23), q/(s12 + s23), (q - s23)/s12, x])/
      ((q - s12 - s23)*s23) + (16*G[0, q/(q - s23), q/(s12 + s23), 
        (s12 + s23)/s12, x])/((q - s12 - s23)*s23) + 
     (8*G[0, q/(q - s23), (s12 + s23)/s12, 1, x])/((q - s12 - s23)*s23) + 
     (8*G[0, q/(q - s23), (s12 + s23)/s12, q/s12, x])/((q - s12 - s23)*s23) + 
     (32*G[0, q/(q - s23), (s12 + s23)/s12, q/(q - s23), x])/
      ((q - s12 - s23)*s23) + (16*G[0, q/(q - s23), (s12 + s23)/s12, 
        q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (12*G[0, q/(q - s23), (s12 + s23)/s12, (s12 + s23)/s12, x])/
      ((q - s12 - s23)*s23) + (4*G[0, (q - s23)/s12, 0, 1, x])/
      ((q - s12 - s23)*s23) + (4*G[0, (q - s23)/s12, 0, q/s12, x])/
      ((q - s12 - s23)*s23) + (4*G[0, (q - s23)/s12, 0, q/(q - s23), x])/
      ((q - s12 - s23)*s23) - (4*G[0, (q - s23)/s12, 0, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (4*G[0, (q - s23)/s12, 1, 1, x])/
      ((q - s12 - s23)*s23) - (4*G[0, (q - s23)/s12, 1, q/s12, x])/
      ((q - s12 - s23)*s23) + (12*G[0, (q - s23)/s12, 1, q/(q - s23), x])/
      ((q - s12 - s23)*s23) + (8*G[0, (q - s23)/s12, 1, (q - s23)/s12, x])/
      ((q - s12 - s23)*s23) + (8*G[0, (q - s23)/s12, 1, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (4*G[0, (q - s23)/s12, q/s12, 1, x])/
      ((q - s12 - s23)*s23) - (4*G[0, (q - s23)/s12, q/s12, q/s12, x])/
      ((q - s12 - s23)*s23) + (12*G[0, (q - s23)/s12, q/s12, q/(q - s23), x])/
      ((q - s12 - s23)*s23) + (8*G[0, (q - s23)/s12, q/s12, (q - s23)/s12, 
        x])/((q - s12 - s23)*s23) + 
     (8*G[0, (q - s23)/s12, q/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
     (12*G[0, (q - s23)/s12, q/(q - s23), 1, x])/((q - s12 - s23)*s23) + 
     (12*G[0, (q - s23)/s12, q/(q - s23), q/s12, x])/((q - s12 - s23)*s23) + 
     (8*G[0, (q - s23)/s12, q/(q - s23), q/(q - s23), x])/
      ((q - s12 - s23)*s23) - (8*G[0, (q - s23)/s12, q/(q - s23), 
        (q - s23)/s12, x])/((q - s12 - s23)*s23) + 
     (12*G[0, (q - s23)/s12, (q - s23)/s12, 1, x])/((q - s12 - s23)*s23) + 
     (12*G[0, (q - s23)/s12, (q - s23)/s12, q/s12, x])/
      ((q - s12 - s23)*s23) - (8*G[0, (q - s23)/s12, (q - s23)/s12, 
        q/(q - s23), x])/((q - s12 - s23)*s23) - 
     (12*G[0, (q - s23)/s12, (q - s23)/s12, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) + (4*G[0, (q - s23)/s12, q/(s12 + s23), 1, x])/
      ((q - s12 - s23)*s23) + (4*G[0, (q - s23)/s12, q/(s12 + s23), q/s12, 
        x])/((q - s12 - s23)*s23) - 
     (8*G[0, (q - s23)/s12, q/(s12 + s23), (q - s23)/s12, x])/
      ((q - s12 - s23)*s23) - (8*G[0, (q - s23)/s12, q/(s12 + s23), 
        q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
     (12*G[0, q/(s12 + s23), 0, 1, x])/((q - s12 - s23)*s23) + 
     (12*G[0, q/(s12 + s23), 0, q/s12, x])/((q - s12 - s23)*s23) - 
     (16*G[0, q/(s12 + s23), 0, q/(q - s23), x])/((q - s12 - s23)*s23) - 
     (8*G[0, q/(s12 + s23), 0, q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (8*G[0, q/(s12 + s23), 1, 1, x])/((q - s12 - s23)*s23) - 
     (8*G[0, q/(s12 + s23), 1, q/s12, x])/((q - s12 - s23)*s23) + 
     (16*G[0, q/(s12 + s23), 1, q/(q - s23), x])/((q - s12 - s23)*s23) - 
     (12*G[0, q/(s12 + s23), 1, (q - s23)/s12, x])/((q - s12 - s23)*s23) - 
     (8*G[0, q/(s12 + s23), 1, (s12 + s23)/s12, x])/((q - s12 - s23)*s23) - 
     (8*G[0, q/(s12 + s23), q/s12, 1, x])/((q - s12 - s23)*s23) - 
     (8*G[0, q/(s12 + s23), q/s12, q/s12, x])/((q - s12 - s23)*s23) + 
     (16*G[0, q/(s12 + s23), q/s12, q/(q - s23), x])/((q - s12 - s23)*s23) - 
     (12*G[0, q/(s12 + s23), q/s12, (q - s23)/s12, x])/
      ((q - s12 - s23)*s23) - (8*G[0, q/(s12 + s23), q/s12, (s12 + s23)/s12, 
        x])/((q - s12 - s23)*s23) + 
     (16*G[0, q/(s12 + s23), q/(q - s23), 1, x])/((q - s12 - s23)*s23) + 
     (16*G[0, q/(s12 + s23), q/(q - s23), q/s12, x])/((q - s12 - s23)*s23) + 
     (16*G[0, q/(s12 + s23), q/(q - s23), (q - s23)/s12, x])/
      ((q - s12 - s23)*s23) + (16*G[0, q/(s12 + s23), q/(q - s23), 
        (s12 + s23)/s12, x])/((q - s12 - s23)*s23) + 
     (8*G[0, q/(s12 + s23), (q - s23)/s12, 1, x])/((q - s12 - s23)*s23) + 
     (8*G[0, q/(s12 + s23), (q - s23)/s12, q/s12, x])/((q - s12 - s23)*s23) + 
     (16*G[0, q/(s12 + s23), (q - s23)/s12, q/(q - s23), x])/
      ((q - s12 - s23)*s23) - (12*G[0, q/(s12 + s23), (q - s23)/s12, 
        (q - s23)/s12, x])/((q - s12 - s23)*s23) + 
     (32*G[0, q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) + (24*G[0, q/(s12 + s23), q/(s12 + s23), 
        (q - s23)/s12, x])/((q - s12 - s23)*s23) + 
     (32*G[0, q/(s12 + s23), q/(s12 + s23), q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) + (8*G[0, q/(s12 + s23), q/(s12 + s23), 
        (s12 + s23)/s12, x])/((q - s12 - s23)*s23) + 
     (12*G[0, q/(s12 + s23), (s12 + s23)/s12, 1, x])/((q - s12 - s23)*s23) + 
     (12*G[0, q/(s12 + s23), (s12 + s23)/s12, q/s12, x])/
      ((q - s12 - s23)*s23) + (8*G[0, q/(s12 + s23), (s12 + s23)/s12, 
        q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (8*G[0, q/(s12 + s23), (s12 + s23)/s12, (s12 + s23)/s12, x])/
      ((q - s12 - s23)*s23) + (4*G[0, (s12 + s23)/s12, 0, 1, x])/
      ((q - s12 - s23)*s23) + (4*G[0, (s12 + s23)/s12, 0, q/s12, x])/
      ((q - s12 - s23)*s23) - (4*G[0, (s12 + s23)/s12, 0, q/(q - s23), x])/
      ((q - s12 - s23)*s23) + (4*G[0, (s12 + s23)/s12, 0, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (4*G[0, (s12 + s23)/s12, 1, 1, x])/
      ((q - s12 - s23)*s23) - (4*G[0, (s12 + s23)/s12, 1, q/s12, x])/
      ((q - s12 - s23)*s23) + (8*G[0, (s12 + s23)/s12, 1, q/(q - s23), x])/
      ((q - s12 - s23)*s23) + (12*G[0, (s12 + s23)/s12, 1, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) + (8*G[0, (s12 + s23)/s12, 1, (s12 + s23)/s12, 
        x])/((q - s12 - s23)*s23) - (4*G[0, (s12 + s23)/s12, q/s12, 1, x])/
      ((q - s12 - s23)*s23) - (4*G[0, (s12 + s23)/s12, q/s12, q/s12, x])/
      ((q - s12 - s23)*s23) + (8*G[0, (s12 + s23)/s12, q/s12, q/(q - s23), 
        x])/((q - s12 - s23)*s23) + 
     (12*G[0, (s12 + s23)/s12, q/s12, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) + (8*G[0, (s12 + s23)/s12, q/s12, 
        (s12 + s23)/s12, x])/((q - s12 - s23)*s23) + 
     (4*G[0, (s12 + s23)/s12, q/(q - s23), 1, x])/((q - s12 - s23)*s23) + 
     (4*G[0, (s12 + s23)/s12, q/(q - s23), q/s12, x])/((q - s12 - s23)*s23) - 
     (8*G[0, (s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/
      ((q - s12 - s23)*s23) - (8*G[0, (s12 + s23)/s12, q/(q - s23), 
        (s12 + s23)/s12, x])/((q - s12 - s23)*s23) + 
     (12*G[0, (s12 + s23)/s12, q/(s12 + s23), 1, x])/((q - s12 - s23)*s23) + 
     (12*G[0, (s12 + s23)/s12, q/(s12 + s23), q/s12, x])/
      ((q - s12 - s23)*s23) + (8*G[0, (s12 + s23)/s12, q/(s12 + s23), 
        q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (8*G[0, (s12 + s23)/s12, q/(s12 + s23), (s12 + s23)/s12, x])/
      ((q - s12 - s23)*s23) + (12*G[0, (s12 + s23)/s12, (s12 + s23)/s12, 1, 
        x])/((q - s12 - s23)*s23) + 
     (12*G[0, (s12 + s23)/s12, (s12 + s23)/s12, q/s12, x])/
      ((q - s12 - s23)*s23) - (12*G[0, (s12 + s23)/s12, (s12 + s23)/s12, 
        q/(q - s23), x])/((q - s12 - s23)*s23) - 
     (8*G[0, (s12 + s23)/s12, (s12 + s23)/s12, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (4*G[1, 1, 1, 1, x])/((q - s12 - s23)*s23) - 
     (4*G[1, 1, 1, q/s12, x])/((q - s12 - s23)*s23) - 
     (8*G[1, 1, 1, q/(q - s23), x])/((q - s12 - s23)*s23) - 
     (8*G[1, 1, 1, q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (4*G[1, 1, q/s12, 1, x])/((q - s12 - s23)*s23) - 
     (4*G[1, 1, q/s12, q/s12, x])/((q - s12 - s23)*s23) - 
     (8*G[1, 1, q/s12, q/(q - s23), x])/((q - s12 - s23)*s23) - 
     (8*G[1, 1, q/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (4*G[1, 1, q/(q - s23), 1, x])/((q - s12 - s23)*s23) - 
     (4*G[1, 1, q/(q - s23), q/s12, x])/((q - s12 - s23)*s23) - 
     (20*G[1, 1, q/(q - s23), q/(q - s23), x])/((q - s12 - s23)*s23) - 
     (12*G[1, 1, q/(q - s23), q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (8*G[1, 1, (q - s23)/s12, 1, x])/((q - s12 - s23)*s23) - 
     (8*G[1, 1, (q - s23)/s12, q/s12, x])/((q - s12 - s23)*s23) + 
     (8*G[1, 1, (q - s23)/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (4*G[1, 1, q/(s12 + s23), 1, x])/((q - s12 - s23)*s23) - 
     (4*G[1, 1, q/(s12 + s23), q/s12, x])/((q - s12 - s23)*s23) - 
     (12*G[1, 1, q/(s12 + s23), q/(q - s23), x])/((q - s12 - s23)*s23) - 
     (20*G[1, 1, q/(s12 + s23), q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (8*G[1, 1, (s12 + s23)/s12, 1, x])/((q - s12 - s23)*s23) - 
     (8*G[1, 1, (s12 + s23)/s12, q/s12, x])/((q - s12 - s23)*s23) + 
     (8*G[1, 1, (s12 + s23)/s12, q/(q - s23), x])/((q - s12 - s23)*s23) - 
     (4*G[1, q/s12, 1, 1, x])/((q - s12 - s23)*s23) - 
     (4*G[1, q/s12, 1, q/s12, x])/((q - s12 - s23)*s23) - 
     (8*G[1, q/s12, 1, q/(q - s23), x])/((q - s12 - s23)*s23) - 
     (8*G[1, q/s12, 1, q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (4*G[1, q/s12, q/s12, 1, x])/((q - s12 - s23)*s23) - 
     (4*G[1, q/s12, q/s12, q/s12, x])/((q - s12 - s23)*s23) - 
     (8*G[1, q/s12, q/s12, q/(q - s23), x])/((q - s12 - s23)*s23) - 
     (8*G[1, q/s12, q/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (4*G[1, q/s12, q/(q - s23), 1, x])/((q - s12 - s23)*s23) - 
     (4*G[1, q/s12, q/(q - s23), q/s12, x])/((q - s12 - s23)*s23) - 
     (20*G[1, q/s12, q/(q - s23), q/(q - s23), x])/((q - s12 - s23)*s23) - 
     (12*G[1, q/s12, q/(q - s23), q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (8*G[1, q/s12, (q - s23)/s12, 1, x])/((q - s12 - s23)*s23) - 
     (8*G[1, q/s12, (q - s23)/s12, q/s12, x])/((q - s12 - s23)*s23) + 
     (8*G[1, q/s12, (q - s23)/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (4*G[1, q/s12, q/(s12 + s23), 1, x])/((q - s12 - s23)*s23) - 
     (4*G[1, q/s12, q/(s12 + s23), q/s12, x])/((q - s12 - s23)*s23) - 
     (12*G[1, q/s12, q/(s12 + s23), q/(q - s23), x])/((q - s12 - s23)*s23) - 
     (20*G[1, q/s12, q/(s12 + s23), q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (8*G[1, q/s12, (s12 + s23)/s12, 1, x])/
      ((q - s12 - s23)*s23) - (8*G[1, q/s12, (s12 + s23)/s12, q/s12, x])/
      ((q - s12 - s23)*s23) + (8*G[1, q/s12, (s12 + s23)/s12, q/(q - s23), 
        x])/((q - s12 - s23)*s23) - (4*G[1, q/(q - s23), 1, 1, x])/
      ((q - s12 - s23)*s23) - (4*G[1, q/(q - s23), 1, q/s12, x])/
      ((q - s12 - s23)*s23) - (8*G[1, q/(q - s23), 1, q/(q - s23), x])/
      ((q - s12 - s23)*s23) - (12*G[1, q/(q - s23), 1, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (4*G[1, q/(q - s23), q/s12, 1, x])/
      ((q - s12 - s23)*s23) - (4*G[1, q/(q - s23), q/s12, q/s12, x])/
      ((q - s12 - s23)*s23) - (8*G[1, q/(q - s23), q/s12, q/(q - s23), x])/
      ((q - s12 - s23)*s23) - (12*G[1, q/(q - s23), q/s12, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (4*G[1, q/(q - s23), q/(q - s23), 1, x])/
      ((q - s12 - s23)*s23) - (4*G[1, q/(q - s23), q/(q - s23), q/s12, x])/
      ((q - s12 - s23)*s23) - (56*G[1, q/(q - s23), q/(q - s23), q/(q - s23), 
        x])/((q - s12 - s23)*s23) - 
     (24*G[1, q/(q - s23), q/(q - s23), q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (8*G[1, q/(q - s23), (q - s23)/s12, 1, x])/
      ((q - s12 - s23)*s23) - (8*G[1, q/(q - s23), (q - s23)/s12, q/s12, x])/
      ((q - s12 - s23)*s23) + (8*G[1, q/(q - s23), (q - s23)/s12, 
        q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (4*G[1, q/(q - s23), q/(s12 + s23), 1, x])/((q - s12 - s23)*s23) - 
     (4*G[1, q/(q - s23), q/(s12 + s23), q/s12, x])/((q - s12 - s23)*s23) - 
     (24*G[1, q/(q - s23), q/(s12 + s23), q/(q - s23), x])/
      ((q - s12 - s23)*s23) - (24*G[1, q/(q - s23), q/(s12 + s23), 
        q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (4*G[1, q/(q - s23), (s12 + s23)/s12, 1, x])/((q - s12 - s23)*s23) - 
     (4*G[1, q/(q - s23), (s12 + s23)/s12, q/s12, x])/((q - s12 - s23)*s23) + 
     (4*G[1, q/(q - s23), (s12 + s23)/s12, q/(q - s23), x])/
      ((q - s12 - s23)*s23) - (8*G[1, (q - s23)/s12, 1, 1, x])/
      ((q - s12 - s23)*s23) - (8*G[1, (q - s23)/s12, 1, q/s12, x])/
      ((q - s12 - s23)*s23) - (12*G[1, (q - s23)/s12, 1, q/(q - s23), x])/
      ((q - s12 - s23)*s23) - (16*G[1, (q - s23)/s12, 1, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (8*G[1, (q - s23)/s12, q/s12, 1, x])/
      ((q - s12 - s23)*s23) - (8*G[1, (q - s23)/s12, q/s12, q/s12, x])/
      ((q - s12 - s23)*s23) - (12*G[1, (q - s23)/s12, q/s12, q/(q - s23), x])/
      ((q - s12 - s23)*s23) - (16*G[1, (q - s23)/s12, q/s12, q/(s12 + s23), 
        x])/((q - s12 - s23)*s23) - 
     (8*G[1, (q - s23)/s12, q/(q - s23), 1, x])/((q - s12 - s23)*s23) - 
     (8*G[1, (q - s23)/s12, q/(q - s23), q/s12, x])/((q - s12 - s23)*s23) + 
     (8*G[1, (q - s23)/s12, q/(q - s23), q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (4*G[1, (q - s23)/s12, (q - s23)/s12, 1, x])/
      ((q - s12 - s23)*s23) - (4*G[1, (q - s23)/s12, (q - s23)/s12, q/s12, 
        x])/((q - s12 - s23)*s23) + 
     (4*G[1, (q - s23)/s12, (q - s23)/s12, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (8*G[1, (q - s23)/s12, q/(s12 + s23), 1, x])/
      ((q - s12 - s23)*s23) - (8*G[1, (q - s23)/s12, q/(s12 + s23), q/s12, 
        x])/((q - s12 - s23)*s23) + 
     (8*G[1, (q - s23)/s12, q/(s12 + s23), q/(q - s23), x])/
      ((q - s12 - s23)*s23) + (32*G[1, (q - s23)/s12, q/(s12 + s23), 
        q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (4*G[1, q/(s12 + s23), 1, 1, x])/((q - s12 - s23)*s23) - 
     (4*G[1, q/(s12 + s23), 1, q/s12, x])/((q - s12 - s23)*s23) - 
     (12*G[1, q/(s12 + s23), 1, q/(q - s23), x])/((q - s12 - s23)*s23) - 
     (8*G[1, q/(s12 + s23), 1, q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (4*G[1, q/(s12 + s23), q/s12, 1, x])/((q - s12 - s23)*s23) - 
     (4*G[1, q/(s12 + s23), q/s12, q/s12, x])/((q - s12 - s23)*s23) - 
     (12*G[1, q/(s12 + s23), q/s12, q/(q - s23), x])/((q - s12 - s23)*s23) - 
     (8*G[1, q/(s12 + s23), q/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (4*G[1, q/(s12 + s23), q/(q - s23), 1, x])/((q - s12 - s23)*s23) - 
     (4*G[1, q/(s12 + s23), q/(q - s23), q/s12, x])/((q - s12 - s23)*s23) - 
     (24*G[1, q/(s12 + s23), q/(q - s23), q/(q - s23), x])/
      ((q - s12 - s23)*s23) - (24*G[1, q/(s12 + s23), q/(q - s23), 
        q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (4*G[1, q/(s12 + s23), (q - s23)/s12, 1, x])/((q - s12 - s23)*s23) - 
     (4*G[1, q/(s12 + s23), (q - s23)/s12, q/s12, x])/((q - s12 - s23)*s23) + 
     (4*G[1, q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (4*G[1, q/(s12 + s23), q/(s12 + s23), 1, x])/
      ((q - s12 - s23)*s23) - (4*G[1, q/(s12 + s23), q/(s12 + s23), q/s12, 
        x])/((q - s12 - s23)*s23) - 
     (24*G[1, q/(s12 + s23), q/(s12 + s23), q/(q - s23), x])/
      ((q - s12 - s23)*s23) - (56*G[1, q/(s12 + s23), q/(s12 + s23), 
        q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (8*G[1, q/(s12 + s23), (s12 + s23)/s12, 1, x])/((q - s12 - s23)*s23) - 
     (8*G[1, q/(s12 + s23), (s12 + s23)/s12, q/s12, x])/
      ((q - s12 - s23)*s23) + (8*G[1, q/(s12 + s23), (s12 + s23)/s12, 
        q/(q - s23), x])/((q - s12 - s23)*s23) - 
     (8*G[1, (s12 + s23)/s12, 1, 1, x])/((q - s12 - s23)*s23) - 
     (8*G[1, (s12 + s23)/s12, 1, q/s12, x])/((q - s12 - s23)*s23) - 
     (16*G[1, (s12 + s23)/s12, 1, q/(q - s23), x])/((q - s12 - s23)*s23) - 
     (12*G[1, (s12 + s23)/s12, 1, q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (8*G[1, (s12 + s23)/s12, q/s12, 1, x])/((q - s12 - s23)*s23) - 
     (8*G[1, (s12 + s23)/s12, q/s12, q/s12, x])/((q - s12 - s23)*s23) - 
     (16*G[1, (s12 + s23)/s12, q/s12, q/(q - s23), x])/
      ((q - s12 - s23)*s23) - (12*G[1, (s12 + s23)/s12, q/s12, q/(s12 + s23), 
        x])/((q - s12 - s23)*s23) - 
     (8*G[1, (s12 + s23)/s12, q/(q - s23), 1, x])/((q - s12 - s23)*s23) - 
     (8*G[1, (s12 + s23)/s12, q/(q - s23), q/s12, x])/((q - s12 - s23)*s23) + 
     (32*G[1, (s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/
      ((q - s12 - s23)*s23) + (8*G[1, (s12 + s23)/s12, q/(q - s23), 
        q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (8*G[1, (s12 + s23)/s12, q/(s12 + s23), 1, x])/((q - s12 - s23)*s23) - 
     (8*G[1, (s12 + s23)/s12, q/(s12 + s23), q/s12, x])/
      ((q - s12 - s23)*s23) + (8*G[1, (s12 + s23)/s12, q/(s12 + s23), 
        q/(q - s23), x])/((q - s12 - s23)*s23) - 
     (4*G[1, (s12 + s23)/s12, (s12 + s23)/s12, 1, x])/((q - s12 - s23)*s23) - 
     (4*G[1, (s12 + s23)/s12, (s12 + s23)/s12, q/s12, x])/
      ((q - s12 - s23)*s23) + (4*G[1, (s12 + s23)/s12, (s12 + s23)/s12, 
        q/(q - s23), x])/((q - s12 - s23)*s23) - (4*G[q/s12, 1, 1, 1, x])/
      ((q - s12 - s23)*s23) - (4*G[q/s12, 1, 1, q/s12, x])/
      ((q - s12 - s23)*s23) - (8*G[q/s12, 1, 1, q/(q - s23), x])/
      ((q - s12 - s23)*s23) - (8*G[q/s12, 1, 1, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (4*G[q/s12, 1, q/s12, 1, x])/
      ((q - s12 - s23)*s23) - (4*G[q/s12, 1, q/s12, q/s12, x])/
      ((q - s12 - s23)*s23) - (8*G[q/s12, 1, q/s12, q/(q - s23), x])/
      ((q - s12 - s23)*s23) - (8*G[q/s12, 1, q/s12, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (4*G[q/s12, 1, q/(q - s23), 1, x])/
      ((q - s12 - s23)*s23) - (4*G[q/s12, 1, q/(q - s23), q/s12, x])/
      ((q - s12 - s23)*s23) - (20*G[q/s12, 1, q/(q - s23), q/(q - s23), x])/
      ((q - s12 - s23)*s23) - (12*G[q/s12, 1, q/(q - s23), q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (8*G[q/s12, 1, (q - s23)/s12, 1, x])/
      ((q - s12 - s23)*s23) - (8*G[q/s12, 1, (q - s23)/s12, q/s12, x])/
      ((q - s12 - s23)*s23) + (8*G[q/s12, 1, (q - s23)/s12, q/(s12 + s23), 
        x])/((q - s12 - s23)*s23) - (4*G[q/s12, 1, q/(s12 + s23), 1, x])/
      ((q - s12 - s23)*s23) - (4*G[q/s12, 1, q/(s12 + s23), q/s12, x])/
      ((q - s12 - s23)*s23) - (12*G[q/s12, 1, q/(s12 + s23), q/(q - s23), x])/
      ((q - s12 - s23)*s23) - (20*G[q/s12, 1, q/(s12 + s23), q/(s12 + s23), 
        x])/((q - s12 - s23)*s23) - (8*G[q/s12, 1, (s12 + s23)/s12, 1, x])/
      ((q - s12 - s23)*s23) - (8*G[q/s12, 1, (s12 + s23)/s12, q/s12, x])/
      ((q - s12 - s23)*s23) + (8*G[q/s12, 1, (s12 + s23)/s12, q/(q - s23), 
        x])/((q - s12 - s23)*s23) - (4*G[q/s12, q/s12, 1, 1, x])/
      ((q - s12 - s23)*s23) - (4*G[q/s12, q/s12, 1, q/s12, x])/
      ((q - s12 - s23)*s23) - (8*G[q/s12, q/s12, 1, q/(q - s23), x])/
      ((q - s12 - s23)*s23) - (8*G[q/s12, q/s12, 1, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (4*G[q/s12, q/s12, q/s12, 1, x])/
      ((q - s12 - s23)*s23) - (4*G[q/s12, q/s12, q/s12, q/s12, x])/
      ((q - s12 - s23)*s23) - (8*G[q/s12, q/s12, q/s12, q/(q - s23), x])/
      ((q - s12 - s23)*s23) - (8*G[q/s12, q/s12, q/s12, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (4*G[q/s12, q/s12, q/(q - s23), 1, x])/
      ((q - s12 - s23)*s23) - (4*G[q/s12, q/s12, q/(q - s23), q/s12, x])/
      ((q - s12 - s23)*s23) - (20*G[q/s12, q/s12, q/(q - s23), q/(q - s23), 
        x])/((q - s12 - s23)*s23) - 
     (12*G[q/s12, q/s12, q/(q - s23), q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (8*G[q/s12, q/s12, (q - s23)/s12, 1, x])/
      ((q - s12 - s23)*s23) - (8*G[q/s12, q/s12, (q - s23)/s12, q/s12, x])/
      ((q - s12 - s23)*s23) + (8*G[q/s12, q/s12, (q - s23)/s12, 
        q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (4*G[q/s12, q/s12, q/(s12 + s23), 1, x])/((q - s12 - s23)*s23) - 
     (4*G[q/s12, q/s12, q/(s12 + s23), q/s12, x])/((q - s12 - s23)*s23) - 
     (12*G[q/s12, q/s12, q/(s12 + s23), q/(q - s23), x])/
      ((q - s12 - s23)*s23) - (20*G[q/s12, q/s12, q/(s12 + s23), 
        q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (8*G[q/s12, q/s12, (s12 + s23)/s12, 1, x])/((q - s12 - s23)*s23) - 
     (8*G[q/s12, q/s12, (s12 + s23)/s12, q/s12, x])/((q - s12 - s23)*s23) + 
     (8*G[q/s12, q/s12, (s12 + s23)/s12, q/(q - s23), x])/
      ((q - s12 - s23)*s23) - (4*G[q/s12, q/(q - s23), 1, 1, x])/
      ((q - s12 - s23)*s23) - (4*G[q/s12, q/(q - s23), 1, q/s12, x])/
      ((q - s12 - s23)*s23) - (8*G[q/s12, q/(q - s23), 1, q/(q - s23), x])/
      ((q - s12 - s23)*s23) - (12*G[q/s12, q/(q - s23), 1, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (4*G[q/s12, q/(q - s23), q/s12, 1, x])/
      ((q - s12 - s23)*s23) - (4*G[q/s12, q/(q - s23), q/s12, q/s12, x])/
      ((q - s12 - s23)*s23) - (8*G[q/s12, q/(q - s23), q/s12, q/(q - s23), 
        x])/((q - s12 - s23)*s23) - 
     (12*G[q/s12, q/(q - s23), q/s12, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (4*G[q/s12, q/(q - s23), q/(q - s23), 1, x])/
      ((q - s12 - s23)*s23) - (4*G[q/s12, q/(q - s23), q/(q - s23), q/s12, 
        x])/((q - s12 - s23)*s23) - 
     (56*G[q/s12, q/(q - s23), q/(q - s23), q/(q - s23), x])/
      ((q - s12 - s23)*s23) - (24*G[q/s12, q/(q - s23), q/(q - s23), 
        q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (8*G[q/s12, q/(q - s23), (q - s23)/s12, 1, x])/((q - s12 - s23)*s23) - 
     (8*G[q/s12, q/(q - s23), (q - s23)/s12, q/s12, x])/
      ((q - s12 - s23)*s23) + (8*G[q/s12, q/(q - s23), (q - s23)/s12, 
        q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (4*G[q/s12, q/(q - s23), q/(s12 + s23), 1, x])/((q - s12 - s23)*s23) - 
     (4*G[q/s12, q/(q - s23), q/(s12 + s23), q/s12, x])/
      ((q - s12 - s23)*s23) - (24*G[q/s12, q/(q - s23), q/(s12 + s23), 
        q/(q - s23), x])/((q - s12 - s23)*s23) - 
     (24*G[q/s12, q/(q - s23), q/(s12 + s23), q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (4*G[q/s12, q/(q - s23), (s12 + s23)/s12, 1, 
        x])/((q - s12 - s23)*s23) - 
     (4*G[q/s12, q/(q - s23), (s12 + s23)/s12, q/s12, x])/
      ((q - s12 - s23)*s23) + (4*G[q/s12, q/(q - s23), (s12 + s23)/s12, 
        q/(q - s23), x])/((q - s12 - s23)*s23) - 
     (8*G[q/s12, (q - s23)/s12, 1, 1, x])/((q - s12 - s23)*s23) - 
     (8*G[q/s12, (q - s23)/s12, 1, q/s12, x])/((q - s12 - s23)*s23) - 
     (12*G[q/s12, (q - s23)/s12, 1, q/(q - s23), x])/((q - s12 - s23)*s23) - 
     (16*G[q/s12, (q - s23)/s12, 1, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (8*G[q/s12, (q - s23)/s12, q/s12, 1, x])/
      ((q - s12 - s23)*s23) - (8*G[q/s12, (q - s23)/s12, q/s12, q/s12, x])/
      ((q - s12 - s23)*s23) - (12*G[q/s12, (q - s23)/s12, q/s12, q/(q - s23), 
        x])/((q - s12 - s23)*s23) - 
     (16*G[q/s12, (q - s23)/s12, q/s12, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (8*G[q/s12, (q - s23)/s12, q/(q - s23), 1, x])/
      ((q - s12 - s23)*s23) - (8*G[q/s12, (q - s23)/s12, q/(q - s23), q/s12, 
        x])/((q - s12 - s23)*s23) + 
     (8*G[q/s12, (q - s23)/s12, q/(q - s23), q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (4*G[q/s12, (q - s23)/s12, (q - s23)/s12, 1, 
        x])/((q - s12 - s23)*s23) - 
     (4*G[q/s12, (q - s23)/s12, (q - s23)/s12, q/s12, x])/
      ((q - s12 - s23)*s23) + (4*G[q/s12, (q - s23)/s12, (q - s23)/s12, 
        q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (8*G[q/s12, (q - s23)/s12, q/(s12 + s23), 1, x])/((q - s12 - s23)*s23) - 
     (8*G[q/s12, (q - s23)/s12, q/(s12 + s23), q/s12, x])/
      ((q - s12 - s23)*s23) + (8*G[q/s12, (q - s23)/s12, q/(s12 + s23), 
        q/(q - s23), x])/((q - s12 - s23)*s23) + 
     (32*G[q/s12, (q - s23)/s12, q/(s12 + s23), q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (4*G[q/s12, q/(s12 + s23), 1, 1, x])/
      ((q - s12 - s23)*s23) - (4*G[q/s12, q/(s12 + s23), 1, q/s12, x])/
      ((q - s12 - s23)*s23) - (12*G[q/s12, q/(s12 + s23), 1, q/(q - s23), x])/
      ((q - s12 - s23)*s23) - (8*G[q/s12, q/(s12 + s23), 1, q/(s12 + s23), 
        x])/((q - s12 - s23)*s23) - (4*G[q/s12, q/(s12 + s23), q/s12, 1, x])/
      ((q - s12 - s23)*s23) - (4*G[q/s12, q/(s12 + s23), q/s12, q/s12, x])/
      ((q - s12 - s23)*s23) - (12*G[q/s12, q/(s12 + s23), q/s12, q/(q - s23), 
        x])/((q - s12 - s23)*s23) - 
     (8*G[q/s12, q/(s12 + s23), q/s12, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (4*G[q/s12, q/(s12 + s23), q/(q - s23), 1, x])/
      ((q - s12 - s23)*s23) - (4*G[q/s12, q/(s12 + s23), q/(q - s23), q/s12, 
        x])/((q - s12 - s23)*s23) - 
     (24*G[q/s12, q/(s12 + s23), q/(q - s23), q/(q - s23), x])/
      ((q - s12 - s23)*s23) - (24*G[q/s12, q/(s12 + s23), q/(q - s23), 
        q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (4*G[q/s12, q/(s12 + s23), (q - s23)/s12, 1, x])/((q - s12 - s23)*s23) - 
     (4*G[q/s12, q/(s12 + s23), (q - s23)/s12, q/s12, x])/
      ((q - s12 - s23)*s23) + (4*G[q/s12, q/(s12 + s23), (q - s23)/s12, 
        q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (4*G[q/s12, q/(s12 + s23), q/(s12 + s23), 1, x])/((q - s12 - s23)*s23) - 
     (4*G[q/s12, q/(s12 + s23), q/(s12 + s23), q/s12, x])/
      ((q - s12 - s23)*s23) - (24*G[q/s12, q/(s12 + s23), q/(s12 + s23), 
        q/(q - s23), x])/((q - s12 - s23)*s23) - 
     (56*G[q/s12, q/(s12 + s23), q/(s12 + s23), q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (8*G[q/s12, q/(s12 + s23), (s12 + s23)/s12, 1, 
        x])/((q - s12 - s23)*s23) - 
     (8*G[q/s12, q/(s12 + s23), (s12 + s23)/s12, q/s12, x])/
      ((q - s12 - s23)*s23) + (8*G[q/s12, q/(s12 + s23), (s12 + s23)/s12, 
        q/(q - s23), x])/((q - s12 - s23)*s23) - 
     (8*G[q/s12, (s12 + s23)/s12, 1, 1, x])/((q - s12 - s23)*s23) - 
     (8*G[q/s12, (s12 + s23)/s12, 1, q/s12, x])/((q - s12 - s23)*s23) - 
     (16*G[q/s12, (s12 + s23)/s12, 1, q/(q - s23), x])/
      ((q - s12 - s23)*s23) - (12*G[q/s12, (s12 + s23)/s12, 1, q/(s12 + s23), 
        x])/((q - s12 - s23)*s23) - 
     (8*G[q/s12, (s12 + s23)/s12, q/s12, 1, x])/((q - s12 - s23)*s23) - 
     (8*G[q/s12, (s12 + s23)/s12, q/s12, q/s12, x])/((q - s12 - s23)*s23) - 
     (16*G[q/s12, (s12 + s23)/s12, q/s12, q/(q - s23), x])/
      ((q - s12 - s23)*s23) - (12*G[q/s12, (s12 + s23)/s12, q/s12, 
        q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (8*G[q/s12, (s12 + s23)/s12, q/(q - s23), 1, x])/((q - s12 - s23)*s23) - 
     (8*G[q/s12, (s12 + s23)/s12, q/(q - s23), q/s12, x])/
      ((q - s12 - s23)*s23) + (32*G[q/s12, (s12 + s23)/s12, q/(q - s23), 
        q/(q - s23), x])/((q - s12 - s23)*s23) + 
     (8*G[q/s12, (s12 + s23)/s12, q/(q - s23), q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (8*G[q/s12, (s12 + s23)/s12, q/(s12 + s23), 1, 
        x])/((q - s12 - s23)*s23) - 
     (8*G[q/s12, (s12 + s23)/s12, q/(s12 + s23), q/s12, x])/
      ((q - s12 - s23)*s23) + (8*G[q/s12, (s12 + s23)/s12, q/(s12 + s23), 
        q/(q - s23), x])/((q - s12 - s23)*s23) - 
     (4*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, 1, x])/
      ((q - s12 - s23)*s23) - (4*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, 
        q/s12, x])/((q - s12 - s23)*s23) + 
     (4*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/
      ((q - s12 - s23)*s23) - (4*G[q/(q - s23), 1, 1, 1, x])/
      ((q - s12 - s23)*s23) - (4*G[q/(q - s23), 1, 1, q/s12, x])/
      ((q - s12 - s23)*s23) - (8*G[q/(q - s23), 1, 1, q/(q - s23), x])/
      ((q - s12 - s23)*s23) - (4*G[q/(q - s23), 1, 1, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (4*G[q/(q - s23), 1, q/s12, 1, x])/
      ((q - s12 - s23)*s23) - (4*G[q/(q - s23), 1, q/s12, q/s12, x])/
      ((q - s12 - s23)*s23) - (8*G[q/(q - s23), 1, q/s12, q/(q - s23), x])/
      ((q - s12 - s23)*s23) - (4*G[q/(q - s23), 1, q/s12, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (4*G[q/(q - s23), 1, q/(q - s23), 1, x])/
      ((q - s12 - s23)*s23) - (4*G[q/(q - s23), 1, q/(q - s23), q/s12, x])/
      ((q - s12 - s23)*s23) - (20*G[q/(q - s23), 1, q/(q - s23), q/(q - s23), 
        x])/((q - s12 - s23)*s23) - 
     (8*G[q/(q - s23), 1, q/(q - s23), q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (4*G[q/(q - s23), 1, q/(s12 + s23), 1, x])/
      ((q - s12 - s23)*s23) - (4*G[q/(q - s23), 1, q/(s12 + s23), q/s12, x])/
      ((q - s12 - s23)*s23) - (8*G[q/(q - s23), 1, q/(s12 + s23), 
        q/(q - s23), x])/((q - s12 - s23)*s23) - 
     (4*G[q/(q - s23), 1, q/(s12 + s23), q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (4*G[q/(q - s23), 1, (s12 + s23)/s12, 1, x])/
      ((q - s12 - s23)*s23) - (4*G[q/(q - s23), 1, (s12 + s23)/s12, q/s12, 
        x])/((q - s12 - s23)*s23) + 
     (4*G[q/(q - s23), 1, (s12 + s23)/s12, q/(q - s23), x])/
      ((q - s12 - s23)*s23) - (4*G[q/(q - s23), q/s12, 1, 1, x])/
      ((q - s12 - s23)*s23) - (4*G[q/(q - s23), q/s12, 1, q/s12, x])/
      ((q - s12 - s23)*s23) - (8*G[q/(q - s23), q/s12, 1, q/(q - s23), x])/
      ((q - s12 - s23)*s23) - (4*G[q/(q - s23), q/s12, 1, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (4*G[q/(q - s23), q/s12, q/s12, 1, x])/
      ((q - s12 - s23)*s23) - (4*G[q/(q - s23), q/s12, q/s12, q/s12, x])/
      ((q - s12 - s23)*s23) - (8*G[q/(q - s23), q/s12, q/s12, q/(q - s23), 
        x])/((q - s12 - s23)*s23) - 
     (4*G[q/(q - s23), q/s12, q/s12, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (4*G[q/(q - s23), q/s12, q/(q - s23), 1, x])/
      ((q - s12 - s23)*s23) - (4*G[q/(q - s23), q/s12, q/(q - s23), q/s12, 
        x])/((q - s12 - s23)*s23) - 
     (20*G[q/(q - s23), q/s12, q/(q - s23), q/(q - s23), x])/
      ((q - s12 - s23)*s23) - (8*G[q/(q - s23), q/s12, q/(q - s23), 
        q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (4*G[q/(q - s23), q/s12, q/(s12 + s23), 1, x])/((q - s12 - s23)*s23) - 
     (4*G[q/(q - s23), q/s12, q/(s12 + s23), q/s12, x])/
      ((q - s12 - s23)*s23) - (8*G[q/(q - s23), q/s12, q/(s12 + s23), 
        q/(q - s23), x])/((q - s12 - s23)*s23) - 
     (4*G[q/(q - s23), q/s12, q/(s12 + s23), q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (4*G[q/(q - s23), q/s12, (s12 + s23)/s12, 1, 
        x])/((q - s12 - s23)*s23) - 
     (4*G[q/(q - s23), q/s12, (s12 + s23)/s12, q/s12, x])/
      ((q - s12 - s23)*s23) + (4*G[q/(q - s23), q/s12, (s12 + s23)/s12, 
        q/(q - s23), x])/((q - s12 - s23)*s23) - 
     (4*G[q/(q - s23), q/(q - s23), 1, 1, x])/((q - s12 - s23)*s23) - 
     (4*G[q/(q - s23), q/(q - s23), 1, q/s12, x])/((q - s12 - s23)*s23) - 
     (8*G[q/(q - s23), q/(q - s23), 1, q/(q - s23), x])/
      ((q - s12 - s23)*s23) + (8*G[q/(q - s23), q/(q - s23), 1, 
        q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (4*G[q/(q - s23), q/(q - s23), q/s12, 1, x])/((q - s12 - s23)*s23) - 
     (4*G[q/(q - s23), q/(q - s23), q/s12, q/s12, x])/((q - s12 - s23)*s23) - 
     (8*G[q/(q - s23), q/(q - s23), q/s12, q/(q - s23), x])/
      ((q - s12 - s23)*s23) + (8*G[q/(q - s23), q/(q - s23), q/s12, 
        q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (4*G[q/(q - s23), q/(q - s23), q/(q - s23), 1, x])/
      ((q - s12 - s23)*s23) - (4*G[q/(q - s23), q/(q - s23), q/(q - s23), 
        q/s12, x])/((q - s12 - s23)*s23) + 
     (160*G[q/(q - s23), q/(q - s23), q/(q - s23), q/(q - s23), x])/
      ((q - s12 - s23)*s23) + (56*G[q/(q - s23), q/(q - s23), q/(q - s23), 
        q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
     (8*G[q/(q - s23), q/(q - s23), (q - s23)/s12, 1, x])/
      ((q - s12 - s23)*s23) + (8*G[q/(q - s23), q/(q - s23), (q - s23)/s12, 
        q/s12, x])/((q - s12 - s23)*s23) - 
     (8*G[q/(q - s23), q/(q - s23), (q - s23)/s12, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (4*G[q/(q - s23), q/(q - s23), q/(s12 + s23), 
        1, x])/((q - s12 - s23)*s23) - 
     (4*G[q/(q - s23), q/(q - s23), q/(s12 + s23), q/s12, x])/
      ((q - s12 - s23)*s23) + (56*G[q/(q - s23), q/(q - s23), q/(s12 + s23), 
        q/(q - s23), x])/((q - s12 - s23)*s23) + 
     (32*G[q/(q - s23), q/(q - s23), q/(s12 + s23), q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (8*G[q/(q - s23), q/(q - s23), (s12 + s23)/s12, 
        1, x])/((q - s12 - s23)*s23) - 
     (8*G[q/(q - s23), q/(q - s23), (s12 + s23)/s12, q/s12, x])/
      ((q - s12 - s23)*s23) + (8*G[q/(q - s23), q/(q - s23), (s12 + s23)/s12, 
        q/(q - s23), x])/((q - s12 - s23)*s23) + 
     (8*G[q/(q - s23), (q - s23)/s12, 1, 1, x])/((q - s12 - s23)*s23) + 
     (8*G[q/(q - s23), (q - s23)/s12, 1, q/s12, x])/((q - s12 - s23)*s23) + 
     (12*G[q/(q - s23), (q - s23)/s12, 1, q/(q - s23), x])/
      ((q - s12 - s23)*s23) + (16*G[q/(q - s23), (q - s23)/s12, 1, 
        q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
     (8*G[q/(q - s23), (q - s23)/s12, q/s12, 1, x])/((q - s12 - s23)*s23) + 
     (8*G[q/(q - s23), (q - s23)/s12, q/s12, q/s12, x])/
      ((q - s12 - s23)*s23) + (12*G[q/(q - s23), (q - s23)/s12, q/s12, 
        q/(q - s23), x])/((q - s12 - s23)*s23) + 
     (16*G[q/(q - s23), (q - s23)/s12, q/s12, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) + (8*G[q/(q - s23), (q - s23)/s12, q/(q - s23), 
        1, x])/((q - s12 - s23)*s23) + 
     (8*G[q/(q - s23), (q - s23)/s12, q/(q - s23), q/s12, x])/
      ((q - s12 - s23)*s23) - (8*G[q/(q - s23), (q - s23)/s12, q/(q - s23), 
        q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
     (4*G[q/(q - s23), (q - s23)/s12, (q - s23)/s12, 1, x])/
      ((q - s12 - s23)*s23) + (4*G[q/(q - s23), (q - s23)/s12, (q - s23)/s12, 
        q/s12, x])/((q - s12 - s23)*s23) - 
     (4*G[q/(q - s23), (q - s23)/s12, (q - s23)/s12, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) + (8*G[q/(q - s23), (q - s23)/s12, q/(s12 + s23), 
        1, x])/((q - s12 - s23)*s23) + 
     (8*G[q/(q - s23), (q - s23)/s12, q/(s12 + s23), q/s12, x])/
      ((q - s12 - s23)*s23) - (8*G[q/(q - s23), (q - s23)/s12, q/(s12 + s23), 
        q/(q - s23), x])/((q - s12 - s23)*s23) - 
     (32*G[q/(q - s23), (q - s23)/s12, q/(s12 + s23), q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (4*G[q/(q - s23), q/(s12 + s23), 1, 1, x])/
      ((q - s12 - s23)*s23) - (4*G[q/(q - s23), q/(s12 + s23), 1, q/s12, x])/
      ((q - s12 - s23)*s23) - (4*G[q/(q - s23), q/(s12 + s23), 1, 
        q/(q - s23), x])/((q - s12 - s23)*s23) - 
     (4*G[q/(q - s23), q/(s12 + s23), 1, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (4*G[q/(q - s23), q/(s12 + s23), q/s12, 1, x])/
      ((q - s12 - s23)*s23) - (4*G[q/(q - s23), q/(s12 + s23), q/s12, q/s12, 
        x])/((q - s12 - s23)*s23) - 
     (4*G[q/(q - s23), q/(s12 + s23), q/s12, q/(q - s23), x])/
      ((q - s12 - s23)*s23) - (4*G[q/(q - s23), q/(s12 + s23), q/s12, 
        q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (4*G[q/(q - s23), q/(s12 + s23), q/(q - s23), 1, x])/
      ((q - s12 - s23)*s23) - (4*G[q/(q - s23), q/(s12 + s23), q/(q - s23), 
        q/s12, x])/((q - s12 - s23)*s23) + 
     (56*G[q/(q - s23), q/(s12 + s23), q/(q - s23), q/(q - s23), x])/
      ((q - s12 - s23)*s23) + (32*G[q/(q - s23), q/(s12 + s23), q/(q - s23), 
        q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
     (4*G[q/(q - s23), q/(s12 + s23), (q - s23)/s12, 1, x])/
      ((q - s12 - s23)*s23) + (4*G[q/(q - s23), q/(s12 + s23), (q - s23)/s12, 
        q/s12, x])/((q - s12 - s23)*s23) - 
     (4*G[q/(q - s23), q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (4*G[q/(q - s23), q/(s12 + s23), q/(s12 + s23), 
        1, x])/((q - s12 - s23)*s23) - 
     (4*G[q/(q - s23), q/(s12 + s23), q/(s12 + s23), q/s12, x])/
      ((q - s12 - s23)*s23) + (32*G[q/(q - s23), q/(s12 + s23), 
        q/(s12 + s23), q/(q - s23), x])/((q - s12 - s23)*s23) + 
     (56*G[q/(q - s23), q/(s12 + s23), q/(s12 + s23), q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) + (4*G[q/(q - s23), q/(s12 + s23), 
        (s12 + s23)/s12, 1, x])/((q - s12 - s23)*s23) + 
     (4*G[q/(q - s23), q/(s12 + s23), (s12 + s23)/s12, q/s12, x])/
      ((q - s12 - s23)*s23) - (4*G[q/(q - s23), q/(s12 + s23), 
        (s12 + s23)/s12, q/(q - s23), x])/((q - s12 - s23)*s23) + 
     (4*G[q/(q - s23), (s12 + s23)/s12, 1, 1, x])/((q - s12 - s23)*s23) + 
     (4*G[q/(q - s23), (s12 + s23)/s12, 1, q/s12, x])/((q - s12 - s23)*s23) + 
     (8*G[q/(q - s23), (s12 + s23)/s12, 1, q/(q - s23), x])/
      ((q - s12 - s23)*s23) + (4*G[q/(q - s23), (s12 + s23)/s12, q/s12, 1, 
        x])/((q - s12 - s23)*s23) + 
     (4*G[q/(q - s23), (s12 + s23)/s12, q/s12, q/s12, x])/
      ((q - s12 - s23)*s23) + (8*G[q/(q - s23), (s12 + s23)/s12, q/s12, 
        q/(q - s23), x])/((q - s12 - s23)*s23) + 
     (4*G[q/(q - s23), (s12 + s23)/s12, q/(q - s23), 1, x])/
      ((q - s12 - s23)*s23) + (4*G[q/(q - s23), (s12 + s23)/s12, q/(q - s23), 
        q/s12, x])/((q - s12 - s23)*s23) - 
     (16*G[q/(q - s23), (s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/
      ((q - s12 - s23)*s23) - (4*G[q/(q - s23), (s12 + s23)/s12, q/(q - s23), 
        q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
     (4*G[q/(q - s23), (s12 + s23)/s12, q/(s12 + s23), 1, x])/
      ((q - s12 - s23)*s23) + (4*G[q/(q - s23), (s12 + s23)/s12, 
        q/(s12 + s23), q/s12, x])/((q - s12 - s23)*s23) - 
     (4*G[q/(q - s23), (s12 + s23)/s12, q/(s12 + s23), q/(q - s23), x])/
      ((q - s12 - s23)*s23) + (8*G[q/(q - s23), (s12 + s23)/s12, 
        (s12 + s23)/s12, 1, x])/((q - s12 - s23)*s23) + 
     (8*G[q/(q - s23), (s12 + s23)/s12, (s12 + s23)/s12, q/s12, x])/
      ((q - s12 - s23)*s23) - (8*G[q/(q - s23), (s12 + s23)/s12, 
        (s12 + s23)/s12, q/(q - s23), x])/((q - s12 - s23)*s23) + 
     (8*G[(q - s23)/s12, 1, 1, 1, x])/((q - s12 - s23)*s23) + 
     (8*G[(q - s23)/s12, 1, 1, q/s12, x])/((q - s12 - s23)*s23) + 
     (12*G[(q - s23)/s12, 1, 1, q/(q - s23), x])/((q - s12 - s23)*s23) + 
     (16*G[(q - s23)/s12, 1, 1, q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
     (8*G[(q - s23)/s12, 1, q/s12, 1, x])/((q - s12 - s23)*s23) + 
     (8*G[(q - s23)/s12, 1, q/s12, q/s12, x])/((q - s12 - s23)*s23) + 
     (12*G[(q - s23)/s12, 1, q/s12, q/(q - s23), x])/((q - s12 - s23)*s23) + 
     (16*G[(q - s23)/s12, 1, q/s12, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) + (8*G[(q - s23)/s12, 1, q/(q - s23), 1, x])/
      ((q - s12 - s23)*s23) + (8*G[(q - s23)/s12, 1, q/(q - s23), q/s12, x])/
      ((q - s12 - s23)*s23) + (24*G[(q - s23)/s12, 1, q/(q - s23), 
        q/(q - s23), x])/((q - s12 - s23)*s23) + 
     (20*G[(q - s23)/s12, 1, q/(q - s23), q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) + (12*G[(q - s23)/s12, 1, (q - s23)/s12, 1, x])/
      ((q - s12 - s23)*s23) + (12*G[(q - s23)/s12, 1, (q - s23)/s12, q/s12, 
        x])/((q - s12 - s23)*s23) - 
     (12*G[(q - s23)/s12, 1, (q - s23)/s12, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) + (8*G[(q - s23)/s12, 1, q/(s12 + s23), 1, x])/
      ((q - s12 - s23)*s23) + (8*G[(q - s23)/s12, 1, q/(s12 + s23), q/s12, 
        x])/((q - s12 - s23)*s23) + 
     (20*G[(q - s23)/s12, 1, q/(s12 + s23), q/(q - s23), x])/
      ((q - s12 - s23)*s23) + (40*G[(q - s23)/s12, 1, q/(s12 + s23), 
        q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
     (8*G[(q - s23)/s12, 1, (s12 + s23)/s12, 1, x])/((q - s12 - s23)*s23) + 
     (8*G[(q - s23)/s12, 1, (s12 + s23)/s12, q/s12, x])/
      ((q - s12 - s23)*s23) - (8*G[(q - s23)/s12, 1, (s12 + s23)/s12, 
        q/(q - s23), x])/((q - s12 - s23)*s23) + 
     (8*G[(q - s23)/s12, q/s12, 1, 1, x])/((q - s12 - s23)*s23) + 
     (8*G[(q - s23)/s12, q/s12, 1, q/s12, x])/((q - s12 - s23)*s23) + 
     (12*G[(q - s23)/s12, q/s12, 1, q/(q - s23), x])/((q - s12 - s23)*s23) + 
     (16*G[(q - s23)/s12, q/s12, 1, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) + (8*G[(q - s23)/s12, q/s12, q/s12, 1, x])/
      ((q - s12 - s23)*s23) + (8*G[(q - s23)/s12, q/s12, q/s12, q/s12, x])/
      ((q - s12 - s23)*s23) + (12*G[(q - s23)/s12, q/s12, q/s12, q/(q - s23), 
        x])/((q - s12 - s23)*s23) + 
     (16*G[(q - s23)/s12, q/s12, q/s12, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) + (8*G[(q - s23)/s12, q/s12, q/(q - s23), 1, x])/
      ((q - s12 - s23)*s23) + (8*G[(q - s23)/s12, q/s12, q/(q - s23), q/s12, 
        x])/((q - s12 - s23)*s23) + 
     (24*G[(q - s23)/s12, q/s12, q/(q - s23), q/(q - s23), x])/
      ((q - s12 - s23)*s23) + (20*G[(q - s23)/s12, q/s12, q/(q - s23), 
        q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
     (12*G[(q - s23)/s12, q/s12, (q - s23)/s12, 1, x])/
      ((q - s12 - s23)*s23) + (12*G[(q - s23)/s12, q/s12, (q - s23)/s12, 
        q/s12, x])/((q - s12 - s23)*s23) - 
     (12*G[(q - s23)/s12, q/s12, (q - s23)/s12, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) + (8*G[(q - s23)/s12, q/s12, q/(s12 + s23), 1, 
        x])/((q - s12 - s23)*s23) + 
     (8*G[(q - s23)/s12, q/s12, q/(s12 + s23), q/s12, x])/
      ((q - s12 - s23)*s23) + (20*G[(q - s23)/s12, q/s12, q/(s12 + s23), 
        q/(q - s23), x])/((q - s12 - s23)*s23) + 
     (40*G[(q - s23)/s12, q/s12, q/(s12 + s23), q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) + (8*G[(q - s23)/s12, q/s12, (s12 + s23)/s12, 1, 
        x])/((q - s12 - s23)*s23) + 
     (8*G[(q - s23)/s12, q/s12, (s12 + s23)/s12, q/s12, x])/
      ((q - s12 - s23)*s23) - (8*G[(q - s23)/s12, q/s12, (s12 + s23)/s12, 
        q/(q - s23), x])/((q - s12 - s23)*s23) + 
     (8*G[(q - s23)/s12, q/(q - s23), 1, 1, x])/((q - s12 - s23)*s23) + 
     (8*G[(q - s23)/s12, q/(q - s23), 1, q/s12, x])/((q - s12 - s23)*s23) + 
     (12*G[(q - s23)/s12, q/(q - s23), 1, q/(q - s23), x])/
      ((q - s12 - s23)*s23) + (16*G[(q - s23)/s12, q/(q - s23), 1, 
        q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
     (8*G[(q - s23)/s12, q/(q - s23), q/s12, 1, x])/((q - s12 - s23)*s23) + 
     (8*G[(q - s23)/s12, q/(q - s23), q/s12, q/s12, x])/
      ((q - s12 - s23)*s23) + (12*G[(q - s23)/s12, q/(q - s23), q/s12, 
        q/(q - s23), x])/((q - s12 - s23)*s23) + 
     (16*G[(q - s23)/s12, q/(q - s23), q/s12, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) + (8*G[(q - s23)/s12, q/(q - s23), q/(q - s23), 
        1, x])/((q - s12 - s23)*s23) + 
     (8*G[(q - s23)/s12, q/(q - s23), q/(q - s23), q/s12, x])/
      ((q - s12 - s23)*s23) - (8*G[(q - s23)/s12, q/(q - s23), q/(q - s23), 
        q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
     (4*G[(q - s23)/s12, q/(q - s23), (q - s23)/s12, 1, x])/
      ((q - s12 - s23)*s23) + (4*G[(q - s23)/s12, q/(q - s23), (q - s23)/s12, 
        q/s12, x])/((q - s12 - s23)*s23) - 
     (4*G[(q - s23)/s12, q/(q - s23), (q - s23)/s12, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) + (8*G[(q - s23)/s12, q/(q - s23), q/(s12 + s23), 
        1, x])/((q - s12 - s23)*s23) + 
     (8*G[(q - s23)/s12, q/(q - s23), q/(s12 + s23), q/s12, x])/
      ((q - s12 - s23)*s23) - (8*G[(q - s23)/s12, q/(q - s23), q/(s12 + s23), 
        q/(q - s23), x])/((q - s12 - s23)*s23) - 
     (32*G[(q - s23)/s12, q/(q - s23), q/(s12 + s23), q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) + (4*G[(q - s23)/s12, (q - s23)/s12, 1, 1, x])/
      ((q - s12 - s23)*s23) + (4*G[(q - s23)/s12, (q - s23)/s12, 1, q/s12, 
        x])/((q - s12 - s23)*s23) + 
     (12*G[(q - s23)/s12, (q - s23)/s12, 1, q/(q - s23), x])/
      ((q - s12 - s23)*s23) + (8*G[(q - s23)/s12, (q - s23)/s12, 1, 
        q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
     (4*G[(q - s23)/s12, (q - s23)/s12, q/s12, 1, x])/((q - s12 - s23)*s23) + 
     (4*G[(q - s23)/s12, (q - s23)/s12, q/s12, q/s12, x])/
      ((q - s12 - s23)*s23) + (12*G[(q - s23)/s12, (q - s23)/s12, q/s12, 
        q/(q - s23), x])/((q - s12 - s23)*s23) + 
     (8*G[(q - s23)/s12, (q - s23)/s12, q/s12, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) + (4*G[(q - s23)/s12, (q - s23)/s12, q/(q - s23), 
        1, x])/((q - s12 - s23)*s23) + 
     (4*G[(q - s23)/s12, (q - s23)/s12, q/(q - s23), q/s12, x])/
      ((q - s12 - s23)*s23) - (4*G[(q - s23)/s12, (q - s23)/s12, q/(q - s23), 
        q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (4*G[(q - s23)/s12, (q - s23)/s12, (q - s23)/s12, 1, x])/
      ((q - s12 - s23)*s23) - (4*G[(q - s23)/s12, (q - s23)/s12, 
        (q - s23)/s12, q/s12, x])/((q - s12 - s23)*s23) + 
     (4*G[(q - s23)/s12, (q - s23)/s12, (q - s23)/s12, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) + (4*G[(q - s23)/s12, (q - s23)/s12, 
        q/(s12 + s23), 1, x])/((q - s12 - s23)*s23) + 
     (4*G[(q - s23)/s12, (q - s23)/s12, q/(s12 + s23), q/s12, x])/
      ((q - s12 - s23)*s23) - (4*G[(q - s23)/s12, (q - s23)/s12, 
        q/(s12 + s23), q/(q - s23), x])/((q - s12 - s23)*s23) - 
     (16*G[(q - s23)/s12, (q - s23)/s12, q/(s12 + s23), q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) + (8*G[(q - s23)/s12, q/(s12 + s23), 1, 1, x])/
      ((q - s12 - s23)*s23) + (8*G[(q - s23)/s12, q/(s12 + s23), 1, q/s12, 
        x])/((q - s12 - s23)*s23) + 
     (4*G[(q - s23)/s12, q/(s12 + s23), 1, q/(q - s23), x])/
      ((q - s12 - s23)*s23) + (16*G[(q - s23)/s12, q/(s12 + s23), 1, 
        q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
     (8*G[(q - s23)/s12, q/(s12 + s23), q/s12, 1, x])/((q - s12 - s23)*s23) + 
     (8*G[(q - s23)/s12, q/(s12 + s23), q/s12, q/s12, x])/
      ((q - s12 - s23)*s23) + (4*G[(q - s23)/s12, q/(s12 + s23), q/s12, 
        q/(q - s23), x])/((q - s12 - s23)*s23) + 
     (16*G[(q - s23)/s12, q/(s12 + s23), q/s12, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) + (8*G[(q - s23)/s12, q/(s12 + s23), q/(q - s23), 
        1, x])/((q - s12 - s23)*s23) + 
     (8*G[(q - s23)/s12, q/(s12 + s23), q/(q - s23), q/s12, x])/
      ((q - s12 - s23)*s23) - (8*G[(q - s23)/s12, q/(s12 + s23), q/(q - s23), 
        q/(q - s23), x])/((q - s12 - s23)*s23) - 
     (32*G[(q - s23)/s12, q/(s12 + s23), q/(q - s23), q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) + (12*G[(q - s23)/s12, q/(s12 + s23), 
        (q - s23)/s12, 1, x])/((q - s12 - s23)*s23) + 
     (12*G[(q - s23)/s12, q/(s12 + s23), (q - s23)/s12, q/s12, x])/
      ((q - s12 - s23)*s23) - (12*G[(q - s23)/s12, q/(s12 + s23), 
        (q - s23)/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
     (8*G[(q - s23)/s12, q/(s12 + s23), q/(s12 + s23), 1, x])/
      ((q - s12 - s23)*s23) + (8*G[(q - s23)/s12, q/(s12 + s23), 
        q/(s12 + s23), q/s12, x])/((q - s12 - s23)*s23) - 
     (32*G[(q - s23)/s12, q/(s12 + s23), q/(s12 + s23), q/(q - s23), x])/
      ((q - s12 - s23)*s23) - (104*G[(q - s23)/s12, q/(s12 + s23), 
        q/(s12 + s23), q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (4*G[q/(s12 + s23), 1, 1, 1, x])/((q - s12 - s23)*s23) - 
     (4*G[q/(s12 + s23), 1, 1, q/s12, x])/((q - s12 - s23)*s23) - 
     (4*G[q/(s12 + s23), 1, 1, q/(q - s23), x])/((q - s12 - s23)*s23) - 
     (8*G[q/(s12 + s23), 1, 1, q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (4*G[q/(s12 + s23), 1, q/s12, 1, x])/((q - s12 - s23)*s23) - 
     (4*G[q/(s12 + s23), 1, q/s12, q/s12, x])/((q - s12 - s23)*s23) - 
     (4*G[q/(s12 + s23), 1, q/s12, q/(q - s23), x])/((q - s12 - s23)*s23) - 
     (8*G[q/(s12 + s23), 1, q/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (4*G[q/(s12 + s23), 1, q/(q - s23), 1, x])/((q - s12 - s23)*s23) - 
     (4*G[q/(s12 + s23), 1, q/(q - s23), q/s12, x])/((q - s12 - s23)*s23) - 
     (4*G[q/(s12 + s23), 1, q/(q - s23), q/(q - s23), x])/
      ((q - s12 - s23)*s23) - (8*G[q/(s12 + s23), 1, q/(q - s23), 
        q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (4*G[q/(s12 + s23), 1, (q - s23)/s12, 1, x])/((q - s12 - s23)*s23) - 
     (4*G[q/(s12 + s23), 1, (q - s23)/s12, q/s12, x])/((q - s12 - s23)*s23) + 
     (4*G[q/(s12 + s23), 1, (q - s23)/s12, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (4*G[q/(s12 + s23), 1, q/(s12 + s23), 1, x])/
      ((q - s12 - s23)*s23) - (4*G[q/(s12 + s23), 1, q/(s12 + s23), q/s12, 
        x])/((q - s12 - s23)*s23) - 
     (8*G[q/(s12 + s23), 1, q/(s12 + s23), q/(q - s23), x])/
      ((q - s12 - s23)*s23) - (20*G[q/(s12 + s23), 1, q/(s12 + s23), 
        q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (4*G[q/(s12 + s23), q/s12, 1, 1, x])/((q - s12 - s23)*s23) - 
     (4*G[q/(s12 + s23), q/s12, 1, q/s12, x])/((q - s12 - s23)*s23) - 
     (4*G[q/(s12 + s23), q/s12, 1, q/(q - s23), x])/((q - s12 - s23)*s23) - 
     (8*G[q/(s12 + s23), q/s12, 1, q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (4*G[q/(s12 + s23), q/s12, q/s12, 1, x])/((q - s12 - s23)*s23) - 
     (4*G[q/(s12 + s23), q/s12, q/s12, q/s12, x])/((q - s12 - s23)*s23) - 
     (4*G[q/(s12 + s23), q/s12, q/s12, q/(q - s23), x])/
      ((q - s12 - s23)*s23) - (8*G[q/(s12 + s23), q/s12, q/s12, 
        q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (4*G[q/(s12 + s23), q/s12, q/(q - s23), 1, x])/((q - s12 - s23)*s23) - 
     (4*G[q/(s12 + s23), q/s12, q/(q - s23), q/s12, x])/
      ((q - s12 - s23)*s23) - (4*G[q/(s12 + s23), q/s12, q/(q - s23), 
        q/(q - s23), x])/((q - s12 - s23)*s23) - 
     (8*G[q/(s12 + s23), q/s12, q/(q - s23), q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (4*G[q/(s12 + s23), q/s12, (q - s23)/s12, 1, 
        x])/((q - s12 - s23)*s23) - 
     (4*G[q/(s12 + s23), q/s12, (q - s23)/s12, q/s12, x])/
      ((q - s12 - s23)*s23) + (4*G[q/(s12 + s23), q/s12, (q - s23)/s12, 
        q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (4*G[q/(s12 + s23), q/s12, q/(s12 + s23), 1, x])/((q - s12 - s23)*s23) - 
     (4*G[q/(s12 + s23), q/s12, q/(s12 + s23), q/s12, x])/
      ((q - s12 - s23)*s23) - (8*G[q/(s12 + s23), q/s12, q/(s12 + s23), 
        q/(q - s23), x])/((q - s12 - s23)*s23) - 
     (20*G[q/(s12 + s23), q/s12, q/(s12 + s23), q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (4*G[q/(s12 + s23), q/(q - s23), 1, 1, x])/
      ((q - s12 - s23)*s23) - (4*G[q/(s12 + s23), q/(q - s23), 1, q/s12, x])/
      ((q - s12 - s23)*s23) - (4*G[q/(s12 + s23), q/(q - s23), 1, 
        q/(q - s23), x])/((q - s12 - s23)*s23) - 
     (4*G[q/(s12 + s23), q/(q - s23), 1, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (4*G[q/(s12 + s23), q/(q - s23), q/s12, 1, x])/
      ((q - s12 - s23)*s23) - (4*G[q/(s12 + s23), q/(q - s23), q/s12, q/s12, 
        x])/((q - s12 - s23)*s23) - 
     (4*G[q/(s12 + s23), q/(q - s23), q/s12, q/(q - s23), x])/
      ((q - s12 - s23)*s23) - (4*G[q/(s12 + s23), q/(q - s23), q/s12, 
        q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (4*G[q/(s12 + s23), q/(q - s23), q/(q - s23), 1, x])/
      ((q - s12 - s23)*s23) - (4*G[q/(s12 + s23), q/(q - s23), q/(q - s23), 
        q/s12, x])/((q - s12 - s23)*s23) + 
     (56*G[q/(s12 + s23), q/(q - s23), q/(q - s23), q/(q - s23), x])/
      ((q - s12 - s23)*s23) + (32*G[q/(s12 + s23), q/(q - s23), q/(q - s23), 
        q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
     (4*G[q/(s12 + s23), q/(q - s23), (q - s23)/s12, 1, x])/
      ((q - s12 - s23)*s23) + (4*G[q/(s12 + s23), q/(q - s23), (q - s23)/s12, 
        q/s12, x])/((q - s12 - s23)*s23) - 
     (4*G[q/(s12 + s23), q/(q - s23), (q - s23)/s12, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (4*G[q/(s12 + s23), q/(q - s23), q/(s12 + s23), 
        1, x])/((q - s12 - s23)*s23) - 
     (4*G[q/(s12 + s23), q/(q - s23), q/(s12 + s23), q/s12, x])/
      ((q - s12 - s23)*s23) + (32*G[q/(s12 + s23), q/(q - s23), 
        q/(s12 + s23), q/(q - s23), x])/((q - s12 - s23)*s23) + 
     (56*G[q/(s12 + s23), q/(q - s23), q/(s12 + s23), q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) + (4*G[q/(s12 + s23), q/(q - s23), 
        (s12 + s23)/s12, 1, x])/((q - s12 - s23)*s23) + 
     (4*G[q/(s12 + s23), q/(q - s23), (s12 + s23)/s12, q/s12, x])/
      ((q - s12 - s23)*s23) - (4*G[q/(s12 + s23), q/(q - s23), 
        (s12 + s23)/s12, q/(q - s23), x])/((q - s12 - s23)*s23) + 
     (4*G[q/(s12 + s23), (q - s23)/s12, 1, 1, x])/((q - s12 - s23)*s23) + 
     (4*G[q/(s12 + s23), (q - s23)/s12, 1, q/s12, x])/((q - s12 - s23)*s23) + 
     (8*G[q/(s12 + s23), (q - s23)/s12, 1, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) + (4*G[q/(s12 + s23), (q - s23)/s12, q/s12, 1, 
        x])/((q - s12 - s23)*s23) + 
     (4*G[q/(s12 + s23), (q - s23)/s12, q/s12, q/s12, x])/
      ((q - s12 - s23)*s23) + (8*G[q/(s12 + s23), (q - s23)/s12, q/s12, 
        q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
     (4*G[q/(s12 + s23), (q - s23)/s12, q/(q - s23), 1, x])/
      ((q - s12 - s23)*s23) + (4*G[q/(s12 + s23), (q - s23)/s12, q/(q - s23), 
        q/s12, x])/((q - s12 - s23)*s23) - 
     (4*G[q/(s12 + s23), (q - s23)/s12, q/(q - s23), q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) + (8*G[q/(s12 + s23), (q - s23)/s12, 
        (q - s23)/s12, 1, x])/((q - s12 - s23)*s23) + 
     (8*G[q/(s12 + s23), (q - s23)/s12, (q - s23)/s12, q/s12, x])/
      ((q - s12 - s23)*s23) - (8*G[q/(s12 + s23), (q - s23)/s12, 
        (q - s23)/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
     (4*G[q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), 1, x])/
      ((q - s12 - s23)*s23) + (4*G[q/(s12 + s23), (q - s23)/s12, 
        q/(s12 + s23), q/s12, x])/((q - s12 - s23)*s23) - 
     (4*G[q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), q/(q - s23), x])/
      ((q - s12 - s23)*s23) - (16*G[q/(s12 + s23), (q - s23)/s12, 
        q/(s12 + s23), q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (4*G[q/(s12 + s23), q/(s12 + s23), 1, 1, x])/((q - s12 - s23)*s23) - 
     (4*G[q/(s12 + s23), q/(s12 + s23), 1, q/s12, x])/((q - s12 - s23)*s23) + 
     (8*G[q/(s12 + s23), q/(s12 + s23), 1, q/(q - s23), x])/
      ((q - s12 - s23)*s23) - (8*G[q/(s12 + s23), q/(s12 + s23), 1, 
        q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (4*G[q/(s12 + s23), q/(s12 + s23), q/s12, 1, x])/((q - s12 - s23)*s23) - 
     (4*G[q/(s12 + s23), q/(s12 + s23), q/s12, q/s12, x])/
      ((q - s12 - s23)*s23) + (8*G[q/(s12 + s23), q/(s12 + s23), q/s12, 
        q/(q - s23), x])/((q - s12 - s23)*s23) - 
     (8*G[q/(s12 + s23), q/(s12 + s23), q/s12, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (4*G[q/(s12 + s23), q/(s12 + s23), q/(q - s23), 
        1, x])/((q - s12 - s23)*s23) - 
     (4*G[q/(s12 + s23), q/(s12 + s23), q/(q - s23), q/s12, x])/
      ((q - s12 - s23)*s23) + (32*G[q/(s12 + s23), q/(s12 + s23), 
        q/(q - s23), q/(q - s23), x])/((q - s12 - s23)*s23) + 
     (56*G[q/(s12 + s23), q/(s12 + s23), q/(q - s23), q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (8*G[q/(s12 + s23), q/(s12 + s23), 
        (q - s23)/s12, 1, x])/((q - s12 - s23)*s23) - 
     (8*G[q/(s12 + s23), q/(s12 + s23), (q - s23)/s12, q/s12, x])/
      ((q - s12 - s23)*s23) + (8*G[q/(s12 + s23), q/(s12 + s23), 
        (q - s23)/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (4*G[q/(s12 + s23), q/(s12 + s23), q/(s12 + s23), 1, x])/
      ((q - s12 - s23)*s23) - (4*G[q/(s12 + s23), q/(s12 + s23), 
        q/(s12 + s23), q/s12, x])/((q - s12 - s23)*s23) + 
     (56*G[q/(s12 + s23), q/(s12 + s23), q/(s12 + s23), q/(q - s23), x])/
      ((q - s12 - s23)*s23) + (160*G[q/(s12 + s23), q/(s12 + s23), 
        q/(s12 + s23), q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
     (8*G[q/(s12 + s23), q/(s12 + s23), (s12 + s23)/s12, 1, x])/
      ((q - s12 - s23)*s23) + (8*G[q/(s12 + s23), q/(s12 + s23), 
        (s12 + s23)/s12, q/s12, x])/((q - s12 - s23)*s23) - 
     (8*G[q/(s12 + s23), q/(s12 + s23), (s12 + s23)/s12, q/(q - s23), x])/
      ((q - s12 - s23)*s23) + (8*G[q/(s12 + s23), (s12 + s23)/s12, 1, 1, x])/
      ((q - s12 - s23)*s23) + (8*G[q/(s12 + s23), (s12 + s23)/s12, 1, q/s12, 
        x])/((q - s12 - s23)*s23) + 
     (16*G[q/(s12 + s23), (s12 + s23)/s12, 1, q/(q - s23), x])/
      ((q - s12 - s23)*s23) + (12*G[q/(s12 + s23), (s12 + s23)/s12, 1, 
        q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
     (8*G[q/(s12 + s23), (s12 + s23)/s12, q/s12, 1, x])/
      ((q - s12 - s23)*s23) + (8*G[q/(s12 + s23), (s12 + s23)/s12, q/s12, 
        q/s12, x])/((q - s12 - s23)*s23) + 
     (16*G[q/(s12 + s23), (s12 + s23)/s12, q/s12, q/(q - s23), x])/
      ((q - s12 - s23)*s23) + (12*G[q/(s12 + s23), (s12 + s23)/s12, q/s12, 
        q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
     (8*G[q/(s12 + s23), (s12 + s23)/s12, q/(q - s23), 1, x])/
      ((q - s12 - s23)*s23) + (8*G[q/(s12 + s23), (s12 + s23)/s12, 
        q/(q - s23), q/s12, x])/((q - s12 - s23)*s23) - 
     (32*G[q/(s12 + s23), (s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/
      ((q - s12 - s23)*s23) - (8*G[q/(s12 + s23), (s12 + s23)/s12, 
        q/(q - s23), q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
     (8*G[q/(s12 + s23), (s12 + s23)/s12, q/(s12 + s23), 1, x])/
      ((q - s12 - s23)*s23) + (8*G[q/(s12 + s23), (s12 + s23)/s12, 
        q/(s12 + s23), q/s12, x])/((q - s12 - s23)*s23) - 
     (8*G[q/(s12 + s23), (s12 + s23)/s12, q/(s12 + s23), q/(q - s23), x])/
      ((q - s12 - s23)*s23) + (4*G[q/(s12 + s23), (s12 + s23)/s12, 
        (s12 + s23)/s12, 1, x])/((q - s12 - s23)*s23) + 
     (4*G[q/(s12 + s23), (s12 + s23)/s12, (s12 + s23)/s12, q/s12, x])/
      ((q - s12 - s23)*s23) - (4*G[q/(s12 + s23), (s12 + s23)/s12, 
        (s12 + s23)/s12, q/(q - s23), x])/((q - s12 - s23)*s23) + 
     (8*G[(s12 + s23)/s12, 1, 1, 1, x])/((q - s12 - s23)*s23) + 
     (8*G[(s12 + s23)/s12, 1, 1, q/s12, x])/((q - s12 - s23)*s23) + 
     (16*G[(s12 + s23)/s12, 1, 1, q/(q - s23), x])/((q - s12 - s23)*s23) + 
     (12*G[(s12 + s23)/s12, 1, 1, q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
     (8*G[(s12 + s23)/s12, 1, q/s12, 1, x])/((q - s12 - s23)*s23) + 
     (8*G[(s12 + s23)/s12, 1, q/s12, q/s12, x])/((q - s12 - s23)*s23) + 
     (16*G[(s12 + s23)/s12, 1, q/s12, q/(q - s23), x])/
      ((q - s12 - s23)*s23) + (12*G[(s12 + s23)/s12, 1, q/s12, q/(s12 + s23), 
        x])/((q - s12 - s23)*s23) + 
     (8*G[(s12 + s23)/s12, 1, q/(q - s23), 1, x])/((q - s12 - s23)*s23) + 
     (8*G[(s12 + s23)/s12, 1, q/(q - s23), q/s12, x])/((q - s12 - s23)*s23) + 
     (40*G[(s12 + s23)/s12, 1, q/(q - s23), q/(q - s23), x])/
      ((q - s12 - s23)*s23) + (20*G[(s12 + s23)/s12, 1, q/(q - s23), 
        q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
     (8*G[(s12 + s23)/s12, 1, (q - s23)/s12, 1, x])/((q - s12 - s23)*s23) + 
     (8*G[(s12 + s23)/s12, 1, (q - s23)/s12, q/s12, x])/
      ((q - s12 - s23)*s23) - (8*G[(s12 + s23)/s12, 1, (q - s23)/s12, 
        q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
     (8*G[(s12 + s23)/s12, 1, q/(s12 + s23), 1, x])/((q - s12 - s23)*s23) + 
     (8*G[(s12 + s23)/s12, 1, q/(s12 + s23), q/s12, x])/
      ((q - s12 - s23)*s23) + (20*G[(s12 + s23)/s12, 1, q/(s12 + s23), 
        q/(q - s23), x])/((q - s12 - s23)*s23) + 
     (24*G[(s12 + s23)/s12, 1, q/(s12 + s23), q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) + (12*G[(s12 + s23)/s12, 1, (s12 + s23)/s12, 1, 
        x])/((q - s12 - s23)*s23) + 
     (12*G[(s12 + s23)/s12, 1, (s12 + s23)/s12, q/s12, x])/
      ((q - s12 - s23)*s23) - (12*G[(s12 + s23)/s12, 1, (s12 + s23)/s12, 
        q/(q - s23), x])/((q - s12 - s23)*s23) + 
     (8*G[(s12 + s23)/s12, q/s12, 1, 1, x])/((q - s12 - s23)*s23) + 
     (8*G[(s12 + s23)/s12, q/s12, 1, q/s12, x])/((q - s12 - s23)*s23) + 
     (16*G[(s12 + s23)/s12, q/s12, 1, q/(q - s23), x])/
      ((q - s12 - s23)*s23) + (12*G[(s12 + s23)/s12, q/s12, 1, q/(s12 + s23), 
        x])/((q - s12 - s23)*s23) + 
     (8*G[(s12 + s23)/s12, q/s12, q/s12, 1, x])/((q - s12 - s23)*s23) + 
     (8*G[(s12 + s23)/s12, q/s12, q/s12, q/s12, x])/((q - s12 - s23)*s23) + 
     (16*G[(s12 + s23)/s12, q/s12, q/s12, q/(q - s23), x])/
      ((q - s12 - s23)*s23) + (12*G[(s12 + s23)/s12, q/s12, q/s12, 
        q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
     (8*G[(s12 + s23)/s12, q/s12, q/(q - s23), 1, x])/((q - s12 - s23)*s23) + 
     (8*G[(s12 + s23)/s12, q/s12, q/(q - s23), q/s12, x])/
      ((q - s12 - s23)*s23) + (40*G[(s12 + s23)/s12, q/s12, q/(q - s23), 
        q/(q - s23), x])/((q - s12 - s23)*s23) + 
     (20*G[(s12 + s23)/s12, q/s12, q/(q - s23), q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) + (8*G[(s12 + s23)/s12, q/s12, (q - s23)/s12, 1, 
        x])/((q - s12 - s23)*s23) + 
     (8*G[(s12 + s23)/s12, q/s12, (q - s23)/s12, q/s12, x])/
      ((q - s12 - s23)*s23) - (8*G[(s12 + s23)/s12, q/s12, (q - s23)/s12, 
        q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
     (8*G[(s12 + s23)/s12, q/s12, q/(s12 + s23), 1, x])/
      ((q - s12 - s23)*s23) + (8*G[(s12 + s23)/s12, q/s12, q/(s12 + s23), 
        q/s12, x])/((q - s12 - s23)*s23) + 
     (20*G[(s12 + s23)/s12, q/s12, q/(s12 + s23), q/(q - s23), x])/
      ((q - s12 - s23)*s23) + (24*G[(s12 + s23)/s12, q/s12, q/(s12 + s23), 
        q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
     (12*G[(s12 + s23)/s12, q/s12, (s12 + s23)/s12, 1, x])/
      ((q - s12 - s23)*s23) + (12*G[(s12 + s23)/s12, q/s12, (s12 + s23)/s12, 
        q/s12, x])/((q - s12 - s23)*s23) - 
     (12*G[(s12 + s23)/s12, q/s12, (s12 + s23)/s12, q/(q - s23), x])/
      ((q - s12 - s23)*s23) + (8*G[(s12 + s23)/s12, q/(q - s23), 1, 1, x])/
      ((q - s12 - s23)*s23) + (8*G[(s12 + s23)/s12, q/(q - s23), 1, q/s12, 
        x])/((q - s12 - s23)*s23) + 
     (16*G[(s12 + s23)/s12, q/(q - s23), 1, q/(q - s23), x])/
      ((q - s12 - s23)*s23) + (4*G[(s12 + s23)/s12, q/(q - s23), 1, 
        q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
     (8*G[(s12 + s23)/s12, q/(q - s23), q/s12, 1, x])/((q - s12 - s23)*s23) + 
     (8*G[(s12 + s23)/s12, q/(q - s23), q/s12, q/s12, x])/
      ((q - s12 - s23)*s23) + (16*G[(s12 + s23)/s12, q/(q - s23), q/s12, 
        q/(q - s23), x])/((q - s12 - s23)*s23) + 
     (4*G[(s12 + s23)/s12, q/(q - s23), q/s12, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) + (8*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), 
        1, x])/((q - s12 - s23)*s23) + 
     (8*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), q/s12, x])/
      ((q - s12 - s23)*s23) - (104*G[(s12 + s23)/s12, q/(q - s23), 
        q/(q - s23), q/(q - s23), x])/((q - s12 - s23)*s23) - 
     (32*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) + (8*G[(s12 + s23)/s12, q/(q - s23), 
        q/(s12 + s23), 1, x])/((q - s12 - s23)*s23) + 
     (8*G[(s12 + s23)/s12, q/(q - s23), q/(s12 + s23), q/s12, x])/
      ((q - s12 - s23)*s23) - (32*G[(s12 + s23)/s12, q/(q - s23), 
        q/(s12 + s23), q/(q - s23), x])/((q - s12 - s23)*s23) - 
     (8*G[(s12 + s23)/s12, q/(q - s23), q/(s12 + s23), q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) + (12*G[(s12 + s23)/s12, q/(q - s23), 
        (s12 + s23)/s12, 1, x])/((q - s12 - s23)*s23) + 
     (12*G[(s12 + s23)/s12, q/(q - s23), (s12 + s23)/s12, q/s12, x])/
      ((q - s12 - s23)*s23) - (12*G[(s12 + s23)/s12, q/(q - s23), 
        (s12 + s23)/s12, q/(q - s23), x])/((q - s12 - s23)*s23) + 
     (8*G[(s12 + s23)/s12, q/(s12 + s23), 1, 1, x])/((q - s12 - s23)*s23) + 
     (8*G[(s12 + s23)/s12, q/(s12 + s23), 1, q/s12, x])/
      ((q - s12 - s23)*s23) + (16*G[(s12 + s23)/s12, q/(s12 + s23), 1, 
        q/(q - s23), x])/((q - s12 - s23)*s23) + 
     (12*G[(s12 + s23)/s12, q/(s12 + s23), 1, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) + (8*G[(s12 + s23)/s12, q/(s12 + s23), q/s12, 1, 
        x])/((q - s12 - s23)*s23) + 
     (8*G[(s12 + s23)/s12, q/(s12 + s23), q/s12, q/s12, x])/
      ((q - s12 - s23)*s23) + (16*G[(s12 + s23)/s12, q/(s12 + s23), q/s12, 
        q/(q - s23), x])/((q - s12 - s23)*s23) + 
     (12*G[(s12 + s23)/s12, q/(s12 + s23), q/s12, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) + (8*G[(s12 + s23)/s12, q/(s12 + s23), 
        q/(q - s23), 1, x])/((q - s12 - s23)*s23) + 
     (8*G[(s12 + s23)/s12, q/(s12 + s23), q/(q - s23), q/s12, x])/
      ((q - s12 - s23)*s23) - (32*G[(s12 + s23)/s12, q/(s12 + s23), 
        q/(q - s23), q/(q - s23), x])/((q - s12 - s23)*s23) - 
     (8*G[(s12 + s23)/s12, q/(s12 + s23), q/(q - s23), q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) + (8*G[(s12 + s23)/s12, q/(s12 + s23), 
        q/(s12 + s23), 1, x])/((q - s12 - s23)*s23) + 
     (8*G[(s12 + s23)/s12, q/(s12 + s23), q/(s12 + s23), q/s12, x])/
      ((q - s12 - s23)*s23) - (8*G[(s12 + s23)/s12, q/(s12 + s23), 
        q/(s12 + s23), q/(q - s23), x])/((q - s12 - s23)*s23) + 
     (4*G[(s12 + s23)/s12, q/(s12 + s23), (s12 + s23)/s12, 1, x])/
      ((q - s12 - s23)*s23) + (4*G[(s12 + s23)/s12, q/(s12 + s23), 
        (s12 + s23)/s12, q/s12, x])/((q - s12 - s23)*s23) - 
     (4*G[(s12 + s23)/s12, q/(s12 + s23), (s12 + s23)/s12, q/(q - s23), x])/
      ((q - s12 - s23)*s23) + (4*G[(s12 + s23)/s12, (s12 + s23)/s12, 1, 1, 
        x])/((q - s12 - s23)*s23) + 
     (4*G[(s12 + s23)/s12, (s12 + s23)/s12, 1, q/s12, x])/
      ((q - s12 - s23)*s23) + (8*G[(s12 + s23)/s12, (s12 + s23)/s12, 1, 
        q/(q - s23), x])/((q - s12 - s23)*s23) + 
     (12*G[(s12 + s23)/s12, (s12 + s23)/s12, 1, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) + (4*G[(s12 + s23)/s12, (s12 + s23)/s12, q/s12, 
        1, x])/((q - s12 - s23)*s23) + 
     (4*G[(s12 + s23)/s12, (s12 + s23)/s12, q/s12, q/s12, x])/
      ((q - s12 - s23)*s23) + (8*G[(s12 + s23)/s12, (s12 + s23)/s12, q/s12, 
        q/(q - s23), x])/((q - s12 - s23)*s23) + 
     (12*G[(s12 + s23)/s12, (s12 + s23)/s12, q/s12, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) + (4*G[(s12 + s23)/s12, (s12 + s23)/s12, 
        q/(q - s23), 1, x])/((q - s12 - s23)*s23) + 
     (4*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), q/s12, x])/
      ((q - s12 - s23)*s23) - (16*G[(s12 + s23)/s12, (s12 + s23)/s12, 
        q/(q - s23), q/(q - s23), x])/((q - s12 - s23)*s23) - 
     (4*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) + (4*G[(s12 + s23)/s12, (s12 + s23)/s12, 
        q/(s12 + s23), 1, x])/((q - s12 - s23)*s23) + 
     (4*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(s12 + s23), q/s12, x])/
      ((q - s12 - s23)*s23) - (4*G[(s12 + s23)/s12, (s12 + s23)/s12, 
        q/(s12 + s23), q/(q - s23), x])/((q - s12 - s23)*s23) - 
     (4*G[(s12 + s23)/s12, (s12 + s23)/s12, (s12 + s23)/s12, 1, x])/
      ((q - s12 - s23)*s23) - (4*G[(s12 + s23)/s12, (s12 + s23)/s12, 
        (s12 + s23)/s12, q/s12, x])/((q - s12 - s23)*s23) + 
     (4*G[(s12 + s23)/s12, (s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/
      ((q - s12 - s23)*s23) + G[(q - s23)/s12, q/(s12 + s23), q/(s12 + s23), 
       x]*(-208/((q - s12 - s23)*s23) + (64*G[0, x])/((q - s12 - s23)*s23) - 
       (64*Log[z])/((q - s12 - s23)*s23)) + 
     G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x]*
      (-208/((q - s12 - s23)*s23) + (64*G[0, x])/((q - s12 - s23)*s23) - 
       (64*Log[z])/((q - s12 - s23)*s23)) + G[q/s12, (q - s23)/s12, 1, x]*
      (-156/((q - s12 - s23)*s23) + (48*G[0, x])/((q - s12 - s23)*s23) - 
       (48*Log[z])/((q - s12 - s23)*s23)) + G[q/s12, (s12 + s23)/s12, 1, x]*
      (-156/((q - s12 - s23)*s23) + (48*G[0, x])/((q - s12 - s23)*s23) - 
       (48*Log[z])/((q - s12 - s23)*s23)) + 
     G[q/s12, q/(q - s23), q/(q - s23), x]*(-130/((q - s12 - s23)*s23) + 
       (40*G[0, x])/((q - s12 - s23)*s23) - (40*Log[z])/
        ((q - s12 - s23)*s23)) + G[q/s12, q/(s12 + s23), q/(s12 + s23), x]*
      (-130/((q - s12 - s23)*s23) + (40*G[0, x])/((q - s12 - s23)*s23) - 
       (40*Log[z])/((q - s12 - s23)*s23)) + G[0, 1, q/(s12 + s23), x]*
      (-104/((q - s12 - s23)*s23) + (32*G[0, x])/((q - s12 - s23)*s23) - 
       (16*G[q/(q - s23), x])/((q - s12 - s23)*s23) + 
       (24*G[(q - s23)/s12, x])/((q - s12 - s23)*s23) - 
       (24*G[q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
       (16*G[(s12 + s23)/s12, x])/((q - s12 - s23)*s23) - 
       (32*Log[z])/((q - s12 - s23)*s23)) + G[0, q/s12, q/(s12 + s23), x]*
      (-104/((q - s12 - s23)*s23) + (32*G[0, x])/((q - s12 - s23)*s23) - 
       (16*G[q/(q - s23), x])/((q - s12 - s23)*s23) + 
       (24*G[(q - s23)/s12, x])/((q - s12 - s23)*s23) - 
       (24*G[q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
       (16*G[(s12 + s23)/s12, x])/((q - s12 - s23)*s23) - 
       (32*Log[z])/((q - s12 - s23)*s23)) + G[0, 0, 1, x]*
      (-104/((q - s12 - s23)*s23) + (32*G[0, x])/((q - s12 - s23)*s23) - 
       (20*G[q/(q - s23), x])/((q - s12 - s23)*s23) + 
       (20*G[(q - s23)/s12, x])/((q - s12 - s23)*s23) - 
       (20*G[q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
       (20*G[(s12 + s23)/s12, x])/((q - s12 - s23)*s23) - 
       (32*Log[z])/((q - s12 - s23)*s23)) + G[0, 0, q/s12, x]*
      (-104/((q - s12 - s23)*s23) + (32*G[0, x])/((q - s12 - s23)*s23) - 
       (20*G[q/(q - s23), x])/((q - s12 - s23)*s23) + 
       (20*G[(q - s23)/s12, x])/((q - s12 - s23)*s23) - 
       (20*G[q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
       (20*G[(s12 + s23)/s12, x])/((q - s12 - s23)*s23) - 
       (32*Log[z])/((q - s12 - s23)*s23)) + G[0, 1, q/(q - s23), x]*
      (-104/((q - s12 - s23)*s23) + (32*G[0, x])/((q - s12 - s23)*s23) - 
       (24*G[q/(q - s23), x])/((q - s12 - s23)*s23) + 
       (16*G[(q - s23)/s12, x])/((q - s12 - s23)*s23) - 
       (16*G[q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
       (24*G[(s12 + s23)/s12, x])/((q - s12 - s23)*s23) - 
       (32*Log[z])/((q - s12 - s23)*s23)) + G[0, q/s12, q/(q - s23), x]*
      (-104/((q - s12 - s23)*s23) + (32*G[0, x])/((q - s12 - s23)*s23) - 
       (24*G[q/(q - s23), x])/((q - s12 - s23)*s23) + 
       (16*G[(q - s23)/s12, x])/((q - s12 - s23)*s23) - 
       (16*G[q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
       (24*G[(s12 + s23)/s12, x])/((q - s12 - s23)*s23) - 
       (32*Log[z])/((q - s12 - s23)*s23)) + 
     G[q/s12, q/(q - s23), q/(s12 + s23), x]*(-78/((q - s12 - s23)*s23) + 
       (24*G[0, x])/((q - s12 - s23)*s23) - (24*Log[z])/
        ((q - s12 - s23)*s23)) + G[q/s12, q/(s12 + s23), q/(q - s23), x]*
      (-78/((q - s12 - s23)*s23) + (24*G[0, x])/((q - s12 - s23)*s23) - 
       (24*Log[z])/((q - s12 - s23)*s23)) + G[0, 1, (q - s23)/s12, x]*
      (-78/((q - s12 - s23)*s23) + (24*G[0, x])/((q - s12 - s23)*s23) + 
       (12*G[1, x])/((q - s12 - s23)*s23) + (12*G[q/s12, x])/
        ((q - s12 - s23)*s23) - (12*G[q/(q - s23), x])/
        ((q - s12 - s23)*s23) - (12*G[(q - s23)/s12, x])/
        ((q - s12 - s23)*s23) - (24*Log[z])/((q - s12 - s23)*s23)) + 
     G[0, q/s12, (q - s23)/s12, x]*(-78/((q - s12 - s23)*s23) + 
       (24*G[0, x])/((q - s12 - s23)*s23) + (12*G[1, x])/
        ((q - s12 - s23)*s23) + (12*G[q/s12, x])/((q - s12 - s23)*s23) - 
       (12*G[q/(q - s23), x])/((q - s12 - s23)*s23) - 
       (12*G[(q - s23)/s12, x])/((q - s12 - s23)*s23) - 
       (24*Log[z])/((q - s12 - s23)*s23)) + G[0, 1, (s12 + s23)/s12, x]*
      (-78/((q - s12 - s23)*s23) + (24*G[0, x])/((q - s12 - s23)*s23) + 
       (12*G[1, x])/((q - s12 - s23)*s23) + (12*G[q/s12, x])/
        ((q - s12 - s23)*s23) - (12*G[q/(s12 + s23), x])/
        ((q - s12 - s23)*s23) - (12*G[(s12 + s23)/s12, x])/
        ((q - s12 - s23)*s23) - (24*Log[z])/((q - s12 - s23)*s23)) + 
     G[0, q/s12, (s12 + s23)/s12, x]*(-78/((q - s12 - s23)*s23) + 
       (24*G[0, x])/((q - s12 - s23)*s23) + (12*G[1, x])/
        ((q - s12 - s23)*s23) + (12*G[q/s12, x])/((q - s12 - s23)*s23) - 
       (12*G[q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
       (12*G[(s12 + s23)/s12, x])/((q - s12 - s23)*s23) - 
       (24*Log[z])/((q - s12 - s23)*s23)) + G[q/s12, q/s12, q/(q - s23), x]*
      (-52/((q - s12 - s23)*s23) + (16*G[0, x])/((q - s12 - s23)*s23) - 
       (16*Log[z])/((q - s12 - s23)*s23)) + G[q/s12, q/s12, q/(s12 + s23), x]*
      (-52/((q - s12 - s23)*s23) + (16*G[0, x])/((q - s12 - s23)*s23) - 
       (16*Log[z])/((q - s12 - s23)*s23)) + G[q/s12, (q - s23)/s12, q/s12, x]*
      (-52/((q - s12 - s23)*s23) + (16*G[0, x])/((q - s12 - s23)*s23) - 
       (16*Log[z])/((q - s12 - s23)*s23)) + 
     G[q/s12, (s12 + s23)/s12, q/s12, x]*(-52/((q - s12 - s23)*s23) + 
       (16*G[0, x])/((q - s12 - s23)*s23) - (16*Log[z])/
        ((q - s12 - s23)*s23)) + G[q/(q - s23), q/s12, q/(q - s23), x]*
      (-52/((q - s12 - s23)*s23) + (16*G[0, x])/((q - s12 - s23)*s23) - 
       (16*Log[z])/((q - s12 - s23)*s23)) + G[q/(q - s23), q/(q - s23), 1, x]*
      (-52/((q - s12 - s23)*s23) + (16*G[0, x])/((q - s12 - s23)*s23) - 
       (16*Log[z])/((q - s12 - s23)*s23)) + 
     G[q/(q - s23), (q - s23)/s12, q/(s12 + s23), x]*
      (-52/((q - s12 - s23)*s23) + (16*G[0, x])/((q - s12 - s23)*s23) - 
       (16*Log[z])/((q - s12 - s23)*s23)) + 
     G[q/(q - s23), q/(s12 + s23), 1, x]*(-52/((q - s12 - s23)*s23) + 
       (16*G[0, x])/((q - s12 - s23)*s23) - (16*Log[z])/
        ((q - s12 - s23)*s23)) + G[(q - s23)/s12, q/(q - s23), q/(s12 + s23), 
       x]*(-52/((q - s12 - s23)*s23) + (16*G[0, x])/((q - s12 - s23)*s23) - 
       (16*Log[z])/((q - s12 - s23)*s23)) + 
     G[(q - s23)/s12, q/(s12 + s23), 1, x]*(-52/((q - s12 - s23)*s23) + 
       (16*G[0, x])/((q - s12 - s23)*s23) - (16*Log[z])/
        ((q - s12 - s23)*s23)) + G[(q - s23)/s12, q/(s12 + s23), q/(q - s23), 
       x]*(-52/((q - s12 - s23)*s23) + (16*G[0, x])/((q - s12 - s23)*s23) - 
       (16*Log[z])/((q - s12 - s23)*s23)) + 
     G[q/(s12 + s23), q/s12, q/(s12 + s23), x]*(-52/((q - s12 - s23)*s23) + 
       (16*G[0, x])/((q - s12 - s23)*s23) - (16*Log[z])/
        ((q - s12 - s23)*s23)) + G[q/(s12 + s23), q/(q - s23), 1, x]*
      (-52/((q - s12 - s23)*s23) + (16*G[0, x])/((q - s12 - s23)*s23) - 
       (16*Log[z])/((q - s12 - s23)*s23)) + 
     G[q/(s12 + s23), q/(s12 + s23), 1, x]*(-52/((q - s12 - s23)*s23) + 
       (16*G[0, x])/((q - s12 - s23)*s23) - (16*Log[z])/
        ((q - s12 - s23)*s23)) + G[q/(s12 + s23), (s12 + s23)/s12, 
       q/(q - s23), x]*(-52/((q - s12 - s23)*s23) + 
       (16*G[0, x])/((q - s12 - s23)*s23) - (16*Log[z])/
        ((q - s12 - s23)*s23)) + G[(s12 + s23)/s12, q/(q - s23), 1, x]*
      (-52/((q - s12 - s23)*s23) + (16*G[0, x])/((q - s12 - s23)*s23) - 
       (16*Log[z])/((q - s12 - s23)*s23)) + 
     G[(s12 + s23)/s12, q/(q - s23), q/(s12 + s23), x]*
      (-52/((q - s12 - s23)*s23) + (16*G[0, x])/((q - s12 - s23)*s23) - 
       (16*Log[z])/((q - s12 - s23)*s23)) + 
     G[(s12 + s23)/s12, q/(s12 + s23), q/(q - s23), x]*
      (-52/((q - s12 - s23)*s23) + (16*G[0, x])/((q - s12 - s23)*s23) - 
       (16*Log[z])/((q - s12 - s23)*s23)) + G[0, q/(s12 + s23), 1, x]*
      (-52/((q - s12 - s23)*s23) + (16*G[0, x])/((q - s12 - s23)*s23) - 
       (8*G[q/(q - s23), x])/((q - s12 - s23)*s23) + (12*G[(q - s23)/s12, x])/
        ((q - s12 - s23)*s23) - (12*G[q/(s12 + s23), x])/
        ((q - s12 - s23)*s23) + (8*G[(s12 + s23)/s12, x])/
        ((q - s12 - s23)*s23) - (16*Log[z])/((q - s12 - s23)*s23)) + 
     G[0, q/(s12 + s23), q/s12, x]*(-52/((q - s12 - s23)*s23) + 
       (16*G[0, x])/((q - s12 - s23)*s23) - (8*G[q/(q - s23), x])/
        ((q - s12 - s23)*s23) + (12*G[(q - s23)/s12, x])/
        ((q - s12 - s23)*s23) - (12*G[q/(s12 + s23), x])/
        ((q - s12 - s23)*s23) + (8*G[(s12 + s23)/s12, x])/
        ((q - s12 - s23)*s23) - (16*Log[z])/((q - s12 - s23)*s23)) + 
     G[0, q/(q - s23), 1, x]*(-52/((q - s12 - s23)*s23) + 
       (16*G[0, x])/((q - s12 - s23)*s23) - (12*G[q/(q - s23), x])/
        ((q - s12 - s23)*s23) + (8*G[(q - s23)/s12, x])/
        ((q - s12 - s23)*s23) - (8*G[q/(s12 + s23), x])/
        ((q - s12 - s23)*s23) + (12*G[(s12 + s23)/s12, x])/
        ((q - s12 - s23)*s23) - (16*Log[z])/((q - s12 - s23)*s23)) + 
     G[0, q/(q - s23), q/s12, x]*(-52/((q - s12 - s23)*s23) + 
       (16*G[0, x])/((q - s12 - s23)*s23) - (12*G[q/(q - s23), x])/
        ((q - s12 - s23)*s23) + (8*G[(q - s23)/s12, x])/
        ((q - s12 - s23)*s23) - (8*G[q/(s12 + s23), x])/
        ((q - s12 - s23)*s23) + (12*G[(s12 + s23)/s12, x])/
        ((q - s12 - s23)*s23) - (16*Log[z])/((q - s12 - s23)*s23)) + 
     G[1, 1, 1, x]*(-26/((q - s12 - s23)*s23) + (8*G[0, x])/
        ((q - s12 - s23)*s23) - (8*Log[z])/((q - s12 - s23)*s23)) + 
     G[q/s12, q/s12, q/s12, x]*(-26/((q - s12 - s23)*s23) + 
       (8*G[0, x])/((q - s12 - s23)*s23) - (8*Log[z])/((q - s12 - s23)*
         s23)) + G[q/s12, q/(q - s23), q/s12, x]*(-26/((q - s12 - s23)*s23) + 
       (8*G[0, x])/((q - s12 - s23)*s23) - (8*Log[z])/((q - s12 - s23)*
         s23)) + G[q/s12, q/(s12 + s23), q/s12, x]*
      (-26/((q - s12 - s23)*s23) + (8*G[0, x])/((q - s12 - s23)*s23) - 
       (8*Log[z])/((q - s12 - s23)*s23)) + G[q/(q - s23), 1, 1, x]*
      (-26/((q - s12 - s23)*s23) + (8*G[0, x])/((q - s12 - s23)*s23) - 
       (8*Log[z])/((q - s12 - s23)*s23)) + G[q/(q - s23), q/s12, q/s12, x]*
      (-26/((q - s12 - s23)*s23) + (8*G[0, x])/((q - s12 - s23)*s23) - 
       (8*Log[z])/((q - s12 - s23)*s23)) + 
     G[q/(q - s23), q/s12, q/(s12 + s23), x]*(-26/((q - s12 - s23)*s23) + 
       (8*G[0, x])/((q - s12 - s23)*s23) - (8*Log[z])/((q - s12 - s23)*
         s23)) + G[q/(q - s23), q/(q - s23), q/s12, x]*
      (-26/((q - s12 - s23)*s23) + (8*G[0, x])/((q - s12 - s23)*s23) - 
       (8*Log[z])/((q - s12 - s23)*s23)) + 
     G[q/(q - s23), (q - s23)/s12, 1, x]*(-26/((q - s12 - s23)*s23) + 
       (8*G[0, x])/((q - s12 - s23)*s23) - (8*Log[z])/((q - s12 - s23)*
         s23)) + G[q/(q - s23), q/(s12 + s23), q/s12, x]*
      (-26/((q - s12 - s23)*s23) + (8*G[0, x])/((q - s12 - s23)*s23) - 
       (8*Log[z])/((q - s12 - s23)*s23)) + 
     G[q/(q - s23), (s12 + s23)/s12, 1, x]*(-26/((q - s12 - s23)*s23) + 
       (8*G[0, x])/((q - s12 - s23)*s23) - (8*Log[z])/((q - s12 - s23)*
         s23)) + G[q/(q - s23), (s12 + s23)/s12, q/(q - s23), x]*
      (-26/((q - s12 - s23)*s23) + (8*G[0, x])/((q - s12 - s23)*s23) - 
       (8*Log[z])/((q - s12 - s23)*s23)) + 
     G[(q - s23)/s12, q/(q - s23), 1, x]*(-26/((q - s12 - s23)*s23) + 
       (8*G[0, x])/((q - s12 - s23)*s23) - (8*Log[z])/((q - s12 - s23)*
         s23)) + G[(q - s23)/s12, (q - s23)/s12, q/(s12 + s23), x]*
      (-26/((q - s12 - s23)*s23) + (8*G[0, x])/((q - s12 - s23)*s23) - 
       (8*Log[z])/((q - s12 - s23)*s23)) + G[q/(s12 + s23), 1, 1, x]*
      (-26/((q - s12 - s23)*s23) + (8*G[0, x])/((q - s12 - s23)*s23) - 
       (8*Log[z])/((q - s12 - s23)*s23)) + G[q/(s12 + s23), q/s12, q/s12, x]*
      (-26/((q - s12 - s23)*s23) + (8*G[0, x])/((q - s12 - s23)*s23) - 
       (8*Log[z])/((q - s12 - s23)*s23)) + 
     G[q/(s12 + s23), q/s12, q/(q - s23), x]*(-26/((q - s12 - s23)*s23) + 
       (8*G[0, x])/((q - s12 - s23)*s23) - (8*Log[z])/((q - s12 - s23)*
         s23)) + G[q/(s12 + s23), q/(q - s23), q/s12, x]*
      (-26/((q - s12 - s23)*s23) + (8*G[0, x])/((q - s12 - s23)*s23) - 
       (8*Log[z])/((q - s12 - s23)*s23)) + 
     G[q/(s12 + s23), (q - s23)/s12, 1, x]*(-26/((q - s12 - s23)*s23) + 
       (8*G[0, x])/((q - s12 - s23)*s23) - (8*Log[z])/((q - s12 - s23)*
         s23)) + G[q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), x]*
      (-26/((q - s12 - s23)*s23) + (8*G[0, x])/((q - s12 - s23)*s23) - 
       (8*Log[z])/((q - s12 - s23)*s23)) + 
     G[q/(s12 + s23), q/(s12 + s23), q/s12, x]*(-26/((q - s12 - s23)*s23) + 
       (8*G[0, x])/((q - s12 - s23)*s23) - (8*Log[z])/((q - s12 - s23)*
         s23)) + G[q/(s12 + s23), (s12 + s23)/s12, 1, x]*
      (-26/((q - s12 - s23)*s23) + (8*G[0, x])/((q - s12 - s23)*s23) - 
       (8*Log[z])/((q - s12 - s23)*s23)) + 
     G[(s12 + s23)/s12, q/(s12 + s23), 1, x]*(-26/((q - s12 - s23)*s23) + 
       (8*G[0, x])/((q - s12 - s23)*s23) - (8*Log[z])/((q - s12 - s23)*
         s23)) + G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x]*
      (-26/((q - s12 - s23)*s23) + (8*G[0, x])/((q - s12 - s23)*s23) - 
       (8*Log[z])/((q - s12 - s23)*s23)) + 
     G[0, (q - s23)/s12, q/(s12 + s23), x]*(-26/((q - s12 - s23)*s23) + 
       (8*G[0, x])/((q - s12 - s23)*s23) - (4*G[1, x])/
        ((q - s12 - s23)*s23) - (4*G[q/s12, x])/((q - s12 - s23)*s23) + 
       (4*G[q/(q - s23), x])/((q - s12 - s23)*s23) + (8*G[(q - s23)/s12, x])/
        ((q - s12 - s23)*s23) - (4*G[q/(s12 + s23), x])/
        ((q - s12 - s23)*s23) - (8*Log[z])/((q - s12 - s23)*s23)) + 
     G[0, (s12 + s23)/s12, q/(q - s23), x]*(-26/((q - s12 - s23)*s23) + 
       (8*G[0, x])/((q - s12 - s23)*s23) - (4*G[1, x])/
        ((q - s12 - s23)*s23) - (4*G[q/s12, x])/((q - s12 - s23)*s23) - 
       (4*G[q/(q - s23), x])/((q - s12 - s23)*s23) + (4*G[q/(s12 + s23), x])/
        ((q - s12 - s23)*s23) + (8*G[(s12 + s23)/s12, x])/
        ((q - s12 - s23)*s23) - (8*Log[z])/((q - s12 - s23)*s23)) + 
     G[q/s12, q/(q - s23), 1, x]*(26/((q - s12 - s23)*s23) - 
       (8*G[0, x])/((q - s12 - s23)*s23) + (8*Log[z])/((q - s12 - s23)*
         s23)) + G[q/s12, q/(s12 + s23), 1, x]*(26/((q - s12 - s23)*s23) - 
       (8*G[0, x])/((q - s12 - s23)*s23) + (8*Log[z])/((q - s12 - s23)*
         s23)) + G[q/(q - s23), (s12 + s23)/s12, q/s12, x]*
      (26/((q - s12 - s23)*s23) - (8*G[0, x])/((q - s12 - s23)*s23) + 
       (8*Log[z])/((q - s12 - s23)*s23)) + 
     G[(q - s23)/s12, (q - s23)/s12, 1, x]*(26/((q - s12 - s23)*s23) - 
       (8*G[0, x])/((q - s12 - s23)*s23) + (8*Log[z])/((q - s12 - s23)*
         s23)) + G[(q - s23)/s12, (q - s23)/s12, q/s12, x]*
      (26/((q - s12 - s23)*s23) - (8*G[0, x])/((q - s12 - s23)*s23) + 
       (8*Log[z])/((q - s12 - s23)*s23)) + 
     G[q/(s12 + s23), (q - s23)/s12, q/s12, x]*(26/((q - s12 - s23)*s23) - 
       (8*G[0, x])/((q - s12 - s23)*s23) + (8*Log[z])/((q - s12 - s23)*
         s23)) + G[(s12 + s23)/s12, (s12 + s23)/s12, 1, x]*
      (26/((q - s12 - s23)*s23) - (8*G[0, x])/((q - s12 - s23)*s23) + 
       (8*Log[z])/((q - s12 - s23)*s23)) + 
     G[(s12 + s23)/s12, (s12 + s23)/s12, q/s12, x]*
      (26/((q - s12 - s23)*s23) - (8*G[0, x])/((q - s12 - s23)*s23) + 
       (8*Log[z])/((q - s12 - s23)*s23)) + 
     G[0, q/(q - s23), (q - s23)/s12, x]*(26/((q - s12 - s23)*s23) - 
       (8*G[0, x])/((q - s12 - s23)*s23) - (4*G[1, x])/
        ((q - s12 - s23)*s23) - (4*G[q/s12, x])/((q - s12 - s23)*s23) + 
       (4*G[q/(q - s23), x])/((q - s12 - s23)*s23) + (8*G[(q - s23)/s12, x])/
        ((q - s12 - s23)*s23) - (4*G[q/(s12 + s23), x])/
        ((q - s12 - s23)*s23) + (8*Log[z])/((q - s12 - s23)*s23)) + 
     G[0, (q - s23)/s12, q/(q - s23), x]*(26/((q - s12 - s23)*s23) - 
       (8*G[0, x])/((q - s12 - s23)*s23) - (4*G[1, x])/
        ((q - s12 - s23)*s23) - (4*G[q/s12, x])/((q - s12 - s23)*s23) + 
       (4*G[q/(q - s23), x])/((q - s12 - s23)*s23) + (8*G[(q - s23)/s12, x])/
        ((q - s12 - s23)*s23) - (4*G[q/(s12 + s23), x])/
        ((q - s12 - s23)*s23) + (8*Log[z])/((q - s12 - s23)*s23)) + 
     G[0, (q - s23)/s12, 1, x]*(26/((q - s12 - s23)*s23) - 
       (8*G[0, x])/((q - s12 - s23)*s23) + (4*G[1, x])/
        ((q - s12 - s23)*s23) + (4*G[q/s12, x])/((q - s12 - s23)*s23) - 
       (4*G[q/(q - s23), x])/((q - s12 - s23)*s23) - (8*G[(q - s23)/s12, x])/
        ((q - s12 - s23)*s23) + (4*G[q/(s12 + s23), x])/
        ((q - s12 - s23)*s23) + (8*Log[z])/((q - s12 - s23)*s23)) + 
     G[0, (q - s23)/s12, q/s12, x]*(26/((q - s12 - s23)*s23) - 
       (8*G[0, x])/((q - s12 - s23)*s23) + (4*G[1, x])/
        ((q - s12 - s23)*s23) + (4*G[q/s12, x])/((q - s12 - s23)*s23) - 
       (4*G[q/(q - s23), x])/((q - s12 - s23)*s23) - (8*G[(q - s23)/s12, x])/
        ((q - s12 - s23)*s23) + (4*G[q/(s12 + s23), x])/
        ((q - s12 - s23)*s23) + (8*Log[z])/((q - s12 - s23)*s23)) + 
     G[0, (s12 + s23)/s12, 1, x]*(26/((q - s12 - s23)*s23) - 
       (8*G[0, x])/((q - s12 - s23)*s23) + (4*G[1, x])/
        ((q - s12 - s23)*s23) + (4*G[q/s12, x])/((q - s12 - s23)*s23) + 
       (4*G[q/(q - s23), x])/((q - s12 - s23)*s23) - (4*G[q/(s12 + s23), x])/
        ((q - s12 - s23)*s23) - (8*G[(s12 + s23)/s12, x])/
        ((q - s12 - s23)*s23) + (8*Log[z])/((q - s12 - s23)*s23)) + 
     G[0, (s12 + s23)/s12, q/s12, x]*(26/((q - s12 - s23)*s23) - 
       (8*G[0, x])/((q - s12 - s23)*s23) + (4*G[1, x])/
        ((q - s12 - s23)*s23) + (4*G[q/s12, x])/((q - s12 - s23)*s23) + 
       (4*G[q/(q - s23), x])/((q - s12 - s23)*s23) - (4*G[q/(s12 + s23), x])/
        ((q - s12 - s23)*s23) - (8*G[(s12 + s23)/s12, x])/
        ((q - s12 - s23)*s23) + (8*Log[z])/((q - s12 - s23)*s23)) + 
     G[0, q/(s12 + s23), (s12 + s23)/s12, x]*(26/((q - s12 - s23)*s23) - 
       (8*G[0, x])/((q - s12 - s23)*s23) - (4*G[1, x])/
        ((q - s12 - s23)*s23) - (4*G[q/s12, x])/((q - s12 - s23)*s23) - 
       (4*G[q/(q - s23), x])/((q - s12 - s23)*s23) + (4*G[q/(s12 + s23), x])/
        ((q - s12 - s23)*s23) + (8*G[(s12 + s23)/s12, x])/
        ((q - s12 - s23)*s23) + (8*Log[z])/((q - s12 - s23)*s23)) + 
     G[0, (s12 + s23)/s12, q/(s12 + s23), x]*(26/((q - s12 - s23)*s23) - 
       (8*G[0, x])/((q - s12 - s23)*s23) - (4*G[1, x])/
        ((q - s12 - s23)*s23) - (4*G[q/s12, x])/((q - s12 - s23)*s23) - 
       (4*G[q/(q - s23), x])/((q - s12 - s23)*s23) + (4*G[q/(s12 + s23), x])/
        ((q - s12 - s23)*s23) + (8*G[(s12 + s23)/s12, x])/
        ((q - s12 - s23)*s23) + (8*Log[z])/((q - s12 - s23)*s23)) + 
     G[q/s12, (q - s23)/s12, q/(s12 + s23), x]*(52/((q - s12 - s23)*s23) - 
       (16*G[0, x])/((q - s12 - s23)*s23) + (16*Log[z])/
        ((q - s12 - s23)*s23)) + G[q/s12, (s12 + s23)/s12, q/(q - s23), x]*
      (52/((q - s12 - s23)*s23) - (16*G[0, x])/((q - s12 - s23)*s23) + 
       (16*Log[z])/((q - s12 - s23)*s23)) + 
     G[q/(q - s23), (q - s23)/s12, q/s12, x]*(52/((q - s12 - s23)*s23) - 
       (16*G[0, x])/((q - s12 - s23)*s23) + (16*Log[z])/
        ((q - s12 - s23)*s23)) + G[(q - s23)/s12, q/s12, q/s12, x]*
      (52/((q - s12 - s23)*s23) - (16*G[0, x])/((q - s12 - s23)*s23) + 
       (16*Log[z])/((q - s12 - s23)*s23)) + 
     G[(q - s23)/s12, q/(q - s23), q/s12, x]*(52/((q - s12 - s23)*s23) - 
       (16*G[0, x])/((q - s12 - s23)*s23) + (16*Log[z])/
        ((q - s12 - s23)*s23)) + G[(q - s23)/s12, q/(s12 + s23), q/s12, x]*
      (52/((q - s12 - s23)*s23) - (16*G[0, x])/((q - s12 - s23)*s23) + 
       (16*Log[z])/((q - s12 - s23)*s23)) + 
     G[q/(s12 + s23), (s12 + s23)/s12, q/s12, x]*(52/((q - s12 - s23)*s23) - 
       (16*G[0, x])/((q - s12 - s23)*s23) + (16*Log[z])/
        ((q - s12 - s23)*s23)) + G[(s12 + s23)/s12, q/s12, q/s12, x]*
      (52/((q - s12 - s23)*s23) - (16*G[0, x])/((q - s12 - s23)*s23) + 
       (16*Log[z])/((q - s12 - s23)*s23)) + 
     G[(s12 + s23)/s12, q/(q - s23), q/s12, x]*(52/((q - s12 - s23)*s23) - 
       (16*G[0, x])/((q - s12 - s23)*s23) + (16*Log[z])/
        ((q - s12 - s23)*s23)) + G[(s12 + s23)/s12, q/(s12 + s23), q/s12, x]*
      (52/((q - s12 - s23)*s23) - (16*G[0, x])/((q - s12 - s23)*s23) + 
       (16*Log[z])/((q - s12 - s23)*s23)) + G[0, 1, 1, x]*
      (52/((q - s12 - s23)*s23) - (16*G[0, x])/((q - s12 - s23)*s23) + 
       (8*G[1, x])/((q - s12 - s23)*s23) + (8*G[q/s12, x])/
        ((q - s12 - s23)*s23) + (4*G[q/(q - s23), x])/((q - s12 - s23)*s23) - 
       (12*G[(q - s23)/s12, x])/((q - s12 - s23)*s23) + 
       (4*G[q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
       (12*G[(s12 + s23)/s12, x])/((q - s12 - s23)*s23) + 
       (16*Log[z])/((q - s12 - s23)*s23)) + G[0, 1, q/s12, x]*
      (52/((q - s12 - s23)*s23) - (16*G[0, x])/((q - s12 - s23)*s23) + 
       (8*G[1, x])/((q - s12 - s23)*s23) + (8*G[q/s12, x])/
        ((q - s12 - s23)*s23) + (4*G[q/(q - s23), x])/((q - s12 - s23)*s23) - 
       (12*G[(q - s23)/s12, x])/((q - s12 - s23)*s23) + 
       (4*G[q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
       (12*G[(s12 + s23)/s12, x])/((q - s12 - s23)*s23) + 
       (16*Log[z])/((q - s12 - s23)*s23)) + G[0, q/s12, 1, x]*
      (52/((q - s12 - s23)*s23) - (16*G[0, x])/((q - s12 - s23)*s23) + 
       (8*G[1, x])/((q - s12 - s23)*s23) + (8*G[q/s12, x])/
        ((q - s12 - s23)*s23) + (4*G[q/(q - s23), x])/((q - s12 - s23)*s23) - 
       (12*G[(q - s23)/s12, x])/((q - s12 - s23)*s23) + 
       (4*G[q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
       (12*G[(s12 + s23)/s12, x])/((q - s12 - s23)*s23) + 
       (16*Log[z])/((q - s12 - s23)*s23)) + G[0, q/s12, q/s12, x]*
      (52/((q - s12 - s23)*s23) - (16*G[0, x])/((q - s12 - s23)*s23) + 
       (8*G[1, x])/((q - s12 - s23)*s23) + (8*G[q/s12, x])/
        ((q - s12 - s23)*s23) + (4*G[q/(q - s23), x])/((q - s12 - s23)*s23) - 
       (12*G[(q - s23)/s12, x])/((q - s12 - s23)*s23) + 
       (4*G[q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
       (12*G[(s12 + s23)/s12, x])/((q - s12 - s23)*s23) + 
       (16*Log[z])/((q - s12 - s23)*s23)) + 
     G[(q - s23)/s12, q/s12, q/(q - s23), x]*(78/((q - s12 - s23)*s23) - 
       (24*G[0, x])/((q - s12 - s23)*s23) + (24*Log[z])/
        ((q - s12 - s23)*s23)) + G[(s12 + s23)/s12, q/s12, q/(s12 + s23), x]*
      (78/((q - s12 - s23)*s23) - (24*G[0, x])/((q - s12 - s23)*s23) + 
       (24*Log[z])/((q - s12 - s23)*s23)) + 
     G[0, q/(s12 + s23), (q - s23)/s12, x]*(78/((q - s12 - s23)*s23) - 
       (24*G[0, x])/((q - s12 - s23)*s23) - (12*G[1, x])/
        ((q - s12 - s23)*s23) - (12*G[q/s12, x])/((q - s12 - s23)*s23) + 
       (12*G[q/(q - s23), x])/((q - s12 - s23)*s23) + 
       (12*G[(q - s23)/s12, x])/((q - s12 - s23)*s23) + 
       (24*Log[z])/((q - s12 - s23)*s23)) + 
     G[0, q/(q - s23), (s12 + s23)/s12, x]*(78/((q - s12 - s23)*s23) - 
       (24*G[0, x])/((q - s12 - s23)*s23) - (12*G[1, x])/
        ((q - s12 - s23)*s23) - (12*G[q/s12, x])/((q - s12 - s23)*s23) + 
       (12*G[q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
       (12*G[(s12 + s23)/s12, x])/((q - s12 - s23)*s23) + 
       (24*Log[z])/((q - s12 - s23)*s23)) + 
     G[(q - s23)/s12, q/s12, q/(s12 + s23), x]*(104/((q - s12 - s23)*s23) - 
       (32*G[0, x])/((q - s12 - s23)*s23) + (32*Log[z])/
        ((q - s12 - s23)*s23)) + G[(s12 + s23)/s12, q/s12, q/(q - s23), x]*
      (104/((q - s12 - s23)*s23) - (32*G[0, x])/((q - s12 - s23)*s23) + 
       (32*Log[z])/((q - s12 - s23)*s23)) + G[0, q/(q - s23), q/(q - s23), x]*
      (104/((q - s12 - s23)*s23) - (32*G[0, x])/((q - s12 - s23)*s23) + 
       (8*G[1, x])/((q - s12 - s23)*s23) + (8*G[q/s12, x])/
        ((q - s12 - s23)*s23) + (16*G[q/(q - s23), x])/
        ((q - s12 - s23)*s23) - (8*G[(q - s23)/s12, x])/
        ((q - s12 - s23)*s23) - (24*G[(s12 + s23)/s12, x])/
        ((q - s12 - s23)*s23) + (32*Log[z])/((q - s12 - s23)*s23)) + 
     G[0, 0, q/(q - s23), x]*(104/((q - s12 - s23)*s23) - 
       (32*G[0, x])/((q - s12 - s23)*s23) - (4*G[1, x])/
        ((q - s12 - s23)*s23) - (4*G[q/s12, x])/((q - s12 - s23)*s23) + 
       (24*G[q/(q - s23), x])/((q - s12 - s23)*s23) - 
       (12*G[(q - s23)/s12, x])/((q - s12 - s23)*s23) + 
       (16*G[q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
       (20*G[(s12 + s23)/s12, x])/((q - s12 - s23)*s23) + 
       (32*Log[z])/((q - s12 - s23)*s23)) + 
     G[0, q/(q - s23), q/(s12 + s23), x]*(104/((q - s12 - s23)*s23) - 
       (32*G[0, x])/((q - s12 - s23)*s23) - (16*G[1, x])/
        ((q - s12 - s23)*s23) - (16*G[q/s12, x])/((q - s12 - s23)*s23) + 
       (32*G[q/(q - s23), x])/((q - s12 - s23)*s23) - 
       (16*G[(q - s23)/s12, x])/((q - s12 - s23)*s23) + 
       (32*G[q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
       (16*G[(s12 + s23)/s12, x])/((q - s12 - s23)*s23) + 
       (32*Log[z])/((q - s12 - s23)*s23)) + 
     G[0, q/(s12 + s23), q/(q - s23), x]*(104/((q - s12 - s23)*s23) - 
       (32*G[0, x])/((q - s12 - s23)*s23) - (16*G[1, x])/
        ((q - s12 - s23)*s23) - (16*G[q/s12, x])/((q - s12 - s23)*s23) + 
       (32*G[q/(q - s23), x])/((q - s12 - s23)*s23) - 
       (16*G[(q - s23)/s12, x])/((q - s12 - s23)*s23) + 
       (32*G[q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
       (16*G[(s12 + s23)/s12, x])/((q - s12 - s23)*s23) + 
       (32*Log[z])/((q - s12 - s23)*s23)) + G[0, 0, q/(s12 + s23), x]*
      (104/((q - s12 - s23)*s23) - (32*G[0, x])/((q - s12 - s23)*s23) - 
       (4*G[1, x])/((q - s12 - s23)*s23) - (4*G[q/s12, x])/
        ((q - s12 - s23)*s23) + (16*G[q/(q - s23), x])/
        ((q - s12 - s23)*s23) - (20*G[(q - s23)/s12, x])/
        ((q - s12 - s23)*s23) + (24*G[q/(s12 + s23), x])/
        ((q - s12 - s23)*s23) - (12*G[(s12 + s23)/s12, x])/
        ((q - s12 - s23)*s23) + (32*Log[z])/((q - s12 - s23)*s23)) + 
     G[0, q/(s12 + s23), q/(s12 + s23), x]*(104/((q - s12 - s23)*s23) - 
       (32*G[0, x])/((q - s12 - s23)*s23) + (8*G[1, x])/
        ((q - s12 - s23)*s23) + (8*G[q/s12, x])/((q - s12 - s23)*s23) - 
       (24*G[(q - s23)/s12, x])/((q - s12 - s23)*s23) + 
       (16*G[q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
       (8*G[(s12 + s23)/s12, x])/((q - s12 - s23)*s23) + 
       (32*Log[z])/((q - s12 - s23)*s23)) + 
     G[q/(q - s23), q/(q - s23), q/(s12 + s23), x]*
      (130/((q - s12 - s23)*s23) - (40*G[0, x])/((q - s12 - s23)*s23) + 
       (40*Log[z])/((q - s12 - s23)*s23)) + 
     G[q/(q - s23), q/(s12 + s23), q/(q - s23), x]*
      (130/((q - s12 - s23)*s23) - (40*G[0, x])/((q - s12 - s23)*s23) + 
       (40*Log[z])/((q - s12 - s23)*s23)) + 
     G[q/(q - s23), q/(s12 + s23), q/(s12 + s23), x]*
      (130/((q - s12 - s23)*s23) - (40*G[0, x])/((q - s12 - s23)*s23) + 
       (40*Log[z])/((q - s12 - s23)*s23)) + 
     G[q/(s12 + s23), q/(q - s23), q/(q - s23), x]*
      (130/((q - s12 - s23)*s23) - (40*G[0, x])/((q - s12 - s23)*s23) + 
       (40*Log[z])/((q - s12 - s23)*s23)) + 
     G[q/(s12 + s23), q/(q - s23), q/(s12 + s23), x]*
      (130/((q - s12 - s23)*s23) - (40*G[0, x])/((q - s12 - s23)*s23) + 
       (40*Log[z])/((q - s12 - s23)*s23)) + 
     G[q/(s12 + s23), q/(s12 + s23), q/(q - s23), x]*
      (130/((q - s12 - s23)*s23) - (40*G[0, x])/((q - s12 - s23)*s23) + 
       (40*Log[z])/((q - s12 - s23)*s23)) + G[(q - s23)/s12, 1, 1, x]*
      (156/((q - s12 - s23)*s23) - (48*G[0, x])/((q - s12 - s23)*s23) + 
       (48*Log[z])/((q - s12 - s23)*s23)) + G[(s12 + s23)/s12, 1, 1, x]*
      (156/((q - s12 - s23)*s23) - (48*G[0, x])/((q - s12 - s23)*s23) + 
       (48*Log[z])/((q - s12 - s23)*s23)) + 
     G[q/(q - s23), q/(q - s23), q/(q - s23), x]*(338/((q - s12 - s23)*s23) - 
       (104*G[0, x])/((q - s12 - s23)*s23) + (104*Log[z])/
        ((q - s12 - s23)*s23)) + G[q/(s12 + s23), q/(s12 + s23), 
       q/(s12 + s23), x]*(338/((q - s12 - s23)*s23) - 
       (104*G[0, x])/((q - s12 - s23)*s23) + (104*Log[z])/
        ((q - s12 - s23)*s23)) + G[q/(q - s23), q/(q - s23), x]*
      (216/((q - s12 - s23)*s23) + (208*Log[z])/((q - s12 - s23)*s23) + 
       (32*Log[z]^2)/((q - s12 - s23)*s23) + 
       G[0, x]*(-208/((q - s12 - s23)*s23) - (64*Log[z])/
          ((q - s12 - s23)*s23)) + G[1, x]*(-130/((q - s12 - s23)*s23) + 
         (40*G[0, x])/((q - s12 - s23)*s23) - (40*Log[z])/
          ((q - s12 - s23)*s23))) + G[q/(s12 + s23), q/(s12 + s23), x]*
      (216/((q - s12 - s23)*s23) + (208*Log[z])/((q - s12 - s23)*s23) + 
       (32*Log[z]^2)/((q - s12 - s23)*s23) + 
       G[0, x]*(-208/((q - s12 - s23)*s23) - (64*Log[z])/
          ((q - s12 - s23)*s23)) + G[1, x]*(-130/((q - s12 - s23)*s23) + 
         (40*G[0, x])/((q - s12 - s23)*s23) - (40*Log[z])/
          ((q - s12 - s23)*s23))) + G[q/(q - s23), q/(s12 + s23), x]*
      (108/((q - s12 - s23)*s23) + (104*Log[z])/((q - s12 - s23)*s23) + 
       (16*Log[z]^2)/((q - s12 - s23)*s23) + 
       G[0, x]*(-104/((q - s12 - s23)*s23) - (32*Log[z])/
          ((q - s12 - s23)*s23)) + G[1, x]*(-78/((q - s12 - s23)*s23) + 
         (24*G[0, x])/((q - s12 - s23)*s23) - (24*Log[z])/
          ((q - s12 - s23)*s23))) + G[q/(s12 + s23), q/(q - s23), x]*
      (108/((q - s12 - s23)*s23) + (104*Log[z])/((q - s12 - s23)*s23) + 
       (16*Log[z]^2)/((q - s12 - s23)*s23) + 
       G[0, x]*(-104/((q - s12 - s23)*s23) - (32*Log[z])/
          ((q - s12 - s23)*s23)) + G[1, x]*(-78/((q - s12 - s23)*s23) + 
         (24*G[0, x])/((q - s12 - s23)*s23) - (24*Log[z])/
          ((q - s12 - s23)*s23))) + G[(q - s23)/s12, q/s12, x]*
      (108/((q - s12 - s23)*s23) + (104*Log[z])/((q - s12 - s23)*s23) + 
       (16*Log[z]^2)/((q - s12 - s23)*s23) + 
       G[0, x]*(-104/((q - s12 - s23)*s23) - (32*Log[z])/
          ((q - s12 - s23)*s23)) + G[1, x]*(-52/((q - s12 - s23)*s23) + 
         (16*G[0, x])/((q - s12 - s23)*s23) - (16*Log[z])/
          ((q - s12 - s23)*s23))) + G[(s12 + s23)/s12, q/s12, x]*
      (108/((q - s12 - s23)*s23) + (104*Log[z])/((q - s12 - s23)*s23) + 
       (16*Log[z]^2)/((q - s12 - s23)*s23) + 
       G[0, x]*(-104/((q - s12 - s23)*s23) - (32*Log[z])/
          ((q - s12 - s23)*s23)) + G[1, x]*(-52/((q - s12 - s23)*s23) + 
         (16*G[0, x])/((q - s12 - s23)*s23) - (16*Log[z])/
          ((q - s12 - s23)*s23))) + G[q/s12, q/s12, x]*
      (-54/((q - s12 - s23)*s23) - (52*Log[z])/((q - s12 - s23)*s23) - 
       (8*Log[z]^2)/((q - s12 - s23)*s23) + 
       G[1, x]*(-26/((q - s12 - s23)*s23) + (8*G[0, x])/((q - s12 - s23)*
           s23) - (8*Log[z])/((q - s12 - s23)*s23)) + 
       G[0, x]*(52/((q - s12 - s23)*s23) + (16*Log[z])/((q - s12 - s23)*
           s23))) + G[q/(q - s23), q/s12, x]*(-54/((q - s12 - s23)*s23) - 
       (52*Log[z])/((q - s12 - s23)*s23) - (8*Log[z]^2)/
        ((q - s12 - s23)*s23) + G[1, x]*(-26/((q - s12 - s23)*s23) + 
         (8*G[0, x])/((q - s12 - s23)*s23) - (8*Log[z])/((q - s12 - s23)*
           s23)) + G[0, x]*(52/((q - s12 - s23)*s23) + 
         (16*Log[z])/((q - s12 - s23)*s23))) + G[q/(s12 + s23), q/s12, x]*
      (-54/((q - s12 - s23)*s23) - (52*Log[z])/((q - s12 - s23)*s23) - 
       (8*Log[z]^2)/((q - s12 - s23)*s23) + 
       G[1, x]*(-26/((q - s12 - s23)*s23) + (8*G[0, x])/((q - s12 - s23)*
           s23) - (8*Log[z])/((q - s12 - s23)*s23)) + 
       G[0, x]*(52/((q - s12 - s23)*s23) + (16*Log[z])/((q - s12 - s23)*
           s23))) + G[0, q/(q - s23), x]*(108/((q - s12 - s23)*s23) + 
       (4*G[1, 1, x])/((q - s12 - s23)*s23) + (4*G[q/s12, q/s12, x])/
        ((q - s12 - s23)*s23) + (4*G[q/s12, q/(q - s23), x])/
        ((q - s12 - s23)*s23) + (4*G[q/s12, (q - s23)/s12, x])/
        ((q - s12 - s23)*s23) + (12*G[q/s12, q/(s12 + s23), x])/
        ((q - s12 - s23)*s23) + (12*G[q/s12, (s12 + s23)/s12, x])/
        ((q - s12 - s23)*s23) - (4*G[q/(q - s23), 1, x])/
        ((q - s12 - s23)*s23) + (8*G[q/(q - s23), q/(q - s23), x])/
        ((q - s12 - s23)*s23) - (4*G[q/(q - s23), (q - s23)/s12, x])/
        ((q - s12 - s23)*s23) - (12*G[(q - s23)/s12, 1, x])/
        ((q - s12 - s23)*s23) - (8*G[(q - s23)/s12, q/s12, x])/
        ((q - s12 - s23)*s23) - (4*G[(q - s23)/s12, q/(q - s23), x])/
        ((q - s12 - s23)*s23) - (8*G[(q - s23)/s12, (q - s23)/s12, x])/
        ((q - s12 - s23)*s23) + (12*G[(q - s23)/s12, q/(s12 + s23), x])/
        ((q - s12 - s23)*s23) - (8*G[q/(s12 + s23), 1, x])/
        ((q - s12 - s23)*s23) + (4*G[q/(s12 + s23), q/s12, x])/
        ((q - s12 - s23)*s23) + (4*G[q/(s12 + s23), (q - s23)/s12, x])/
        ((q - s12 - s23)*s23) - (24*G[q/(s12 + s23), q/(s12 + s23), x])/
        ((q - s12 - s23)*s23) - (12*G[q/(s12 + s23), (s12 + s23)/s12, x])/
        ((q - s12 - s23)*s23) - (16*G[(s12 + s23)/s12, 1, x])/
        ((q - s12 - s23)*s23) - (4*G[(s12 + s23)/s12, q/s12, x])/
        ((q - s12 - s23)*s23) - (12*G[(s12 + s23)/s12, q/(q - s23), x])/
        ((q - s12 - s23)*s23) - (12*G[(s12 + s23)/s12, q/(s12 + s23), x])/
        ((q - s12 - s23)*s23) - (12*G[(s12 + s23)/s12, (s12 + s23)/s12, x])/
        ((q - s12 - s23)*s23) + (104*Log[z])/((q - s12 - s23)*s23) + 
       (16*Log[z]^2)/((q - s12 - s23)*s23) + 
       G[0, x]*(-104/((q - s12 - s23)*s23) - (8*G[q/s12, x])/
          ((q - s12 - s23)*s23) - (16*G[q/(q - s23), x])/
          ((q - s12 - s23)*s23) + (8*G[(q - s23)/s12, x])/
          ((q - s12 - s23)*s23) + (24*G[(s12 + s23)/s12, x])/
          ((q - s12 - s23)*s23) - (32*Log[z])/((q - s12 - s23)*s23)) + 
       G[(s12 + s23)/s12, x]*(-78/((q - s12 - s23)*s23) - 
         (24*Log[z])/((q - s12 - s23)*s23)) + G[(q - s23)/s12, x]*
        (-26/((q - s12 - s23)*s23) - (8*Log[z])/((q - s12 - s23)*s23)) + 
       G[q/s12, x]*(26/((q - s12 - s23)*s23) + (8*Log[z])/
          ((q - s12 - s23)*s23)) + G[1, x]*(26/((q - s12 - s23)*s23) - 
         (8*G[0, x])/((q - s12 - s23)*s23) + (4*G[q/s12, x])/
          ((q - s12 - s23)*s23) + (4*G[q/(q - s23), x])/((q - s12 - s23)*
           s23) + (4*G[(q - s23)/s12, x])/((q - s12 - s23)*s23) + 
         (12*G[q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
         (12*G[(s12 + s23)/s12, x])/((q - s12 - s23)*s23) + 
         (8*Log[z])/((q - s12 - s23)*s23)) + G[q/(q - s23), x]*
        (52/((q - s12 - s23)*s23) + (16*Log[z])/((q - s12 - s23)*s23))) + 
     G[0, q/(s12 + s23), x]*(108/((q - s12 - s23)*s23) + 
       (4*G[1, 1, x])/((q - s12 - s23)*s23) + (4*G[q/s12, q/s12, x])/
        ((q - s12 - s23)*s23) + (12*G[q/s12, q/(q - s23), x])/
        ((q - s12 - s23)*s23) + (12*G[q/s12, (q - s23)/s12, x])/
        ((q - s12 - s23)*s23) + (4*G[q/s12, q/(s12 + s23), x])/
        ((q - s12 - s23)*s23) + (4*G[q/s12, (s12 + s23)/s12, x])/
        ((q - s12 - s23)*s23) - (8*G[q/(q - s23), 1, x])/
        ((q - s12 - s23)*s23) + (4*G[q/(q - s23), q/s12, x])/
        ((q - s12 - s23)*s23) - (24*G[q/(q - s23), q/(q - s23), x])/
        ((q - s12 - s23)*s23) - (12*G[q/(q - s23), (q - s23)/s12, x])/
        ((q - s12 - s23)*s23) + (4*G[q/(q - s23), (s12 + s23)/s12, x])/
        ((q - s12 - s23)*s23) - (16*G[(q - s23)/s12, 1, x])/
        ((q - s12 - s23)*s23) - (4*G[(q - s23)/s12, q/s12, x])/
        ((q - s12 - s23)*s23) - (12*G[(q - s23)/s12, q/(q - s23), x])/
        ((q - s12 - s23)*s23) - (12*G[(q - s23)/s12, (q - s23)/s12, x])/
        ((q - s12 - s23)*s23) - (12*G[(q - s23)/s12, q/(s12 + s23), x])/
        ((q - s12 - s23)*s23) - (4*G[q/(s12 + s23), 1, x])/
        ((q - s12 - s23)*s23) + (8*G[q/(s12 + s23), q/(s12 + s23), x])/
        ((q - s12 - s23)*s23) - (4*G[q/(s12 + s23), (s12 + s23)/s12, x])/
        ((q - s12 - s23)*s23) - (12*G[(s12 + s23)/s12, 1, x])/
        ((q - s12 - s23)*s23) - (8*G[(s12 + s23)/s12, q/s12, x])/
        ((q - s12 - s23)*s23) + (12*G[(s12 + s23)/s12, q/(q - s23), x])/
        ((q - s12 - s23)*s23) - (4*G[(s12 + s23)/s12, q/(s12 + s23), x])/
        ((q - s12 - s23)*s23) - (8*G[(s12 + s23)/s12, (s12 + s23)/s12, x])/
        ((q - s12 - s23)*s23) + (104*Log[z])/((q - s12 - s23)*s23) + 
       (16*Log[z]^2)/((q - s12 - s23)*s23) + 
       G[0, x]*(-104/((q - s12 - s23)*s23) - (8*G[q/s12, x])/
          ((q - s12 - s23)*s23) + (24*G[(q - s23)/s12, x])/
          ((q - s12 - s23)*s23) - (16*G[q/(s12 + s23), x])/
          ((q - s12 - s23)*s23) + (8*G[(s12 + s23)/s12, x])/
          ((q - s12 - s23)*s23) - (32*Log[z])/((q - s12 - s23)*s23)) + 
       G[(q - s23)/s12, x]*(-78/((q - s12 - s23)*s23) - 
         (24*Log[z])/((q - s12 - s23)*s23)) + G[(s12 + s23)/s12, x]*
        (-26/((q - s12 - s23)*s23) - (8*Log[z])/((q - s12 - s23)*s23)) + 
       G[q/s12, x]*(26/((q - s12 - s23)*s23) + (8*Log[z])/
          ((q - s12 - s23)*s23)) + G[1, x]*(26/((q - s12 - s23)*s23) - 
         (8*G[0, x])/((q - s12 - s23)*s23) + (4*G[q/s12, x])/
          ((q - s12 - s23)*s23) + (12*G[q/(q - s23), x])/
          ((q - s12 - s23)*s23) + (12*G[(q - s23)/s12, x])/
          ((q - s12 - s23)*s23) + (4*G[q/(s12 + s23), x])/
          ((q - s12 - s23)*s23) + (4*G[(s12 + s23)/s12, x])/
          ((q - s12 - s23)*s23) + (8*Log[z])/((q - s12 - s23)*s23)) + 
       G[q/(s12 + s23), x]*(52/((q - s12 - s23)*s23) + 
         (16*Log[z])/((q - s12 - s23)*s23))) + 
     G[1, 1, x]*(-54/((q - s12 - s23)*s23) - (52*Log[z])/
        ((q - s12 - s23)*s23) - (8*Log[z]^2)/((q - s12 - s23)*s23) + 
       G[q/(q - s23), x]*(-52/((q - s12 - s23)*s23) - 
         (16*Log[z])/((q - s12 - s23)*s23)) + G[q/(s12 + s23), x]*
        (-52/((q - s12 - s23)*s23) - (16*Log[z])/((q - s12 - s23)*s23)) + 
       G[q/s12, x]*(-26/((q - s12 - s23)*s23) - (8*Log[z])/
          ((q - s12 - s23)*s23)) + G[0, x]*(52/((q - s12 - s23)*s23) + 
         (8*G[q/s12, x])/((q - s12 - s23)*s23) + (16*G[q/(q - s23), x])/
          ((q - s12 - s23)*s23) + (16*G[q/(s12 + s23), x])/
          ((q - s12 - s23)*s23) + (16*Log[z])/((q - s12 - s23)*s23))) + 
     G[q/(q - s23), 1, x]*(54/((q - s12 - s23)*s23) + 
       (52*Log[z])/((q - s12 - s23)*s23) + (8*Log[z]^2)/
        ((q - s12 - s23)*s23) + G[0, x]*(-52/((q - s12 - s23)*s23) - 
         (24*G[q/(q - s23), x])/((q - s12 - s23)*s23) - 
         (16*G[q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
         (16*Log[z])/((q - s12 - s23)*s23)) + 
       G[1, x]*(26/((q - s12 - s23)*s23) - (8*G[0, x])/((q - s12 - s23)*
           s23) + (8*Log[z])/((q - s12 - s23)*s23)) + 
       G[q/(s12 + s23), x]*(52/((q - s12 - s23)*s23) + 
         (16*Log[z])/((q - s12 - s23)*s23)) + G[q/(q - s23), x]*
        (78/((q - s12 - s23)*s23) + (24*Log[z])/((q - s12 - s23)*s23))) + 
     G[q/(s12 + s23), 1, x]*(54/((q - s12 - s23)*s23) + 
       (52*Log[z])/((q - s12 - s23)*s23) + (8*Log[z]^2)/
        ((q - s12 - s23)*s23) + G[0, x]*(-52/((q - s12 - s23)*s23) - 
         (16*G[q/(q - s23), x])/((q - s12 - s23)*s23) - 
         (24*G[q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
         (16*Log[z])/((q - s12 - s23)*s23)) + 
       G[1, x]*(26/((q - s12 - s23)*s23) - (8*G[0, x])/((q - s12 - s23)*
           s23) + (8*Log[z])/((q - s12 - s23)*s23)) + 
       G[q/(q - s23), x]*(52/((q - s12 - s23)*s23) + 
         (16*Log[z])/((q - s12 - s23)*s23)) + G[q/(s12 + s23), x]*
        (78/((q - s12 - s23)*s23) + (24*Log[z])/((q - s12 - s23)*s23))) + 
     G[q/s12, q/(q - s23), x]*(-108/((q - s12 - s23)*s23) - 
       (104*Log[z])/((q - s12 - s23)*s23) - (16*Log[z]^2)/
        ((q - s12 - s23)*s23) + G[1, x]*(-52/((q - s12 - s23)*s23) + 
         (16*G[0, x])/((q - s12 - s23)*s23) - (16*Log[z])/
          ((q - s12 - s23)*s23)) + G[0, x]*(104/((q - s12 - s23)*s23) + 
         (32*Log[z])/((q - s12 - s23)*s23))) + G[q/s12, q/(s12 + s23), x]*
      (-108/((q - s12 - s23)*s23) - (104*Log[z])/((q - s12 - s23)*s23) - 
       (16*Log[z]^2)/((q - s12 - s23)*s23) + 
       G[1, x]*(-52/((q - s12 - s23)*s23) + (16*G[0, x])/
          ((q - s12 - s23)*s23) - (16*Log[z])/((q - s12 - s23)*s23)) + 
       G[0, x]*(104/((q - s12 - s23)*s23) + (32*Log[z])/((q - s12 - s23)*
           s23))) + G[(q - s23)/s12, q/(s12 + s23), x]*
      (-108/((q - s12 - s23)*s23) - (104*Log[z])/((q - s12 - s23)*s23) - 
       (16*Log[z]^2)/((q - s12 - s23)*s23) + 
       G[1, x]*(52/((q - s12 - s23)*s23) - (16*G[0, x])/((q - s12 - s23)*
           s23) + (16*Log[z])/((q - s12 - s23)*s23)) + 
       G[0, x]*(104/((q - s12 - s23)*s23) + (32*Log[z])/((q - s12 - s23)*
           s23))) + G[(s12 + s23)/s12, q/(q - s23), x]*
      (-108/((q - s12 - s23)*s23) - (104*Log[z])/((q - s12 - s23)*s23) - 
       (16*Log[z]^2)/((q - s12 - s23)*s23) + 
       G[1, x]*(52/((q - s12 - s23)*s23) - (16*G[0, x])/((q - s12 - s23)*
           s23) + (16*Log[z])/((q - s12 - s23)*s23)) + 
       G[0, x]*(104/((q - s12 - s23)*s23) + (32*Log[z])/((q - s12 - s23)*
           s23))) + G[(q - s23)/s12, 1, x]*(108/((q - s12 - s23)*s23) + 
       (104*Log[z])/((q - s12 - s23)*s23) + (16*Log[z]^2)/
        ((q - s12 - s23)*s23) + G[0, x]*(-104/((q - s12 - s23)*s23) - 
         (32*G[q/s12, x])/((q - s12 - s23)*s23) - (24*G[q/(q - s23), x])/
          ((q - s12 - s23)*s23) - (16*G[q/(s12 + s23), x])/
          ((q - s12 - s23)*s23) - (32*Log[z])/((q - s12 - s23)*s23)) + 
       G[1, x]*(-52/((q - s12 - s23)*s23) + (16*G[0, x])/
          ((q - s12 - s23)*s23) - (16*Log[z])/((q - s12 - s23)*s23)) + 
       G[q/(s12 + s23), x]*(52/((q - s12 - s23)*s23) + 
         (16*Log[z])/((q - s12 - s23)*s23)) + G[q/(q - s23), x]*
        (78/((q - s12 - s23)*s23) + (24*Log[z])/((q - s12 - s23)*s23)) + 
       G[q/s12, x]*(104/((q - s12 - s23)*s23) + (32*Log[z])/
          ((q - s12 - s23)*s23))) + G[(s12 + s23)/s12, 1, x]*
      (108/((q - s12 - s23)*s23) + (104*Log[z])/((q - s12 - s23)*s23) + 
       (16*Log[z]^2)/((q - s12 - s23)*s23) + 
       G[0, x]*(-104/((q - s12 - s23)*s23) - (32*G[q/s12, x])/
          ((q - s12 - s23)*s23) - (16*G[q/(q - s23), x])/
          ((q - s12 - s23)*s23) - (24*G[q/(s12 + s23), x])/
          ((q - s12 - s23)*s23) - (32*Log[z])/((q - s12 - s23)*s23)) + 
       G[1, x]*(-52/((q - s12 - s23)*s23) + (16*G[0, x])/
          ((q - s12 - s23)*s23) - (16*Log[z])/((q - s12 - s23)*s23)) + 
       G[q/(q - s23), x]*(52/((q - s12 - s23)*s23) + 
         (16*Log[z])/((q - s12 - s23)*s23)) + G[q/(s12 + s23), x]*
        (78/((q - s12 - s23)*s23) + (24*Log[z])/((q - s12 - s23)*s23)) + 
       G[q/s12, x]*(104/((q - s12 - s23)*s23) + (32*Log[z])/
          ((q - s12 - s23)*s23))) + G[0, 0, x]*
      ((-32*G[0, 1, x])/((q - s12 - s23)*s23) - (32*G[0, q/s12, x])/
        ((q - s12 - s23)*s23) + (32*G[0, q/(q - s23), x])/
        ((q - s12 - s23)*s23) + (32*G[0, q/(s12 + s23), x])/
        ((q - s12 - s23)*s23) - (16*G[1, 1, x])/((q - s12 - s23)*s23) - 
       (16*G[q/s12, q/s12, x])/((q - s12 - s23)*s23) - 
       (32*G[q/s12, q/(q - s23), x])/((q - s12 - s23)*s23) - 
       (32*G[q/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
       (16*G[q/(q - s23), 1, x])/((q - s12 - s23)*s23) - 
       (16*G[q/(q - s23), q/s12, x])/((q - s12 - s23)*s23) + 
       (64*G[q/(q - s23), q/(q - s23), x])/((q - s12 - s23)*s23) + 
       (32*G[q/(q - s23), q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
       (32*G[(q - s23)/s12, 1, x])/((q - s12 - s23)*s23) + 
       (32*G[(q - s23)/s12, q/s12, x])/((q - s12 - s23)*s23) - 
       (32*G[(q - s23)/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
       (16*G[q/(s12 + s23), 1, x])/((q - s12 - s23)*s23) - 
       (16*G[q/(s12 + s23), q/s12, x])/((q - s12 - s23)*s23) + 
       (32*G[q/(s12 + s23), q/(q - s23), x])/((q - s12 - s23)*s23) + 
       (64*G[q/(s12 + s23), q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
       (32*G[(s12 + s23)/s12, 1, x])/((q - s12 - s23)*s23) + 
       (32*G[(s12 + s23)/s12, q/s12, x])/((q - s12 - s23)*s23) - 
       (32*G[(s12 + s23)/s12, q/(q - s23), x])/((q - s12 - s23)*s23) + 
       G[q/s12, x]*(-104/((q - s12 - s23)*s23) - (32*Log[z])/
          ((q - s12 - s23)*s23)) + G[1, x]*(-104/((q - s12 - s23)*s23) - 
         (16*G[q/s12, x])/((q - s12 - s23)*s23) - (32*G[q/(q - s23), x])/
          ((q - s12 - s23)*s23) - (32*G[q/(s12 + s23), x])/
          ((q - s12 - s23)*s23) - (32*Log[z])/((q - s12 - s23)*s23)) + 
       G[q/(q - s23), x]*(104/((q - s12 - s23)*s23) + 
         (32*Log[z])/((q - s12 - s23)*s23)) + G[q/(s12 + s23), x]*
        (104/((q - s12 - s23)*s23) + (32*Log[z])/((q - s12 - s23)*s23))) + 
     G[0, 1, x]*(-108/((q - s12 - s23)*s23) - (8*G[1, 1, x])/
        ((q - s12 - s23)*s23) - (8*G[q/s12, q/s12, x])/
        ((q - s12 - s23)*s23) - (12*G[q/s12, q/(q - s23), x])/
        ((q - s12 - s23)*s23) - (12*G[q/s12, (q - s23)/s12, x])/
        ((q - s12 - s23)*s23) - (12*G[q/s12, q/(s12 + s23), x])/
        ((q - s12 - s23)*s23) - (12*G[q/s12, (s12 + s23)/s12, x])/
        ((q - s12 - s23)*s23) + (8*G[q/(q - s23), 1, x])/
        ((q - s12 - s23)*s23) - (4*G[q/(q - s23), q/s12, x])/
        ((q - s12 - s23)*s23) + (8*G[q/(q - s23), q/(q - s23), x])/
        ((q - s12 - s23)*s23) + (12*G[q/(q - s23), (q - s23)/s12, x])/
        ((q - s12 - s23)*s23) + (24*G[(q - s23)/s12, 1, x])/
        ((q - s12 - s23)*s23) + (12*G[(q - s23)/s12, q/s12, x])/
        ((q - s12 - s23)*s23) + (12*G[(q - s23)/s12, q/(q - s23), x])/
        ((q - s12 - s23)*s23) + (12*G[(q - s23)/s12, (q - s23)/s12, x])/
        ((q - s12 - s23)*s23) + (4*G[(q - s23)/s12, q/(s12 + s23), x])/
        ((q - s12 - s23)*s23) + (8*G[q/(s12 + s23), 1, x])/
        ((q - s12 - s23)*s23) - (4*G[q/(s12 + s23), q/s12, x])/
        ((q - s12 - s23)*s23) + (8*G[q/(s12 + s23), q/(s12 + s23), x])/
        ((q - s12 - s23)*s23) + (12*G[q/(s12 + s23), (s12 + s23)/s12, x])/
        ((q - s12 - s23)*s23) + (24*G[(s12 + s23)/s12, 1, x])/
        ((q - s12 - s23)*s23) + (12*G[(s12 + s23)/s12, q/s12, x])/
        ((q - s12 - s23)*s23) + (4*G[(s12 + s23)/s12, q/(q - s23), x])/
        ((q - s12 - s23)*s23) + (12*G[(s12 + s23)/s12, q/(s12 + s23), x])/
        ((q - s12 - s23)*s23) + (12*G[(s12 + s23)/s12, (s12 + s23)/s12, x])/
        ((q - s12 - s23)*s23) - (104*Log[z])/((q - s12 - s23)*s23) - 
       (16*Log[z]^2)/((q - s12 - s23)*s23) + G[q/s12, x]*
        (-52/((q - s12 - s23)*s23) - (16*Log[z])/((q - s12 - s23)*s23)) + 
       G[1, x]*(-52/((q - s12 - s23)*s23) + (16*G[0, x])/
          ((q - s12 - s23)*s23) - (8*G[q/s12, x])/((q - s12 - s23)*s23) - 
         (12*G[q/(q - s23), x])/((q - s12 - s23)*s23) - 
         (12*G[(q - s23)/s12, x])/((q - s12 - s23)*s23) - 
         (12*G[q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
         (12*G[(s12 + s23)/s12, x])/((q - s12 - s23)*s23) - 
         (16*Log[z])/((q - s12 - s23)*s23)) + G[q/(q - s23), x]*
        (-26/((q - s12 - s23)*s23) - (8*Log[z])/((q - s12 - s23)*s23)) + 
       G[q/(s12 + s23), x]*(-26/((q - s12 - s23)*s23) - 
         (8*Log[z])/((q - s12 - s23)*s23)) + G[(q - s23)/s12, x]*
        (78/((q - s12 - s23)*s23) + (24*Log[z])/((q - s12 - s23)*s23)) + 
       G[(s12 + s23)/s12, x]*(78/((q - s12 - s23)*s23) + 
         (24*Log[z])/((q - s12 - s23)*s23)) + 
       G[0, x]*(104/((q - s12 - s23)*s23) + (16*G[q/s12, x])/
          ((q - s12 - s23)*s23) + (8*G[q/(q - s23), x])/((q - s12 - s23)*
           s23) - (24*G[(q - s23)/s12, x])/((q - s12 - s23)*s23) + 
         (8*G[q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
         (24*G[(s12 + s23)/s12, x])/((q - s12 - s23)*s23) + 
         (32*Log[z])/((q - s12 - s23)*s23))) + G[0, q/s12, x]*
      (-108/((q - s12 - s23)*s23) - (8*G[1, 1, x])/((q - s12 - s23)*s23) - 
       (8*G[q/s12, q/s12, x])/((q - s12 - s23)*s23) - 
       (12*G[q/s12, q/(q - s23), x])/((q - s12 - s23)*s23) - 
       (12*G[q/s12, (q - s23)/s12, x])/((q - s12 - s23)*s23) - 
       (12*G[q/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
       (12*G[q/s12, (s12 + s23)/s12, x])/((q - s12 - s23)*s23) + 
       (8*G[q/(q - s23), 1, x])/((q - s12 - s23)*s23) - 
       (4*G[q/(q - s23), q/s12, x])/((q - s12 - s23)*s23) + 
       (8*G[q/(q - s23), q/(q - s23), x])/((q - s12 - s23)*s23) + 
       (12*G[q/(q - s23), (q - s23)/s12, x])/((q - s12 - s23)*s23) + 
       (24*G[(q - s23)/s12, 1, x])/((q - s12 - s23)*s23) + 
       (12*G[(q - s23)/s12, q/s12, x])/((q - s12 - s23)*s23) + 
       (12*G[(q - s23)/s12, q/(q - s23), x])/((q - s12 - s23)*s23) + 
       (12*G[(q - s23)/s12, (q - s23)/s12, x])/((q - s12 - s23)*s23) + 
       (4*G[(q - s23)/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
       (8*G[q/(s12 + s23), 1, x])/((q - s12 - s23)*s23) - 
       (4*G[q/(s12 + s23), q/s12, x])/((q - s12 - s23)*s23) + 
       (8*G[q/(s12 + s23), q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
       (12*G[q/(s12 + s23), (s12 + s23)/s12, x])/((q - s12 - s23)*s23) + 
       (24*G[(s12 + s23)/s12, 1, x])/((q - s12 - s23)*s23) + 
       (12*G[(s12 + s23)/s12, q/s12, x])/((q - s12 - s23)*s23) + 
       (4*G[(s12 + s23)/s12, q/(q - s23), x])/((q - s12 - s23)*s23) + 
       (12*G[(s12 + s23)/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
       (12*G[(s12 + s23)/s12, (s12 + s23)/s12, x])/((q - s12 - s23)*s23) - 
       (104*Log[z])/((q - s12 - s23)*s23) - (16*Log[z]^2)/
        ((q - s12 - s23)*s23) + G[q/s12, x]*(-52/((q - s12 - s23)*s23) - 
         (16*Log[z])/((q - s12 - s23)*s23)) + 
       G[1, x]*(-52/((q - s12 - s23)*s23) + (16*G[0, x])/
          ((q - s12 - s23)*s23) - (8*G[q/s12, x])/((q - s12 - s23)*s23) - 
         (12*G[q/(q - s23), x])/((q - s12 - s23)*s23) - 
         (12*G[(q - s23)/s12, x])/((q - s12 - s23)*s23) - 
         (12*G[q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
         (12*G[(s12 + s23)/s12, x])/((q - s12 - s23)*s23) - 
         (16*Log[z])/((q - s12 - s23)*s23)) + G[q/(q - s23), x]*
        (-26/((q - s12 - s23)*s23) - (8*Log[z])/((q - s12 - s23)*s23)) + 
       G[q/(s12 + s23), x]*(-26/((q - s12 - s23)*s23) - 
         (8*Log[z])/((q - s12 - s23)*s23)) + G[(q - s23)/s12, x]*
        (78/((q - s12 - s23)*s23) + (24*Log[z])/((q - s12 - s23)*s23)) + 
       G[(s12 + s23)/s12, x]*(78/((q - s12 - s23)*s23) + 
         (24*Log[z])/((q - s12 - s23)*s23)) + 
       G[0, x]*(104/((q - s12 - s23)*s23) + (16*G[q/s12, x])/
          ((q - s12 - s23)*s23) + (8*G[q/(q - s23), x])/((q - s12 - s23)*
           s23) - (24*G[(q - s23)/s12, x])/((q - s12 - s23)*s23) + 
         (8*G[q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
         (24*G[(s12 + s23)/s12, x])/((q - s12 - s23)*s23) + 
         (32*Log[z])/((q - s12 - s23)*s23))) + 
     G[0, x]*(G[q/(q - s23), x]*(-108/((q - s12 - s23)*s23) - 
         (104*Log[z])/((q - s12 - s23)*s23) - (16*Log[z]^2)/
          ((q - s12 - s23)*s23)) + G[q/(s12 + s23), x]*
        (-108/((q - s12 - s23)*s23) - (104*Log[z])/((q - s12 - s23)*s23) - 
         (16*Log[z]^2)/((q - s12 - s23)*s23)) + G[q/s12, x]*
        (108/((q - s12 - s23)*s23) + (104*Log[z])/((q - s12 - s23)*s23) + 
         (16*Log[z]^2)/((q - s12 - s23)*s23))) + 
     G[q/s12, x]*((-108*Log[z])/((q - s12 - s23)*s23) - 
       (52*Log[z]^2)/((q - s12 - s23)*s23) - (16*Log[z]^3)/
        (3*(q - s12 - s23)*s23) - (12*(3 + 4*Zeta[3]))/
        ((q - s12 - s23)*s23)) + 
     G[1, x]*((-108*Log[z])/((q - s12 - s23)*s23) - 
       (52*Log[z]^2)/((q - s12 - s23)*s23) - (16*Log[z]^3)/
        (3*(q - s12 - s23)*s23) + G[q/(q - s23), x]*
        (-108/((q - s12 - s23)*s23) - (104*Log[z])/((q - s12 - s23)*s23) - 
         (16*Log[z]^2)/((q - s12 - s23)*s23)) + G[q/(s12 + s23), x]*
        (-108/((q - s12 - s23)*s23) - (104*Log[z])/((q - s12 - s23)*s23) - 
         (16*Log[z]^2)/((q - s12 - s23)*s23)) + G[q/s12, x]*
        (-54/((q - s12 - s23)*s23) - (52*Log[z])/((q - s12 - s23)*s23) - 
         (8*Log[z]^2)/((q - s12 - s23)*s23)) + 
       G[0, x]*(108/((q - s12 - s23)*s23) + (104*Log[z])/
          ((q - s12 - s23)*s23) + (16*Log[z]^2)/((q - s12 - s23)*s23) + 
         G[q/s12, x]*(52/((q - s12 - s23)*s23) + (16*Log[z])/
            ((q - s12 - s23)*s23)) + G[q/(q - s23), x]*
          (104/((q - s12 - s23)*s23) + (32*Log[z])/((q - s12 - s23)*s23)) + 
         G[q/(s12 + s23), x]*(104/((q - s12 - s23)*s23) + 
           (32*Log[z])/((q - s12 - s23)*s23))) - (12*(3 + 4*Zeta[3]))/
        ((q - s12 - s23)*s23)) + G[q/(q - s23), x]*
      ((108*Log[z])/((q - s12 - s23)*s23) + (52*Log[z]^2)/
        ((q - s12 - s23)*s23) + (16*Log[z]^3)/(3*(q - s12 - s23)*s23) + 
       (12*(3 + 4*Zeta[3]))/((q - s12 - s23)*s23)) + 
     G[q/(s12 + s23), x]*((108*Log[z])/((q - s12 - s23)*s23) + 
       (52*Log[z]^2)/((q - s12 - s23)*s23) + (16*Log[z]^3)/
        (3*(q - s12 - s23)*s23) + (12*(3 + 4*Zeta[3]))/
        ((q - s12 - s23)*s23)))};
P23G011010100= {1, (2*Gamma[3 - 3*eps]*Gamma[1 - eps]*Gamma[1 + eps]^2)/
   (eps^2*(-1 + 2*eps)*(1 - x)^eps*(1 - (s12*x)/q)^eps*
    (1 - ((s12 + s23)*x)/q)^eps*z^(2*eps)*Gamma[1 - 2*eps]^2*
    Gamma[1 + 2*eps]), 0};
P23G011010101= {(1 - x)^(2*eps)*x^(1 - 2*eps)*(1 - (s12*x)/q)^(2*eps)*
   (1 - (s12*x)/(q - s23))^(1 - 2*eps)*(1 - ((s12 + s23)*x)/q)^(2*eps), 0, 
  G[0, q/(s12 + s23), x]*(G[1, x]*((-4*G[q/s12, x])/(q - s23) + 
       (4*G[q/(s12 + s23), x])/(q - s23)) - (4*G[1, 1, x])/(q - s23) - 
     (4*G[q/s12, q/s12, x])/(q - s23) + (4*G[q/s12, q/(s12 + s23), x])/
      (q - s23) + (4*G[q/(s12 + s23), q/s12, x])/(q - s23) - 
     (4*G[q/(s12 + s23), q/(s12 + s23), x])/(q - s23)) + 
   G[0, 1, x]*(G[1, x]*((4*G[q/s12, x])/(q - s23) - (4*G[q/(s12 + s23), x])/
        (q - s23)) + (4*G[1, 1, x])/(q - s23) + (4*G[q/s12, q/s12, x])/
      (q - s23) - (4*G[q/s12, q/(s12 + s23), x])/(q - s23) - 
     (4*G[q/(s12 + s23), q/s12, x])/(q - s23) + 
     (4*G[q/(s12 + s23), q/(s12 + s23), x])/(q - s23)) + 
   G[0, q/s12, x]*(G[1, x]*((4*G[q/s12, x])/(q - s23) - 
       (4*G[q/(s12 + s23), x])/(q - s23)) + (4*G[1, 1, x])/(q - s23) + 
     (4*G[q/s12, q/s12, x])/(q - s23) - (4*G[q/s12, q/(s12 + s23), x])/
      (q - s23) - (4*G[q/(s12 + s23), q/s12, x])/(q - s23) + 
     (4*G[q/(s12 + s23), q/(s12 + s23), x])/(q - s23)) + 
   ((-12*G[1, x])/(q - s23) - (12*G[q/s12, x])/(q - s23) + 
     (12*G[q/(s12 + s23), x])/(q - s23))*G[0, 1, 1, x] + 
   ((-12*G[1, x])/(q - s23) - (12*G[q/s12, x])/(q - s23) + 
     (12*G[q/(s12 + s23), x])/(q - s23))*G[0, 1, q/s12, x] + 
   ((12*G[1, x])/(q - s23) + (12*G[q/s12, x])/(q - s23) - 
     (12*G[q/(s12 + s23), x])/(q - s23))*G[0, 1, q/(s12 + s23), x] + 
   ((-12*G[1, x])/(q - s23) - (12*G[q/s12, x])/(q - s23) + 
     (12*G[q/(s12 + s23), x])/(q - s23))*G[0, q/s12, 1, x] + 
   ((-12*G[1, x])/(q - s23) - (12*G[q/s12, x])/(q - s23) + 
     (12*G[q/(s12 + s23), x])/(q - s23))*G[0, q/s12, q/s12, x] + 
   ((12*G[1, x])/(q - s23) + (12*G[q/s12, x])/(q - s23) - 
     (12*G[q/(s12 + s23), x])/(q - s23))*G[0, q/s12, q/(s12 + s23), x] + 
   ((12*G[1, x])/(q - s23) + (12*G[q/s12, x])/(q - s23) - 
     (12*G[q/(s12 + s23), x])/(q - s23))*G[0, q/(s12 + s23), 1, x] + 
   ((12*G[1, x])/(q - s23) + (12*G[q/s12, x])/(q - s23) - 
     (12*G[q/(s12 + s23), x])/(q - s23))*G[0, q/(s12 + s23), q/s12, x] + 
   ((-12*G[1, x])/(q - s23) - (12*G[q/s12, x])/(q - s23) + 
     (12*G[q/(s12 + s23), x])/(q - s23))*G[0, q/(s12 + s23), q/(s12 + s23), 
     x] + (24*G[0, 1, 1, 1, x])/(q - s23) + (24*G[0, 1, 1, q/s12, x])/
    (q - s23) - (24*G[0, 1, 1, q/(s12 + s23), x])/(q - s23) + 
   (24*G[0, 1, q/s12, 1, x])/(q - s23) + (24*G[0, 1, q/s12, q/s12, x])/
    (q - s23) - (24*G[0, 1, q/s12, q/(s12 + s23), x])/(q - s23) - 
   (24*G[0, 1, q/(s12 + s23), 1, x])/(q - s23) - 
   (24*G[0, 1, q/(s12 + s23), q/s12, x])/(q - s23) + 
   (24*G[0, 1, q/(s12 + s23), q/(s12 + s23), x])/(q - s23) + 
   (24*G[0, q/s12, 1, 1, x])/(q - s23) + (24*G[0, q/s12, 1, q/s12, x])/
    (q - s23) - (24*G[0, q/s12, 1, q/(s12 + s23), x])/(q - s23) + 
   (24*G[0, q/s12, q/s12, 1, x])/(q - s23) + 
   (24*G[0, q/s12, q/s12, q/s12, x])/(q - s23) - 
   (24*G[0, q/s12, q/s12, q/(s12 + s23), x])/(q - s23) - 
   (24*G[0, q/s12, q/(s12 + s23), 1, x])/(q - s23) - 
   (24*G[0, q/s12, q/(s12 + s23), q/s12, x])/(q - s23) + 
   (24*G[0, q/s12, q/(s12 + s23), q/(s12 + s23), x])/(q - s23) - 
   (24*G[0, q/(s12 + s23), 1, 1, x])/(q - s23) - 
   (24*G[0, q/(s12 + s23), 1, q/s12, x])/(q - s23) + 
   (24*G[0, q/(s12 + s23), 1, q/(s12 + s23), x])/(q - s23) - 
   (24*G[0, q/(s12 + s23), q/s12, 1, x])/(q - s23) - 
   (24*G[0, q/(s12 + s23), q/s12, q/s12, x])/(q - s23) + 
   (24*G[0, q/(s12 + s23), q/s12, q/(s12 + s23), x])/(q - s23) + 
   (24*G[0, q/(s12 + s23), q/(s12 + s23), 1, x])/(q - s23) + 
   (24*G[0, q/(s12 + s23), q/(s12 + s23), q/s12, x])/(q - s23) - 
   (24*G[0, q/(s12 + s23), q/(s12 + s23), q/(s12 + s23), x])/(q - s23) + 
   (4*G[1, 1, (q - s23)/s12, 1, x])/(q - s23) + 
   (4*G[1, 1, (q - s23)/s12, q/s12, x])/(q - s23) - 
   (4*G[1, 1, (q - s23)/s12, q/(s12 + s23), x])/(q - s23) - 
   (4*G[1, 1, q/(s12 + s23), 1, x])/(q - s23) - 
   (4*G[1, 1, q/(s12 + s23), q/s12, x])/(q - s23) + 
   (4*G[1, 1, q/(s12 + s23), q/(s12 + s23), x])/(q - s23) + 
   (4*G[1, q/s12, (q - s23)/s12, 1, x])/(q - s23) + 
   (4*G[1, q/s12, (q - s23)/s12, q/s12, x])/(q - s23) - 
   (4*G[1, q/s12, (q - s23)/s12, q/(s12 + s23), x])/(q - s23) - 
   (4*G[1, q/s12, q/(s12 + s23), 1, x])/(q - s23) - 
   (4*G[1, q/s12, q/(s12 + s23), q/s12, x])/(q - s23) + 
   (4*G[1, q/s12, q/(s12 + s23), q/(s12 + s23), x])/(q - s23) - 
   (4*G[1, (q - s23)/s12, 1, 1, x])/(q - s23) - 
   (4*G[1, (q - s23)/s12, 1, q/s12, x])/(q - s23) + 
   (4*G[1, (q - s23)/s12, 1, q/(s12 + s23), x])/(q - s23) - 
   (4*G[1, (q - s23)/s12, q/s12, 1, x])/(q - s23) - 
   (4*G[1, (q - s23)/s12, q/s12, q/s12, x])/(q - s23) + 
   (4*G[1, (q - s23)/s12, q/s12, q/(s12 + s23), x])/(q - s23) + 
   (4*G[1, (q - s23)/s12, q/(s12 + s23), 1, x])/(q - s23) + 
   (4*G[1, (q - s23)/s12, q/(s12 + s23), q/s12, x])/(q - s23) - 
   (4*G[1, (q - s23)/s12, q/(s12 + s23), q/(s12 + s23), x])/(q - s23) + 
   (4*G[1, q/(s12 + s23), 1, 1, x])/(q - s23) + 
   (4*G[1, q/(s12 + s23), 1, q/s12, x])/(q - s23) - 
   (4*G[1, q/(s12 + s23), 1, q/(s12 + s23), x])/(q - s23) + 
   (4*G[1, q/(s12 + s23), q/s12, 1, x])/(q - s23) + 
   (4*G[1, q/(s12 + s23), q/s12, q/s12, x])/(q - s23) - 
   (4*G[1, q/(s12 + s23), q/s12, q/(s12 + s23), x])/(q - s23) - 
   (4*G[1, q/(s12 + s23), (q - s23)/s12, 1, x])/(q - s23) - 
   (4*G[1, q/(s12 + s23), (q - s23)/s12, q/s12, x])/(q - s23) + 
   (4*G[1, q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), x])/(q - s23) + 
   (4*G[q/s12, 1, (q - s23)/s12, 1, x])/(q - s23) + 
   (4*G[q/s12, 1, (q - s23)/s12, q/s12, x])/(q - s23) - 
   (4*G[q/s12, 1, (q - s23)/s12, q/(s12 + s23), x])/(q - s23) - 
   (4*G[q/s12, 1, q/(s12 + s23), 1, x])/(q - s23) - 
   (4*G[q/s12, 1, q/(s12 + s23), q/s12, x])/(q - s23) + 
   (4*G[q/s12, 1, q/(s12 + s23), q/(s12 + s23), x])/(q - s23) + 
   (4*G[q/s12, q/s12, (q - s23)/s12, 1, x])/(q - s23) + 
   (4*G[q/s12, q/s12, (q - s23)/s12, q/s12, x])/(q - s23) - 
   (4*G[q/s12, q/s12, (q - s23)/s12, q/(s12 + s23), x])/(q - s23) - 
   (4*G[q/s12, q/s12, q/(s12 + s23), 1, x])/(q - s23) - 
   (4*G[q/s12, q/s12, q/(s12 + s23), q/s12, x])/(q - s23) + 
   (4*G[q/s12, q/s12, q/(s12 + s23), q/(s12 + s23), x])/(q - s23) - 
   (4*G[q/s12, (q - s23)/s12, 1, 1, x])/(q - s23) - 
   (4*G[q/s12, (q - s23)/s12, 1, q/s12, x])/(q - s23) + 
   (4*G[q/s12, (q - s23)/s12, 1, q/(s12 + s23), x])/(q - s23) - 
   (4*G[q/s12, (q - s23)/s12, q/s12, 1, x])/(q - s23) - 
   (4*G[q/s12, (q - s23)/s12, q/s12, q/s12, x])/(q - s23) + 
   (4*G[q/s12, (q - s23)/s12, q/s12, q/(s12 + s23), x])/(q - s23) + 
   (4*G[q/s12, (q - s23)/s12, q/(s12 + s23), 1, x])/(q - s23) + 
   (4*G[q/s12, (q - s23)/s12, q/(s12 + s23), q/s12, x])/(q - s23) - 
   (4*G[q/s12, (q - s23)/s12, q/(s12 + s23), q/(s12 + s23), x])/(q - s23) + 
   (4*G[q/s12, q/(s12 + s23), 1, 1, x])/(q - s23) + 
   (4*G[q/s12, q/(s12 + s23), 1, q/s12, x])/(q - s23) - 
   (4*G[q/s12, q/(s12 + s23), 1, q/(s12 + s23), x])/(q - s23) + 
   (4*G[q/s12, q/(s12 + s23), q/s12, 1, x])/(q - s23) + 
   (4*G[q/s12, q/(s12 + s23), q/s12, q/s12, x])/(q - s23) - 
   (4*G[q/s12, q/(s12 + s23), q/s12, q/(s12 + s23), x])/(q - s23) - 
   (4*G[q/s12, q/(s12 + s23), (q - s23)/s12, 1, x])/(q - s23) - 
   (4*G[q/s12, q/(s12 + s23), (q - s23)/s12, q/s12, x])/(q - s23) + 
   (4*G[q/s12, q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), x])/(q - s23) - 
   (4*G[q/(s12 + s23), 1, (q - s23)/s12, 1, x])/(q - s23) - 
   (4*G[q/(s12 + s23), 1, (q - s23)/s12, q/s12, x])/(q - s23) + 
   (4*G[q/(s12 + s23), 1, (q - s23)/s12, q/(s12 + s23), x])/(q - s23) + 
   (4*G[q/(s12 + s23), 1, q/(s12 + s23), 1, x])/(q - s23) + 
   (4*G[q/(s12 + s23), 1, q/(s12 + s23), q/s12, x])/(q - s23) - 
   (4*G[q/(s12 + s23), 1, q/(s12 + s23), q/(s12 + s23), x])/(q - s23) - 
   (4*G[q/(s12 + s23), q/s12, (q - s23)/s12, 1, x])/(q - s23) - 
   (4*G[q/(s12 + s23), q/s12, (q - s23)/s12, q/s12, x])/(q - s23) + 
   (4*G[q/(s12 + s23), q/s12, (q - s23)/s12, q/(s12 + s23), x])/(q - s23) + 
   (4*G[q/(s12 + s23), q/s12, q/(s12 + s23), 1, x])/(q - s23) + 
   (4*G[q/(s12 + s23), q/s12, q/(s12 + s23), q/s12, x])/(q - s23) - 
   (4*G[q/(s12 + s23), q/s12, q/(s12 + s23), q/(s12 + s23), x])/(q - s23) + 
   (4*G[q/(s12 + s23), (q - s23)/s12, 1, 1, x])/(q - s23) + 
   (4*G[q/(s12 + s23), (q - s23)/s12, 1, q/s12, x])/(q - s23) - 
   (4*G[q/(s12 + s23), (q - s23)/s12, 1, q/(s12 + s23), x])/(q - s23) + 
   (4*G[q/(s12 + s23), (q - s23)/s12, q/s12, 1, x])/(q - s23) + 
   (4*G[q/(s12 + s23), (q - s23)/s12, q/s12, q/s12, x])/(q - s23) - 
   (4*G[q/(s12 + s23), (q - s23)/s12, q/s12, q/(s12 + s23), x])/(q - s23) - 
   (4*G[q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), 1, x])/(q - s23) - 
   (4*G[q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), q/s12, x])/(q - s23) + 
   (4*G[q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), q/(s12 + s23), x])/
    (q - s23) - (4*G[q/(s12 + s23), q/(s12 + s23), 1, 1, x])/(q - s23) - 
   (4*G[q/(s12 + s23), q/(s12 + s23), 1, q/s12, x])/(q - s23) + 
   (4*G[q/(s12 + s23), q/(s12 + s23), 1, q/(s12 + s23), x])/(q - s23) - 
   (4*G[q/(s12 + s23), q/(s12 + s23), q/s12, 1, x])/(q - s23) - 
   (4*G[q/(s12 + s23), q/(s12 + s23), q/s12, q/s12, x])/(q - s23) + 
   (4*G[q/(s12 + s23), q/(s12 + s23), q/s12, q/(s12 + s23), x])/(q - s23) + 
   (4*G[q/(s12 + s23), q/(s12 + s23), (q - s23)/s12, 1, x])/(q - s23) + 
   (4*G[q/(s12 + s23), q/(s12 + s23), (q - s23)/s12, q/s12, x])/(q - s23) - 
   (4*G[q/(s12 + s23), q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), x])/
    (q - s23) + (24*G[1, x]*Zeta[3])/(q - s23) + 
   (24*G[q/s12, x]*Zeta[3])/(q - s23) - (24*G[q/(s12 + s23), x]*Zeta[3])/
    (q - s23)};
P23G011010111= {(1 - x)^eps*x^(1 - 2*eps)*(1 - (s12*x)/q)^eps*
   (1 - (s12*x)/(s12 + s23))^(1 + 2*eps)*(1 - ((s12 + s23)*x)/q)^(1 + 2*eps), 
  0, (8*G[0, 1, x]^2)/(q*(s12 + s23)) + (8*G[0, q/s12, x]^2)/
    (q*(s12 + s23)) + (16*G[0, q/(q - s23), x]^2)/(q*(s12 + s23)) - 
   (16*G[0, q/(s12 + s23), x]^2)/(q*(s12 + s23)) + 
   G[0, 0, x]*(G[1, x]*((-8*G[q/s12, x])/(q*(s12 + s23)) + 
       (8*G[q/(q - s23), x])/(q*(s12 + s23)) + (8*G[q/(s12 + s23), x])/
        (q*(s12 + s23))) + (16*G[0, 1, x])/(q*(s12 + s23)) + 
     (16*G[0, q/s12, x])/(q*(s12 + s23)) - (16*G[0, q/(q - s23), x])/
      (q*(s12 + s23)) - (8*G[0, q/(s12 + s23), x])/(q*(s12 + s23)) - 
     (8*G[1, 1, x])/(q*(s12 + s23)) - (8*G[q/s12, q/s12, x])/
      (q*(s12 + s23)) + (8*G[q/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
     (8*G[q/s12, q/(s12 + s23), x])/(q*(s12 + s23)) - 
     (8*G[q/(q - s23), 1, x])/(q*(s12 + s23)) - (8*G[q/(s12 + s23), 1, x])/
      (q*(s12 + s23))) + 
   (G[1, x]*((-2*G[q/s12, x])/(q*(s12 + s23)) + (2*G[q/(q - s23), x])/
        (q*(s12 + s23)) + (2*G[q/(s12 + s23), x])/(q*(s12 + s23))) + 
     (4*G[0, 1, x])/(q*(s12 + s23)) + (4*G[0, q/s12, x])/(q*(s12 + s23)) - 
     (4*G[0, q/(q - s23), x])/(q*(s12 + s23)) - (2*G[0, q/(s12 + s23), x])/
      (q*(s12 + s23)) - (2*G[1, 1, x])/(q*(s12 + s23)) - 
     (2*G[q/s12, q/s12, x])/(q*(s12 + s23)) + (2*G[q/s12, q/(q - s23), x])/
      (q*(s12 + s23)) + (2*G[q/s12, q/(s12 + s23), x])/(q*(s12 + s23)) - 
     (2*G[q/(q - s23), 1, x])/(q*(s12 + s23)) - (2*G[q/(s12 + s23), 1, x])/
      (q*(s12 + s23)))/eps^2 + ((4*G[1, x])/(q*(s12 + s23)) + 
     (4*G[q/s12, x])/(q*(s12 + s23)))*G[0, 0, 1, x] + 
   ((4*G[1, x])/(q*(s12 + s23)) + (4*G[q/s12, x])/(q*(s12 + s23)))*
    G[0, 0, q/s12, x] + ((-4*G[1, x])/(q*(s12 + s23)) - 
     (4*G[q/s12, x])/(q*(s12 + s23)))*G[0, 0, q/(q - s23), x] + 
   ((8*G[1, x])/(q*(s12 + s23)) + (8*G[q/s12, x])/(q*(s12 + s23)))*
    G[0, 1, q/(q - s23), x] + ((4*G[1, x])/(q*(s12 + s23)) + 
     (4*G[q/s12, x])/(q*(s12 + s23)))*G[0, 1, (q - s23)/s12, x] + 
   ((8*G[1, x])/(q*(s12 + s23)) + (8*G[q/s12, x])/(q*(s12 + s23)))*
    G[0, q/s12, q/(q - s23), x] + ((4*G[1, x])/(q*(s12 + s23)) + 
     (4*G[q/s12, x])/(q*(s12 + s23)))*G[0, q/s12, (q - s23)/s12, x] + 
   ((4*G[1, x])/(q*(s12 + s23)) + (4*G[q/s12, x])/(q*(s12 + s23)))*
    G[0, q/(q - s23), 1, x] + ((4*G[1, x])/(q*(s12 + s23)) + 
     (4*G[q/s12, x])/(q*(s12 + s23)))*G[0, q/(q - s23), q/s12, x] + 
   ((-4*G[1, x])/(q*(s12 + s23)) - (4*G[q/s12, x])/(q*(s12 + s23)))*
    G[0, q/(q - s23), (q - s23)/s12, x] + 
   ((-4*G[1, x])/(q*(s12 + s23)) - (4*G[q/s12, x])/(q*(s12 + s23)))*
    G[0, (q - s23)/s12, q/(q - s23), x] + 
   ((-4*G[1, x])/(q*(s12 + s23)) - (4*G[q/s12, x])/(q*(s12 + s23)))*
    G[0, q/(s12 + s23), (q - s23)/s12, x] - (8*G[0, 0, 0, 1, x])/
    (q*(s12 + s23)) - (8*G[0, 0, 0, q/s12, x])/(q*(s12 + s23)) + 
   (8*G[0, 0, 0, q/(q - s23), x])/(q*(s12 + s23)) + 
   (10*G[0, 0, 0, q/(s12 + s23), x])/(q*(s12 + s23)) - 
   (36*G[0, 0, 1, 1, x])/(q*(s12 + s23)) - (36*G[0, 0, 1, q/s12, x])/
    (q*(s12 + s23)) + (48*G[0, 0, 1, q/(q - s23), x])/(q*(s12 + s23)) - 
   (68*G[0, 0, 1, q/(s12 + s23), x])/(q*(s12 + s23)) - 
   (64*G[0, 0, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (36*G[0, 0, q/s12, 1, x])/(q*(s12 + s23)) - (36*G[0, 0, q/s12, q/s12, x])/
    (q*(s12 + s23)) + (48*G[0, 0, q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
   (68*G[0, 0, q/s12, q/(s12 + s23), x])/(q*(s12 + s23)) - 
   (64*G[0, 0, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (52*G[0, 0, q/(q - s23), 1, x])/(q*(s12 + s23)) + 
   (52*G[0, 0, q/(q - s23), q/s12, x])/(q*(s12 + s23)) - 
   (64*G[0, 0, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) + 
   (64*G[0, 0, q/(q - s23), q/(s12 + s23), x])/(q*(s12 + s23)) + 
   (64*G[0, 0, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (64*G[0, 0, q/(s12 + s23), 1, x])/(q*(s12 + s23)) - 
   (64*G[0, 0, q/(s12 + s23), q/s12, x])/(q*(s12 + s23)) + 
   (64*G[0, 0, q/(s12 + s23), q/(q - s23), x])/(q*(s12 + s23)) + 
   (64*G[0, 0, q/(s12 + s23), q/(s12 + s23), x])/(q*(s12 + s23)) + 
   (28*G[0, 0, q/(s12 + s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (64*G[0, 0, (s12 + s23)/s12, 1, x])/(q*(s12 + s23)) - 
   (64*G[0, 0, (s12 + s23)/s12, q/s12, x])/(q*(s12 + s23)) + 
   (64*G[0, 0, (s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
   (28*G[0, 0, (s12 + s23)/s12, q/(s12 + s23), x])/(q*(s12 + s23)) - 
   (24*G[0, 1, 0, 1, x])/(q*(s12 + s23)) - (24*G[0, 1, 0, q/s12, x])/
    (q*(s12 + s23)) + (24*G[0, 1, 0, q/(q - s23), x])/(q*(s12 + s23)) - 
   (20*G[0, 1, 0, q/(s12 + s23), x])/(q*(s12 + s23)) - 
   (32*G[0, 1, 0, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (40*G[0, 1, 1, 1, x])/(q*(s12 + s23)) + (40*G[0, 1, 1, q/s12, x])/
    (q*(s12 + s23)) - (8*G[0, 1, 1, q/(q - s23), x])/(q*(s12 + s23)) - 
   (32*G[0, 1, 1, q/(s12 + s23), x])/(q*(s12 + s23)) - 
   (16*G[0, 1, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (40*G[0, 1, q/s12, 1, x])/(q*(s12 + s23)) + (40*G[0, 1, q/s12, q/s12, x])/
    (q*(s12 + s23)) - (8*G[0, 1, q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
   (32*G[0, 1, q/s12, q/(s12 + s23), x])/(q*(s12 + s23)) - 
   (16*G[0, 1, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (8*G[0, 1, q/(q - s23), 1, x])/(q*(s12 + s23)) - 
   (8*G[0, 1, q/(q - s23), q/s12, x])/(q*(s12 + s23)) - 
   (8*G[0, 1, (q - s23)/s12, 1, x])/(q*(s12 + s23)) - 
   (8*G[0, 1, (q - s23)/s12, q/s12, x])/(q*(s12 + s23)) + 
   (4*G[0, 1, (q - s23)/s12, q/(s12 + s23), x])/(q*(s12 + s23)) - 
   (32*G[0, 1, q/(s12 + s23), 1, x])/(q*(s12 + s23)) - 
   (32*G[0, 1, q/(s12 + s23), q/s12, x])/(q*(s12 + s23)) + 
   (28*G[0, 1, q/(s12 + s23), q/(s12 + s23), x])/(q*(s12 + s23)) + 
   (24*G[0, 1, q/(s12 + s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (24*G[0, 1, (s12 + s23)/s12, 1, x])/(q*(s12 + s23)) - 
   (24*G[0, 1, (s12 + s23)/s12, q/s12, x])/(q*(s12 + s23)) + 
   (4*G[0, 1, (s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
   (24*G[0, 1, (s12 + s23)/s12, q/(s12 + s23), x])/(q*(s12 + s23)) + 
   (16*G[0, 1, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (24*G[0, q/s12, 0, 1, x])/(q*(s12 + s23)) - (24*G[0, q/s12, 0, q/s12, x])/
    (q*(s12 + s23)) + (24*G[0, q/s12, 0, q/(q - s23), x])/(q*(s12 + s23)) - 
   (20*G[0, q/s12, 0, q/(s12 + s23), x])/(q*(s12 + s23)) - 
   (32*G[0, q/s12, 0, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (40*G[0, q/s12, 1, 1, x])/(q*(s12 + s23)) + (40*G[0, q/s12, 1, q/s12, x])/
    (q*(s12 + s23)) - (8*G[0, q/s12, 1, q/(q - s23), x])/(q*(s12 + s23)) - 
   (32*G[0, q/s12, 1, q/(s12 + s23), x])/(q*(s12 + s23)) - 
   (16*G[0, q/s12, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (40*G[0, q/s12, q/s12, 1, x])/(q*(s12 + s23)) + 
   (40*G[0, q/s12, q/s12, q/s12, x])/(q*(s12 + s23)) - 
   (8*G[0, q/s12, q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
   (32*G[0, q/s12, q/s12, q/(s12 + s23), x])/(q*(s12 + s23)) - 
   (16*G[0, q/s12, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (8*G[0, q/s12, q/(q - s23), 1, x])/(q*(s12 + s23)) - 
   (8*G[0, q/s12, q/(q - s23), q/s12, x])/(q*(s12 + s23)) - 
   (8*G[0, q/s12, (q - s23)/s12, 1, x])/(q*(s12 + s23)) - 
   (8*G[0, q/s12, (q - s23)/s12, q/s12, x])/(q*(s12 + s23)) + 
   (4*G[0, q/s12, (q - s23)/s12, q/(s12 + s23), x])/(q*(s12 + s23)) - 
   (32*G[0, q/s12, q/(s12 + s23), 1, x])/(q*(s12 + s23)) - 
   (32*G[0, q/s12, q/(s12 + s23), q/s12, x])/(q*(s12 + s23)) + 
   (28*G[0, q/s12, q/(s12 + s23), q/(s12 + s23), x])/(q*(s12 + s23)) + 
   (24*G[0, q/s12, q/(s12 + s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (24*G[0, q/s12, (s12 + s23)/s12, 1, x])/(q*(s12 + s23)) - 
   (24*G[0, q/s12, (s12 + s23)/s12, q/s12, x])/(q*(s12 + s23)) + 
   (4*G[0, q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
   (24*G[0, q/s12, (s12 + s23)/s12, q/(s12 + s23), x])/(q*(s12 + s23)) + 
   (16*G[0, q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (32*G[0, q/(q - s23), 0, 1, x])/(q*(s12 + s23)) + 
   (32*G[0, q/(q - s23), 0, q/s12, x])/(q*(s12 + s23)) - 
   (32*G[0, q/(q - s23), 0, q/(q - s23), x])/(q*(s12 + s23)) + 
   (16*G[0, q/(q - s23), 0, q/(s12 + s23), x])/(q*(s12 + s23)) + 
   (32*G[0, q/(q - s23), 0, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (8*G[0, q/(q - s23), 1, 1, x])/(q*(s12 + s23)) - 
   (8*G[0, q/(q - s23), 1, q/s12, x])/(q*(s12 + s23)) + 
   (16*G[0, q/(q - s23), 1, q/(s12 + s23), x])/(q*(s12 + s23)) - 
   (8*G[0, q/(q - s23), q/s12, 1, x])/(q*(s12 + s23)) - 
   (8*G[0, q/(q - s23), q/s12, q/s12, x])/(q*(s12 + s23)) + 
   (16*G[0, q/(q - s23), q/s12, q/(s12 + s23), x])/(q*(s12 + s23)) - 
   (16*G[0, q/(q - s23), q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) + 
   (16*G[0, q/(q - s23), q/(q - s23), q/(s12 + s23), x])/(q*(s12 + s23)) + 
   (16*G[0, q/(q - s23), q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (4*G[0, q/(q - s23), (q - s23)/s12, 1, x])/(q*(s12 + s23)) + 
   (4*G[0, q/(q - s23), (q - s23)/s12, q/s12, x])/(q*(s12 + s23)) + 
   (8*G[0, q/(q - s23), q/(s12 + s23), 1, x])/(q*(s12 + s23)) + 
   (8*G[0, q/(q - s23), q/(s12 + s23), q/s12, x])/(q*(s12 + s23)) + 
   (16*G[0, q/(q - s23), q/(s12 + s23), q/(q - s23), x])/(q*(s12 + s23)) - 
   (16*G[0, q/(q - s23), q/(s12 + s23), q/(s12 + s23), x])/(q*(s12 + s23)) - 
   (16*G[0, q/(q - s23), q/(s12 + s23), (s12 + s23)/s12, x])/
    (q*(s12 + s23)) - (4*G[0, q/(q - s23), (s12 + s23)/s12, 1, x])/
    (q*(s12 + s23)) - (4*G[0, q/(q - s23), (s12 + s23)/s12, q/s12, x])/
    (q*(s12 + s23)) + (24*G[0, q/(q - s23), (s12 + s23)/s12, q/(q - s23), x])/
    (q*(s12 + s23)) - (16*G[0, q/(q - s23), (s12 + s23)/s12, q/(s12 + s23), 
      x])/(q*(s12 + s23)) - (16*G[0, q/(q - s23), (s12 + s23)/s12, 
      (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (4*G[0, (q - s23)/s12, 1, q/(q - s23), x])/(q*(s12 + s23)) + 
   (4*G[0, (q - s23)/s12, q/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
   (4*G[0, (q - s23)/s12, q/(q - s23), 1, x])/(q*(s12 + s23)) + 
   (4*G[0, (q - s23)/s12, q/(q - s23), q/s12, x])/(q*(s12 + s23)) - 
   (28*G[0, q/(s12 + s23), 0, 1, x])/(q*(s12 + s23)) - 
   (28*G[0, q/(s12 + s23), 0, q/s12, x])/(q*(s12 + s23)) + 
   (32*G[0, q/(s12 + s23), 0, q/(q - s23), x])/(q*(s12 + s23)) + 
   (24*G[0, q/(s12 + s23), 0, q/(s12 + s23), x])/(q*(s12 + s23)) + 
   (16*G[0, q/(s12 + s23), 0, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (44*G[0, q/(s12 + s23), 1, 1, x])/(q*(s12 + s23)) - 
   (44*G[0, q/(s12 + s23), 1, q/s12, x])/(q*(s12 + s23)) + 
   (40*G[0, q/(s12 + s23), 1, q/(s12 + s23), x])/(q*(s12 + s23)) + 
   (24*G[0, q/(s12 + s23), 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (44*G[0, q/(s12 + s23), q/s12, 1, x])/(q*(s12 + s23)) - 
   (44*G[0, q/(s12 + s23), q/s12, q/s12, x])/(q*(s12 + s23)) + 
   (40*G[0, q/(s12 + s23), q/s12, q/(s12 + s23), x])/(q*(s12 + s23)) + 
   (24*G[0, q/(s12 + s23), q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (8*G[0, q/(s12 + s23), q/(q - s23), 1, x])/(q*(s12 + s23)) + 
   (8*G[0, q/(s12 + s23), q/(q - s23), q/s12, x])/(q*(s12 + s23)) + 
   (16*G[0, q/(s12 + s23), q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) - 
   (16*G[0, q/(s12 + s23), q/(q - s23), q/(s12 + s23), x])/(q*(s12 + s23)) - 
   (16*G[0, q/(s12 + s23), q/(q - s23), (s12 + s23)/s12, x])/
    (q*(s12 + s23)) + (8*G[0, q/(s12 + s23), (q - s23)/s12, 1, x])/
    (q*(s12 + s23)) + (8*G[0, q/(s12 + s23), (q - s23)/s12, q/s12, x])/
    (q*(s12 + s23)) - (4*G[0, q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), 
      x])/(q*(s12 + s23)) + (40*G[0, q/(s12 + s23), q/(s12 + s23), 1, x])/
    (q*(s12 + s23)) + (40*G[0, q/(s12 + s23), q/(s12 + s23), q/s12, x])/
    (q*(s12 + s23)) - (16*G[0, q/(s12 + s23), q/(s12 + s23), q/(q - s23), x])/
    (q*(s12 + s23)) - (20*G[0, q/(s12 + s23), q/(s12 + s23), q/(s12 + s23), 
      x])/(q*(s12 + s23)) - (16*G[0, q/(s12 + s23), q/(s12 + s23), 
      (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (24*G[0, q/(s12 + s23), (s12 + s23)/s12, 1, x])/(q*(s12 + s23)) + 
   (24*G[0, q/(s12 + s23), (s12 + s23)/s12, q/s12, x])/(q*(s12 + s23)) - 
   (16*G[0, q/(s12 + s23), (s12 + s23)/s12, q/(q - s23), x])/
    (q*(s12 + s23)) - (16*G[0, q/(s12 + s23), (s12 + s23)/s12, q/(s12 + s23), 
      x])/(q*(s12 + s23)) - (8*G[0, q/(s12 + s23), (s12 + s23)/s12, 
      (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (36*G[0, (s12 + s23)/s12, 0, 1, x])/(q*(s12 + s23)) - 
   (36*G[0, (s12 + s23)/s12, 0, q/s12, x])/(q*(s12 + s23)) + 
   (36*G[0, (s12 + s23)/s12, 0, q/(q - s23), x])/(q*(s12 + s23)) + 
   (20*G[0, (s12 + s23)/s12, 0, q/(s12 + s23), x])/(q*(s12 + s23)) - 
   (28*G[0, (s12 + s23)/s12, 1, 1, x])/(q*(s12 + s23)) - 
   (28*G[0, (s12 + s23)/s12, 1, q/s12, x])/(q*(s12 + s23)) + 
   (8*G[0, (s12 + s23)/s12, 1, q/(q - s23), x])/(q*(s12 + s23)) + 
   (16*G[0, (s12 + s23)/s12, 1, q/(s12 + s23), x])/(q*(s12 + s23)) + 
   (16*G[0, (s12 + s23)/s12, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (28*G[0, (s12 + s23)/s12, q/s12, 1, x])/(q*(s12 + s23)) - 
   (28*G[0, (s12 + s23)/s12, q/s12, q/s12, x])/(q*(s12 + s23)) + 
   (8*G[0, (s12 + s23)/s12, q/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
   (16*G[0, (s12 + s23)/s12, q/s12, q/(s12 + s23), x])/(q*(s12 + s23)) + 
   (16*G[0, (s12 + s23)/s12, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (4*G[0, (s12 + s23)/s12, q/(q - s23), 1, x])/(q*(s12 + s23)) + 
   (4*G[0, (s12 + s23)/s12, q/(q - s23), q/s12, x])/(q*(s12 + s23)) + 
   (16*G[0, (s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) - 
   (16*G[0, (s12 + s23)/s12, q/(q - s23), q/(s12 + s23), x])/
    (q*(s12 + s23)) - (16*G[0, (s12 + s23)/s12, q/(q - s23), (s12 + s23)/s12, 
      x])/(q*(s12 + s23)) + (24*G[0, (s12 + s23)/s12, q/(s12 + s23), 1, x])/
    (q*(s12 + s23)) + (24*G[0, (s12 + s23)/s12, q/(s12 + s23), q/s12, x])/
    (q*(s12 + s23)) - (16*G[0, (s12 + s23)/s12, q/(s12 + s23), q/(q - s23), 
      x])/(q*(s12 + s23)) - (16*G[0, (s12 + s23)/s12, q/(s12 + s23), 
      q/(s12 + s23), x])/(q*(s12 + s23)) - 
   (8*G[0, (s12 + s23)/s12, q/(s12 + s23), (s12 + s23)/s12, x])/
    (q*(s12 + s23)) + (28*G[0, (s12 + s23)/s12, (s12 + s23)/s12, 1, x])/
    (q*(s12 + s23)) + (28*G[0, (s12 + s23)/s12, (s12 + s23)/s12, q/s12, x])/
    (q*(s12 + s23)) - (28*G[0, (s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), 
      x])/(q*(s12 + s23)) - (8*G[0, (s12 + s23)/s12, (s12 + s23)/s12, 
      q/(s12 + s23), x])/(q*(s12 + s23)) - (2*G[1, 1, 1, 1, x])/
    (q*(s12 + s23)) - (2*G[1, 1, 1, q/s12, x])/(q*(s12 + s23)) + 
   (2*G[1, 1, 1, q/(q - s23), x])/(q*(s12 + s23)) + 
   (2*G[1, 1, 1, q/(s12 + s23), x])/(q*(s12 + s23)) - 
   (2*G[1, 1, q/s12, 1, x])/(q*(s12 + s23)) - (2*G[1, 1, q/s12, q/s12, x])/
    (q*(s12 + s23)) + (2*G[1, 1, q/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
   (2*G[1, 1, q/s12, q/(s12 + s23), x])/(q*(s12 + s23)) + 
   (2*G[1, 1, q/(q - s23), 1, x])/(q*(s12 + s23)) + 
   (2*G[1, 1, q/(q - s23), q/s12, x])/(q*(s12 + s23)) - 
   (4*G[1, 1, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) + 
   (4*G[1, 1, q/(q - s23), q/(s12 + s23), x])/(q*(s12 + s23)) + 
   (4*G[1, 1, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (4*G[1, 1, (q - s23)/s12, 1, x])/(q*(s12 + s23)) + 
   (4*G[1, 1, (q - s23)/s12, q/s12, x])/(q*(s12 + s23)) - 
   (4*G[1, 1, (q - s23)/s12, q/(s12 + s23), x])/(q*(s12 + s23)) - 
   (6*G[1, 1, q/(s12 + s23), 1, x])/(q*(s12 + s23)) - 
   (6*G[1, 1, q/(s12 + s23), q/s12, x])/(q*(s12 + s23)) + 
   (4*G[1, 1, q/(s12 + s23), q/(q - s23), x])/(q*(s12 + s23)) + 
   (4*G[1, 1, q/(s12 + s23), q/(s12 + s23), x])/(q*(s12 + s23)) - 
   (4*G[1, 1, q/(s12 + s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (4*G[1, 1, (s12 + s23)/s12, 1, x])/(q*(s12 + s23)) - 
   (4*G[1, 1, (s12 + s23)/s12, q/s12, x])/(q*(s12 + s23)) + 
   (8*G[1, 1, (s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
   (4*G[1, 1, (s12 + s23)/s12, q/(s12 + s23), x])/(q*(s12 + s23)) - 
   (8*G[1, 1, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (2*G[1, q/s12, 1, 1, x])/(q*(s12 + s23)) - (2*G[1, q/s12, 1, q/s12, x])/
    (q*(s12 + s23)) + (2*G[1, q/s12, 1, q/(q - s23), x])/(q*(s12 + s23)) + 
   (2*G[1, q/s12, 1, q/(s12 + s23), x])/(q*(s12 + s23)) - 
   (2*G[1, q/s12, q/s12, 1, x])/(q*(s12 + s23)) - 
   (2*G[1, q/s12, q/s12, q/s12, x])/(q*(s12 + s23)) + 
   (2*G[1, q/s12, q/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
   (2*G[1, q/s12, q/s12, q/(s12 + s23), x])/(q*(s12 + s23)) + 
   (2*G[1, q/s12, q/(q - s23), 1, x])/(q*(s12 + s23)) + 
   (2*G[1, q/s12, q/(q - s23), q/s12, x])/(q*(s12 + s23)) - 
   (4*G[1, q/s12, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) + 
   (4*G[1, q/s12, q/(q - s23), q/(s12 + s23), x])/(q*(s12 + s23)) + 
   (4*G[1, q/s12, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (4*G[1, q/s12, (q - s23)/s12, 1, x])/(q*(s12 + s23)) + 
   (4*G[1, q/s12, (q - s23)/s12, q/s12, x])/(q*(s12 + s23)) - 
   (4*G[1, q/s12, (q - s23)/s12, q/(s12 + s23), x])/(q*(s12 + s23)) - 
   (6*G[1, q/s12, q/(s12 + s23), 1, x])/(q*(s12 + s23)) - 
   (6*G[1, q/s12, q/(s12 + s23), q/s12, x])/(q*(s12 + s23)) + 
   (4*G[1, q/s12, q/(s12 + s23), q/(q - s23), x])/(q*(s12 + s23)) + 
   (4*G[1, q/s12, q/(s12 + s23), q/(s12 + s23), x])/(q*(s12 + s23)) - 
   (4*G[1, q/s12, q/(s12 + s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (4*G[1, q/s12, (s12 + s23)/s12, 1, x])/(q*(s12 + s23)) - 
   (4*G[1, q/s12, (s12 + s23)/s12, q/s12, x])/(q*(s12 + s23)) + 
   (8*G[1, q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
   (4*G[1, q/s12, (s12 + s23)/s12, q/(s12 + s23), x])/(q*(s12 + s23)) - 
   (8*G[1, q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (2*G[1, q/(q - s23), 1, 1, x])/(q*(s12 + s23)) + 
   (2*G[1, q/(q - s23), 1, q/s12, x])/(q*(s12 + s23)) - 
   (4*G[1, q/(q - s23), 1, q/(q - s23), x])/(q*(s12 + s23)) + 
   (4*G[1, q/(q - s23), 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (2*G[1, q/(q - s23), q/s12, 1, x])/(q*(s12 + s23)) + 
   (2*G[1, q/(q - s23), q/s12, q/s12, x])/(q*(s12 + s23)) - 
   (4*G[1, q/(q - s23), q/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
   (4*G[1, q/(q - s23), q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (4*G[1, q/(q - s23), q/(q - s23), 1, x])/(q*(s12 + s23)) - 
   (4*G[1, q/(q - s23), q/(q - s23), q/s12, x])/(q*(s12 + s23)) + 
   (8*G[1, q/(q - s23), q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) - 
   (8*G[1, q/(q - s23), q/(q - s23), q/(s12 + s23), x])/(q*(s12 + s23)) - 
   (8*G[1, q/(q - s23), q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (4*G[1, q/(q - s23), q/(s12 + s23), 1, x])/(q*(s12 + s23)) + 
   (4*G[1, q/(q - s23), q/(s12 + s23), q/s12, x])/(q*(s12 + s23)) - 
   (8*G[1, q/(q - s23), q/(s12 + s23), q/(q - s23), x])/(q*(s12 + s23)) + 
   (8*G[1, q/(q - s23), q/(s12 + s23), q/(s12 + s23), x])/(q*(s12 + s23)) + 
   (8*G[1, q/(q - s23), q/(s12 + s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (8*G[1, q/(q - s23), (s12 + s23)/s12, 1, x])/(q*(s12 + s23)) + 
   (8*G[1, q/(q - s23), (s12 + s23)/s12, q/s12, x])/(q*(s12 + s23)) - 
   (12*G[1, q/(q - s23), (s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
   (8*G[1, q/(q - s23), (s12 + s23)/s12, q/(s12 + s23), x])/(q*(s12 + s23)) + 
   (8*G[1, q/(q - s23), (s12 + s23)/s12, (s12 + s23)/s12, x])/
    (q*(s12 + s23)) + (4*G[1, (q - s23)/s12, 1, 1, x])/(q*(s12 + s23)) + 
   (4*G[1, (q - s23)/s12, 1, q/s12, x])/(q*(s12 + s23)) - 
   (4*G[1, (q - s23)/s12, 1, q/(q - s23), x])/(q*(s12 + s23)) - 
   (4*G[1, (q - s23)/s12, 1, q/(s12 + s23), x])/(q*(s12 + s23)) + 
   (4*G[1, (q - s23)/s12, q/s12, 1, x])/(q*(s12 + s23)) + 
   (4*G[1, (q - s23)/s12, q/s12, q/s12, x])/(q*(s12 + s23)) - 
   (4*G[1, (q - s23)/s12, q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
   (4*G[1, (q - s23)/s12, q/s12, q/(s12 + s23), x])/(q*(s12 + s23)) + 
   (4*G[1, (q - s23)/s12, (q - s23)/s12, 1, x])/(q*(s12 + s23)) + 
   (4*G[1, (q - s23)/s12, (q - s23)/s12, q/s12, x])/(q*(s12 + s23)) - 
   (4*G[1, (q - s23)/s12, (q - s23)/s12, q/(s12 + s23), x])/(q*(s12 + s23)) - 
   (4*G[1, (q - s23)/s12, q/(s12 + s23), 1, x])/(q*(s12 + s23)) - 
   (4*G[1, (q - s23)/s12, q/(s12 + s23), q/s12, x])/(q*(s12 + s23)) + 
   (4*G[1, (q - s23)/s12, q/(s12 + s23), q/(s12 + s23), x])/(q*(s12 + s23)) + 
   (6*G[1, q/(s12 + s23), 1, 1, x])/(q*(s12 + s23)) + 
   (6*G[1, q/(s12 + s23), 1, q/s12, x])/(q*(s12 + s23)) - 
   (12*G[1, q/(s12 + s23), 1, q/(s12 + s23), x])/(q*(s12 + s23)) - 
   (12*G[1, q/(s12 + s23), 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (6*G[1, q/(s12 + s23), q/s12, 1, x])/(q*(s12 + s23)) + 
   (6*G[1, q/(s12 + s23), q/s12, q/s12, x])/(q*(s12 + s23)) - 
   (12*G[1, q/(s12 + s23), q/s12, q/(s12 + s23), x])/(q*(s12 + s23)) - 
   (12*G[1, q/(s12 + s23), q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (4*G[1, q/(s12 + s23), q/(q - s23), 1, x])/(q*(s12 + s23)) + 
   (4*G[1, q/(s12 + s23), q/(q - s23), q/s12, x])/(q*(s12 + s23)) - 
   (8*G[1, q/(s12 + s23), q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) + 
   (8*G[1, q/(s12 + s23), q/(q - s23), q/(s12 + s23), x])/(q*(s12 + s23)) + 
   (8*G[1, q/(s12 + s23), q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (4*G[1, q/(s12 + s23), (q - s23)/s12, 1, x])/(q*(s12 + s23)) - 
   (4*G[1, q/(s12 + s23), (q - s23)/s12, q/s12, x])/(q*(s12 + s23)) + 
   (4*G[1, q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), x])/(q*(s12 + s23)) - 
   (12*G[1, q/(s12 + s23), q/(s12 + s23), 1, x])/(q*(s12 + s23)) - 
   (12*G[1, q/(s12 + s23), q/(s12 + s23), q/s12, x])/(q*(s12 + s23)) + 
   (8*G[1, q/(s12 + s23), q/(s12 + s23), q/(q - s23), x])/(q*(s12 + s23)) + 
   (20*G[1, q/(s12 + s23), q/(s12 + s23), q/(s12 + s23), x])/
    (q*(s12 + s23)) + (16*G[1, q/(s12 + s23), q/(s12 + s23), (s12 + s23)/s12, 
      x])/(q*(s12 + s23)) - (20*G[1, q/(s12 + s23), (s12 + s23)/s12, 1, x])/
    (q*(s12 + s23)) - (20*G[1, q/(s12 + s23), (s12 + s23)/s12, q/s12, x])/
    (q*(s12 + s23)) + (16*G[1, q/(s12 + s23), (s12 + s23)/s12, q/(q - s23), 
      x])/(q*(s12 + s23)) + (16*G[1, q/(s12 + s23), (s12 + s23)/s12, 
      q/(s12 + s23), x])/(q*(s12 + s23)) + 
   (8*G[1, q/(s12 + s23), (s12 + s23)/s12, (s12 + s23)/s12, x])/
    (q*(s12 + s23)) + (8*G[1, (s12 + s23)/s12, 1, 1, x])/(q*(s12 + s23)) + 
   (8*G[1, (s12 + s23)/s12, 1, q/s12, x])/(q*(s12 + s23)) - 
   (16*G[1, (s12 + s23)/s12, 1, q/(s12 + s23), x])/(q*(s12 + s23)) - 
   (16*G[1, (s12 + s23)/s12, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (8*G[1, (s12 + s23)/s12, q/s12, 1, x])/(q*(s12 + s23)) + 
   (8*G[1, (s12 + s23)/s12, q/s12, q/s12, x])/(q*(s12 + s23)) - 
   (16*G[1, (s12 + s23)/s12, q/s12, q/(s12 + s23), x])/(q*(s12 + s23)) - 
   (16*G[1, (s12 + s23)/s12, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (8*G[1, (s12 + s23)/s12, q/(q - s23), 1, x])/(q*(s12 + s23)) + 
   (8*G[1, (s12 + s23)/s12, q/(q - s23), q/s12, x])/(q*(s12 + s23)) - 
   (16*G[1, (s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) + 
   (16*G[1, (s12 + s23)/s12, q/(q - s23), q/(s12 + s23), x])/
    (q*(s12 + s23)) + (16*G[1, (s12 + s23)/s12, q/(q - s23), (s12 + s23)/s12, 
      x])/(q*(s12 + s23)) - (20*G[1, (s12 + s23)/s12, q/(s12 + s23), 1, x])/
    (q*(s12 + s23)) - (20*G[1, (s12 + s23)/s12, q/(s12 + s23), q/s12, x])/
    (q*(s12 + s23)) + (16*G[1, (s12 + s23)/s12, q/(s12 + s23), q/(q - s23), 
      x])/(q*(s12 + s23)) + (16*G[1, (s12 + s23)/s12, q/(s12 + s23), 
      q/(s12 + s23), x])/(q*(s12 + s23)) + 
   (8*G[1, (s12 + s23)/s12, q/(s12 + s23), (s12 + s23)/s12, x])/
    (q*(s12 + s23)) - (28*G[1, (s12 + s23)/s12, (s12 + s23)/s12, 1, x])/
    (q*(s12 + s23)) - (28*G[1, (s12 + s23)/s12, (s12 + s23)/s12, q/s12, x])/
    (q*(s12 + s23)) + (28*G[1, (s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), 
      x])/(q*(s12 + s23)) + (8*G[1, (s12 + s23)/s12, (s12 + s23)/s12, 
      q/(s12 + s23), x])/(q*(s12 + s23)) - (2*G[q/s12, 1, 1, 1, x])/
    (q*(s12 + s23)) - (2*G[q/s12, 1, 1, q/s12, x])/(q*(s12 + s23)) + 
   (2*G[q/s12, 1, 1, q/(q - s23), x])/(q*(s12 + s23)) + 
   (2*G[q/s12, 1, 1, q/(s12 + s23), x])/(q*(s12 + s23)) - 
   (2*G[q/s12, 1, q/s12, 1, x])/(q*(s12 + s23)) - 
   (2*G[q/s12, 1, q/s12, q/s12, x])/(q*(s12 + s23)) + 
   (2*G[q/s12, 1, q/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
   (2*G[q/s12, 1, q/s12, q/(s12 + s23), x])/(q*(s12 + s23)) + 
   (2*G[q/s12, 1, q/(q - s23), 1, x])/(q*(s12 + s23)) + 
   (2*G[q/s12, 1, q/(q - s23), q/s12, x])/(q*(s12 + s23)) - 
   (4*G[q/s12, 1, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) + 
   (4*G[q/s12, 1, q/(q - s23), q/(s12 + s23), x])/(q*(s12 + s23)) + 
   (4*G[q/s12, 1, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (4*G[q/s12, 1, (q - s23)/s12, 1, x])/(q*(s12 + s23)) + 
   (4*G[q/s12, 1, (q - s23)/s12, q/s12, x])/(q*(s12 + s23)) - 
   (4*G[q/s12, 1, (q - s23)/s12, q/(s12 + s23), x])/(q*(s12 + s23)) - 
   (6*G[q/s12, 1, q/(s12 + s23), 1, x])/(q*(s12 + s23)) - 
   (6*G[q/s12, 1, q/(s12 + s23), q/s12, x])/(q*(s12 + s23)) + 
   (4*G[q/s12, 1, q/(s12 + s23), q/(q - s23), x])/(q*(s12 + s23)) + 
   (4*G[q/s12, 1, q/(s12 + s23), q/(s12 + s23), x])/(q*(s12 + s23)) - 
   (4*G[q/s12, 1, q/(s12 + s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (4*G[q/s12, 1, (s12 + s23)/s12, 1, x])/(q*(s12 + s23)) - 
   (4*G[q/s12, 1, (s12 + s23)/s12, q/s12, x])/(q*(s12 + s23)) + 
   (8*G[q/s12, 1, (s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
   (4*G[q/s12, 1, (s12 + s23)/s12, q/(s12 + s23), x])/(q*(s12 + s23)) - 
   (8*G[q/s12, 1, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (2*G[q/s12, q/s12, 1, 1, x])/(q*(s12 + s23)) - 
   (2*G[q/s12, q/s12, 1, q/s12, x])/(q*(s12 + s23)) + 
   (2*G[q/s12, q/s12, 1, q/(q - s23), x])/(q*(s12 + s23)) + 
   (2*G[q/s12, q/s12, 1, q/(s12 + s23), x])/(q*(s12 + s23)) - 
   (2*G[q/s12, q/s12, q/s12, 1, x])/(q*(s12 + s23)) - 
   (2*G[q/s12, q/s12, q/s12, q/s12, x])/(q*(s12 + s23)) + 
   (2*G[q/s12, q/s12, q/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
   (2*G[q/s12, q/s12, q/s12, q/(s12 + s23), x])/(q*(s12 + s23)) + 
   (2*G[q/s12, q/s12, q/(q - s23), 1, x])/(q*(s12 + s23)) + 
   (2*G[q/s12, q/s12, q/(q - s23), q/s12, x])/(q*(s12 + s23)) - 
   (4*G[q/s12, q/s12, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) + 
   (4*G[q/s12, q/s12, q/(q - s23), q/(s12 + s23), x])/(q*(s12 + s23)) + 
   (4*G[q/s12, q/s12, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (4*G[q/s12, q/s12, (q - s23)/s12, 1, x])/(q*(s12 + s23)) + 
   (4*G[q/s12, q/s12, (q - s23)/s12, q/s12, x])/(q*(s12 + s23)) - 
   (4*G[q/s12, q/s12, (q - s23)/s12, q/(s12 + s23), x])/(q*(s12 + s23)) - 
   (6*G[q/s12, q/s12, q/(s12 + s23), 1, x])/(q*(s12 + s23)) - 
   (6*G[q/s12, q/s12, q/(s12 + s23), q/s12, x])/(q*(s12 + s23)) + 
   (4*G[q/s12, q/s12, q/(s12 + s23), q/(q - s23), x])/(q*(s12 + s23)) + 
   (4*G[q/s12, q/s12, q/(s12 + s23), q/(s12 + s23), x])/(q*(s12 + s23)) - 
   (4*G[q/s12, q/s12, q/(s12 + s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (4*G[q/s12, q/s12, (s12 + s23)/s12, 1, x])/(q*(s12 + s23)) - 
   (4*G[q/s12, q/s12, (s12 + s23)/s12, q/s12, x])/(q*(s12 + s23)) + 
   (8*G[q/s12, q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
   (4*G[q/s12, q/s12, (s12 + s23)/s12, q/(s12 + s23), x])/(q*(s12 + s23)) - 
   (8*G[q/s12, q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (2*G[q/s12, q/(q - s23), 1, 1, x])/(q*(s12 + s23)) + 
   (2*G[q/s12, q/(q - s23), 1, q/s12, x])/(q*(s12 + s23)) - 
   (4*G[q/s12, q/(q - s23), 1, q/(q - s23), x])/(q*(s12 + s23)) + 
   (4*G[q/s12, q/(q - s23), 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (2*G[q/s12, q/(q - s23), q/s12, 1, x])/(q*(s12 + s23)) + 
   (2*G[q/s12, q/(q - s23), q/s12, q/s12, x])/(q*(s12 + s23)) - 
   (4*G[q/s12, q/(q - s23), q/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
   (4*G[q/s12, q/(q - s23), q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (4*G[q/s12, q/(q - s23), q/(q - s23), 1, x])/(q*(s12 + s23)) - 
   (4*G[q/s12, q/(q - s23), q/(q - s23), q/s12, x])/(q*(s12 + s23)) + 
   (8*G[q/s12, q/(q - s23), q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) - 
   (8*G[q/s12, q/(q - s23), q/(q - s23), q/(s12 + s23), x])/(q*(s12 + s23)) - 
   (8*G[q/s12, q/(q - s23), q/(q - s23), (s12 + s23)/s12, x])/
    (q*(s12 + s23)) + (4*G[q/s12, q/(q - s23), q/(s12 + s23), 1, x])/
    (q*(s12 + s23)) + (4*G[q/s12, q/(q - s23), q/(s12 + s23), q/s12, x])/
    (q*(s12 + s23)) - (8*G[q/s12, q/(q - s23), q/(s12 + s23), q/(q - s23), 
      x])/(q*(s12 + s23)) + (8*G[q/s12, q/(q - s23), q/(s12 + s23), 
      q/(s12 + s23), x])/(q*(s12 + s23)) + 
   (8*G[q/s12, q/(q - s23), q/(s12 + s23), (s12 + s23)/s12, x])/
    (q*(s12 + s23)) + (8*G[q/s12, q/(q - s23), (s12 + s23)/s12, 1, x])/
    (q*(s12 + s23)) + (8*G[q/s12, q/(q - s23), (s12 + s23)/s12, q/s12, x])/
    (q*(s12 + s23)) - (12*G[q/s12, q/(q - s23), (s12 + s23)/s12, q/(q - s23), 
      x])/(q*(s12 + s23)) + (8*G[q/s12, q/(q - s23), (s12 + s23)/s12, 
      q/(s12 + s23), x])/(q*(s12 + s23)) + 
   (8*G[q/s12, q/(q - s23), (s12 + s23)/s12, (s12 + s23)/s12, x])/
    (q*(s12 + s23)) + (4*G[q/s12, (q - s23)/s12, 1, 1, x])/(q*(s12 + s23)) + 
   (4*G[q/s12, (q - s23)/s12, 1, q/s12, x])/(q*(s12 + s23)) - 
   (4*G[q/s12, (q - s23)/s12, 1, q/(q - s23), x])/(q*(s12 + s23)) - 
   (4*G[q/s12, (q - s23)/s12, 1, q/(s12 + s23), x])/(q*(s12 + s23)) + 
   (4*G[q/s12, (q - s23)/s12, q/s12, 1, x])/(q*(s12 + s23)) + 
   (4*G[q/s12, (q - s23)/s12, q/s12, q/s12, x])/(q*(s12 + s23)) - 
   (4*G[q/s12, (q - s23)/s12, q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
   (4*G[q/s12, (q - s23)/s12, q/s12, q/(s12 + s23), x])/(q*(s12 + s23)) + 
   (4*G[q/s12, (q - s23)/s12, (q - s23)/s12, 1, x])/(q*(s12 + s23)) + 
   (4*G[q/s12, (q - s23)/s12, (q - s23)/s12, q/s12, x])/(q*(s12 + s23)) - 
   (4*G[q/s12, (q - s23)/s12, (q - s23)/s12, q/(s12 + s23), x])/
    (q*(s12 + s23)) - (4*G[q/s12, (q - s23)/s12, q/(s12 + s23), 1, x])/
    (q*(s12 + s23)) - (4*G[q/s12, (q - s23)/s12, q/(s12 + s23), q/s12, x])/
    (q*(s12 + s23)) + (4*G[q/s12, (q - s23)/s12, q/(s12 + s23), 
      q/(s12 + s23), x])/(q*(s12 + s23)) + 
   (6*G[q/s12, q/(s12 + s23), 1, 1, x])/(q*(s12 + s23)) + 
   (6*G[q/s12, q/(s12 + s23), 1, q/s12, x])/(q*(s12 + s23)) - 
   (12*G[q/s12, q/(s12 + s23), 1, q/(s12 + s23), x])/(q*(s12 + s23)) - 
   (12*G[q/s12, q/(s12 + s23), 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (6*G[q/s12, q/(s12 + s23), q/s12, 1, x])/(q*(s12 + s23)) + 
   (6*G[q/s12, q/(s12 + s23), q/s12, q/s12, x])/(q*(s12 + s23)) - 
   (12*G[q/s12, q/(s12 + s23), q/s12, q/(s12 + s23), x])/(q*(s12 + s23)) - 
   (12*G[q/s12, q/(s12 + s23), q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (4*G[q/s12, q/(s12 + s23), q/(q - s23), 1, x])/(q*(s12 + s23)) + 
   (4*G[q/s12, q/(s12 + s23), q/(q - s23), q/s12, x])/(q*(s12 + s23)) - 
   (8*G[q/s12, q/(s12 + s23), q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) + 
   (8*G[q/s12, q/(s12 + s23), q/(q - s23), q/(s12 + s23), x])/
    (q*(s12 + s23)) + (8*G[q/s12, q/(s12 + s23), q/(q - s23), 
      (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (4*G[q/s12, q/(s12 + s23), (q - s23)/s12, 1, x])/(q*(s12 + s23)) - 
   (4*G[q/s12, q/(s12 + s23), (q - s23)/s12, q/s12, x])/(q*(s12 + s23)) + 
   (4*G[q/s12, q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), x])/
    (q*(s12 + s23)) - (12*G[q/s12, q/(s12 + s23), q/(s12 + s23), 1, x])/
    (q*(s12 + s23)) - (12*G[q/s12, q/(s12 + s23), q/(s12 + s23), q/s12, x])/
    (q*(s12 + s23)) + (8*G[q/s12, q/(s12 + s23), q/(s12 + s23), q/(q - s23), 
      x])/(q*(s12 + s23)) + (20*G[q/s12, q/(s12 + s23), q/(s12 + s23), 
      q/(s12 + s23), x])/(q*(s12 + s23)) + 
   (16*G[q/s12, q/(s12 + s23), q/(s12 + s23), (s12 + s23)/s12, x])/
    (q*(s12 + s23)) - (20*G[q/s12, q/(s12 + s23), (s12 + s23)/s12, 1, x])/
    (q*(s12 + s23)) - (20*G[q/s12, q/(s12 + s23), (s12 + s23)/s12, q/s12, x])/
    (q*(s12 + s23)) + (16*G[q/s12, q/(s12 + s23), (s12 + s23)/s12, 
      q/(q - s23), x])/(q*(s12 + s23)) + 
   (16*G[q/s12, q/(s12 + s23), (s12 + s23)/s12, q/(s12 + s23), x])/
    (q*(s12 + s23)) + (8*G[q/s12, q/(s12 + s23), (s12 + s23)/s12, 
      (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (8*G[q/s12, (s12 + s23)/s12, 1, 1, x])/(q*(s12 + s23)) + 
   (8*G[q/s12, (s12 + s23)/s12, 1, q/s12, x])/(q*(s12 + s23)) - 
   (16*G[q/s12, (s12 + s23)/s12, 1, q/(s12 + s23), x])/(q*(s12 + s23)) - 
   (16*G[q/s12, (s12 + s23)/s12, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (8*G[q/s12, (s12 + s23)/s12, q/s12, 1, x])/(q*(s12 + s23)) + 
   (8*G[q/s12, (s12 + s23)/s12, q/s12, q/s12, x])/(q*(s12 + s23)) - 
   (16*G[q/s12, (s12 + s23)/s12, q/s12, q/(s12 + s23), x])/(q*(s12 + s23)) - 
   (16*G[q/s12, (s12 + s23)/s12, q/s12, (s12 + s23)/s12, x])/
    (q*(s12 + s23)) + (8*G[q/s12, (s12 + s23)/s12, q/(q - s23), 1, x])/
    (q*(s12 + s23)) + (8*G[q/s12, (s12 + s23)/s12, q/(q - s23), q/s12, x])/
    (q*(s12 + s23)) - (16*G[q/s12, (s12 + s23)/s12, q/(q - s23), q/(q - s23), 
      x])/(q*(s12 + s23)) + (16*G[q/s12, (s12 + s23)/s12, q/(q - s23), 
      q/(s12 + s23), x])/(q*(s12 + s23)) + 
   (16*G[q/s12, (s12 + s23)/s12, q/(q - s23), (s12 + s23)/s12, x])/
    (q*(s12 + s23)) - (20*G[q/s12, (s12 + s23)/s12, q/(s12 + s23), 1, x])/
    (q*(s12 + s23)) - (20*G[q/s12, (s12 + s23)/s12, q/(s12 + s23), q/s12, x])/
    (q*(s12 + s23)) + (16*G[q/s12, (s12 + s23)/s12, q/(s12 + s23), 
      q/(q - s23), x])/(q*(s12 + s23)) + 
   (16*G[q/s12, (s12 + s23)/s12, q/(s12 + s23), q/(s12 + s23), x])/
    (q*(s12 + s23)) + (8*G[q/s12, (s12 + s23)/s12, q/(s12 + s23), 
      (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (28*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, 1, x])/(q*(s12 + s23)) - 
   (28*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, q/s12, x])/
    (q*(s12 + s23)) + (28*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, 
      q/(q - s23), x])/(q*(s12 + s23)) + 
   (8*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, q/(s12 + s23), x])/
    (q*(s12 + s23)) + G[(s12 + s23)/s12, 1, 1, x]*(-78/(q*(s12 + s23)) - 
     (24*G[0, x])/(q*(s12 + s23)) - (24*Log[z])/(q*(s12 + s23))) + 
   G[0, 1, q/(s12 + s23), x]*(-78/(q*(s12 + s23)) - 
     (24*G[0, x])/(q*(s12 + s23)) + (24*G[1, x])/(q*(s12 + s23)) + 
     (24*G[q/s12, x])/(q*(s12 + s23)) - (24*Log[z])/(q*(s12 + s23))) + 
   G[0, q/s12, q/(s12 + s23), x]*(-78/(q*(s12 + s23)) - 
     (24*G[0, x])/(q*(s12 + s23)) + (24*G[1, x])/(q*(s12 + s23)) + 
     (24*G[q/s12, x])/(q*(s12 + s23)) - (24*Log[z])/(q*(s12 + s23))) + 
   G[0, q/(s12 + s23), 1, x]*(-78/(q*(s12 + s23)) - 
     (24*G[0, x])/(q*(s12 + s23)) + (24*G[1, x])/(q*(s12 + s23)) + 
     (24*G[q/s12, x])/(q*(s12 + s23)) - (24*Log[z])/(q*(s12 + s23))) + 
   G[0, q/(s12 + s23), q/s12, x]*(-78/(q*(s12 + s23)) - 
     (24*G[0, x])/(q*(s12 + s23)) + (24*G[1, x])/(q*(s12 + s23)) + 
     (24*G[q/s12, x])/(q*(s12 + s23)) - (24*Log[z])/(q*(s12 + s23))) + 
   G[q/(s12 + s23), 1, 1, x]*(-65/(q*(s12 + s23)) - 
     (20*G[0, x])/(q*(s12 + s23)) - (20*Log[z])/(q*(s12 + s23))) + 
   G[1, x]*G[q/(s12 + s23), q/(s12 + s23), x]*(-52/(q*(s12 + s23)) - 
     (16*G[0, x])/(q*(s12 + s23)) - (16*Log[z])/(q*(s12 + s23))) + 
   G[1, x]*G[(s12 + s23)/s12, q/(q - s23), x]*(-52/(q*(s12 + s23)) - 
     (16*G[0, x])/(q*(s12 + s23)) - (16*Log[z])/(q*(s12 + s23))) + 
   G[q/s12, q/(s12 + s23), q/(s12 + s23), x]*(-52/(q*(s12 + s23)) - 
     (16*G[0, x])/(q*(s12 + s23)) - (16*Log[z])/(q*(s12 + s23))) + 
   G[q/s12, (s12 + s23)/s12, q/(q - s23), x]*(-52/(q*(s12 + s23)) - 
     (16*G[0, x])/(q*(s12 + s23)) - (16*Log[z])/(q*(s12 + s23))) + 
   G[q/(q - s23), (s12 + s23)/s12, 1, x]*(-52/(q*(s12 + s23)) - 
     (16*G[0, x])/(q*(s12 + s23)) - (16*Log[z])/(q*(s12 + s23))) + 
   G[q/(s12 + s23), q/(s12 + s23), 1, x]*(-52/(q*(s12 + s23)) - 
     (16*G[0, x])/(q*(s12 + s23)) - (16*Log[z])/(q*(s12 + s23))) + 
   G[0, q/(q - s23), q/(q - s23), x]*(-52/(q*(s12 + s23)) - 
     (16*G[0, x])/(q*(s12 + s23)) + (8*G[1, x])/(q*(s12 + s23)) + 
     (8*G[q/s12, x])/(q*(s12 + s23)) - (16*Log[z])/(q*(s12 + s23))) + 
   G[0, 1, (s12 + s23)/s12, x]*(-52/(q*(s12 + s23)) - 
     (16*G[0, x])/(q*(s12 + s23)) + (12*G[1, x])/(q*(s12 + s23)) + 
     (12*G[q/s12, x])/(q*(s12 + s23)) - (16*Log[z])/(q*(s12 + s23))) + 
   G[0, q/s12, (s12 + s23)/s12, x]*(-52/(q*(s12 + s23)) - 
     (16*G[0, x])/(q*(s12 + s23)) + (12*G[1, x])/(q*(s12 + s23)) + 
     (12*G[q/s12, x])/(q*(s12 + s23)) - (16*Log[z])/(q*(s12 + s23))) + 
   G[0, (s12 + s23)/s12, 1, x]*(-52/(q*(s12 + s23)) - 
     (16*G[0, x])/(q*(s12 + s23)) + (12*G[1, x])/(q*(s12 + s23)) + 
     (12*G[q/s12, x])/(q*(s12 + s23)) - (16*Log[z])/(q*(s12 + s23))) + 
   G[0, (s12 + s23)/s12, q/s12, x]*(-52/(q*(s12 + s23)) - 
     (16*G[0, x])/(q*(s12 + s23)) + (12*G[1, x])/(q*(s12 + s23)) + 
     (12*G[q/s12, x])/(q*(s12 + s23)) - (16*Log[z])/(q*(s12 + s23))) + 
   G[1, x]*G[q/(q - s23), q/(s12 + s23), x]*(-26/(q*(s12 + s23)) - 
     (8*G[0, x])/(q*(s12 + s23)) - (8*Log[z])/(q*(s12 + s23))) + 
   G[1, x]*G[q/(q - s23), (s12 + s23)/s12, x]*(-26/(q*(s12 + s23)) - 
     (8*G[0, x])/(q*(s12 + s23)) - (8*Log[z])/(q*(s12 + s23))) + 
   G[1, x]*G[q/(s12 + s23), q/(q - s23), x]*(-26/(q*(s12 + s23)) - 
     (8*G[0, x])/(q*(s12 + s23)) - (8*Log[z])/(q*(s12 + s23))) + 
   G[1, x]*G[q/(s12 + s23), (s12 + s23)/s12, x]*(-26/(q*(s12 + s23)) - 
     (8*G[0, x])/(q*(s12 + s23)) - (8*Log[z])/(q*(s12 + s23))) + 
   G[1, x]*G[(s12 + s23)/s12, q/(s12 + s23), x]*(-26/(q*(s12 + s23)) - 
     (8*G[0, x])/(q*(s12 + s23)) - (8*Log[z])/(q*(s12 + s23))) + 
   G[q/s12, q/(q - s23), q/(s12 + s23), x]*(-26/(q*(s12 + s23)) - 
     (8*G[0, x])/(q*(s12 + s23)) - (8*Log[z])/(q*(s12 + s23))) + 
   G[q/s12, q/(q - s23), (s12 + s23)/s12, x]*(-26/(q*(s12 + s23)) - 
     (8*G[0, x])/(q*(s12 + s23)) - (8*Log[z])/(q*(s12 + s23))) + 
   G[q/s12, q/(s12 + s23), q/(q - s23), x]*(-26/(q*(s12 + s23)) - 
     (8*G[0, x])/(q*(s12 + s23)) - (8*Log[z])/(q*(s12 + s23))) + 
   G[q/s12, q/(s12 + s23), (s12 + s23)/s12, x]*(-26/(q*(s12 + s23)) - 
     (8*G[0, x])/(q*(s12 + s23)) - (8*Log[z])/(q*(s12 + s23))) + 
   G[q/s12, (s12 + s23)/s12, q/(s12 + s23), x]*(-26/(q*(s12 + s23)) - 
     (8*G[0, x])/(q*(s12 + s23)) - (8*Log[z])/(q*(s12 + s23))) + 
   G[q/(q - s23), q/(s12 + s23), 1, x]*(-26/(q*(s12 + s23)) - 
     (8*G[0, x])/(q*(s12 + s23)) - (8*Log[z])/(q*(s12 + s23))) + 
   G[q/(s12 + s23), q/(q - s23), 1, x]*(-26/(q*(s12 + s23)) - 
     (8*G[0, x])/(q*(s12 + s23)) - (8*Log[z])/(q*(s12 + s23))) + 
   G[q/(s12 + s23), (s12 + s23)/s12, 1, x]*(-26/(q*(s12 + s23)) - 
     (8*G[0, x])/(q*(s12 + s23)) - (8*Log[z])/(q*(s12 + s23))) + 
   G[(s12 + s23)/s12, q/(q - s23), 1, x]*(-26/(q*(s12 + s23)) - 
     (8*G[0, x])/(q*(s12 + s23)) - (8*Log[z])/(q*(s12 + s23))) + 
   G[(s12 + s23)/s12, q/(s12 + s23), 1, x]*(-26/(q*(s12 + s23)) - 
     (8*G[0, x])/(q*(s12 + s23)) - (8*Log[z])/(q*(s12 + s23))) + 
   G[1, x]*G[q/(q - s23), q/s12, x]*(-13/(q*(s12 + s23)) - 
     (4*G[0, x])/(q*(s12 + s23)) - (4*Log[z])/(q*(s12 + s23))) + 
   G[q/s12, q/s12, q/(q - s23), x]*(-13/(q*(s12 + s23)) - 
     (4*G[0, x])/(q*(s12 + s23)) - (4*Log[z])/(q*(s12 + s23))) + 
   G[q/s12, q/(q - s23), 1, x]*(-13/(q*(s12 + s23)) - 
     (4*G[0, x])/(q*(s12 + s23)) - (4*Log[z])/(q*(s12 + s23))) + 
   G[q/s12, q/(q - s23), q/s12, x]*(-13/(q*(s12 + s23)) - 
     (4*G[0, x])/(q*(s12 + s23)) - (4*Log[z])/(q*(s12 + s23))) + 
   G[q/s12, q/s12, q/(s12 + s23), x]*(13/(q*(s12 + s23)) + 
     (4*G[0, x])/(q*(s12 + s23)) + (4*Log[z])/(q*(s12 + s23))) + 
   G[q/(q - s23), 1, 1, x]*(13/(q*(s12 + s23)) + 
     (4*G[0, x])/(q*(s12 + s23)) + (4*Log[z])/(q*(s12 + s23))) + 
   G[0, 0, q/(s12 + s23), x]*(13/(q*(s12 + s23)) + 
     (4*G[0, x])/(q*(s12 + s23)) - (6*G[1, x])/(q*(s12 + s23)) - 
     (6*G[q/s12, x])/(q*(s12 + s23)) + (4*Log[z])/(q*(s12 + s23))) + 
   G[1, x]*G[q/s12, (s12 + s23)/s12, x]*(26/(q*(s12 + s23)) + 
     (8*G[0, x])/(q*(s12 + s23)) + (8*Log[z])/(q*(s12 + s23))) + 
   G[1, x]*G[q/(q - s23), q/(q - s23), x]*(26/(q*(s12 + s23)) + 
     (8*G[0, x])/(q*(s12 + s23)) + (8*Log[z])/(q*(s12 + s23))) + 
   G[q/s12, q/s12, (s12 + s23)/s12, x]*(26/(q*(s12 + s23)) + 
     (8*G[0, x])/(q*(s12 + s23)) + (8*Log[z])/(q*(s12 + s23))) + 
   G[q/s12, q/(q - s23), q/(q - s23), x]*(26/(q*(s12 + s23)) + 
     (8*G[0, x])/(q*(s12 + s23)) + (8*Log[z])/(q*(s12 + s23))) + 
   G[q/(q - s23), q/(q - s23), 1, x]*(26/(q*(s12 + s23)) + 
     (8*G[0, x])/(q*(s12 + s23)) + (8*Log[z])/(q*(s12 + s23))) + 
   G[0, q/(s12 + s23), (s12 + s23)/s12, x]*(26/(q*(s12 + s23)) + 
     (8*G[0, x])/(q*(s12 + s23)) - (4*G[1, x])/(q*(s12 + s23)) - 
     (4*G[q/s12, x])/(q*(s12 + s23)) + (8*Log[z])/(q*(s12 + s23))) + 
   G[0, (s12 + s23)/s12, q/(s12 + s23), x]*(26/(q*(s12 + s23)) + 
     (8*G[0, x])/(q*(s12 + s23)) - (4*G[1, x])/(q*(s12 + s23)) - 
     (4*G[q/s12, x])/(q*(s12 + s23)) + (8*Log[z])/(q*(s12 + s23))) + 
   G[1, x]*G[q/(s12 + s23), q/s12, x]*(39/(q*(s12 + s23)) + 
     (12*G[0, x])/(q*(s12 + s23)) + (12*Log[z])/(q*(s12 + s23))) + 
   G[q/s12, q/(s12 + s23), q/s12, x]*(39/(q*(s12 + s23)) + 
     (12*G[0, x])/(q*(s12 + s23)) + (12*Log[z])/(q*(s12 + s23))) + 
   G[1, x]*G[(s12 + s23)/s12, q/s12, x]*(52/(q*(s12 + s23)) + 
     (16*G[0, x])/(q*(s12 + s23)) + (16*Log[z])/(q*(s12 + s23))) + 
   G[q/s12, (s12 + s23)/s12, q/s12, x]*(52/(q*(s12 + s23)) + 
     (16*G[0, x])/(q*(s12 + s23)) + (16*Log[z])/(q*(s12 + s23))) + 
   G[0, 1, 1, x]*(52/(q*(s12 + s23)) + (16*G[0, x])/(q*(s12 + s23)) - 
     (20*G[1, x])/(q*(s12 + s23)) - (20*G[q/s12, x])/(q*(s12 + s23)) + 
     (16*Log[z])/(q*(s12 + s23))) + G[0, 1, q/s12, x]*
    (52/(q*(s12 + s23)) + (16*G[0, x])/(q*(s12 + s23)) - 
     (20*G[1, x])/(q*(s12 + s23)) - (20*G[q/s12, x])/(q*(s12 + s23)) + 
     (16*Log[z])/(q*(s12 + s23))) + G[0, q/s12, 1, x]*
    (52/(q*(s12 + s23)) + (16*G[0, x])/(q*(s12 + s23)) - 
     (20*G[1, x])/(q*(s12 + s23)) - (20*G[q/s12, x])/(q*(s12 + s23)) + 
     (16*Log[z])/(q*(s12 + s23))) + G[0, q/s12, q/s12, x]*
    (52/(q*(s12 + s23)) + (16*G[0, x])/(q*(s12 + s23)) - 
     (20*G[1, x])/(q*(s12 + s23)) - (20*G[q/s12, x])/(q*(s12 + s23)) + 
     (16*Log[z])/(q*(s12 + s23))) + G[0, q/(s12 + s23), q/(s12 + s23), x]*
    (52/(q*(s12 + s23)) + (16*G[0, x])/(q*(s12 + s23)) - 
     (20*G[1, x])/(q*(s12 + s23)) - (20*G[q/s12, x])/(q*(s12 + s23)) + 
     (16*Log[z])/(q*(s12 + s23))) + G[0, q/(q - s23), q/(s12 + s23), x]*
    (52/(q*(s12 + s23)) + (16*G[0, x])/(q*(s12 + s23)) - 
     (16*G[1, x])/(q*(s12 + s23)) - (16*G[q/s12, x])/(q*(s12 + s23)) + 
     (16*Log[z])/(q*(s12 + s23))) + G[0, q/(s12 + s23), q/(q - s23), x]*
    (52/(q*(s12 + s23)) + (16*G[0, x])/(q*(s12 + s23)) - 
     (16*G[1, x])/(q*(s12 + s23)) - (16*G[q/s12, x])/(q*(s12 + s23)) + 
     (16*Log[z])/(q*(s12 + s23))) + G[0, q/(q - s23), (s12 + s23)/s12, x]*
    (52/(q*(s12 + s23)) + (16*G[0, x])/(q*(s12 + s23)) - 
     (12*G[1, x])/(q*(s12 + s23)) - (12*G[q/s12, x])/(q*(s12 + s23)) + 
     (16*Log[z])/(q*(s12 + s23))) + G[0, (s12 + s23)/s12, q/(q - s23), x]*
    (52/(q*(s12 + s23)) + (16*G[0, x])/(q*(s12 + s23)) - 
     (12*G[1, x])/(q*(s12 + s23)) - (12*G[q/s12, x])/(q*(s12 + s23)) + 
     (16*Log[z])/(q*(s12 + s23))) + G[q/s12, q/(s12 + s23), 1, x]*
    (65/(q*(s12 + s23)) + (20*G[0, x])/(q*(s12 + s23)) + 
     (20*Log[z])/(q*(s12 + s23))) + G[q/s12, (s12 + s23)/s12, 1, x]*
    (78/(q*(s12 + s23)) + (24*G[0, x])/(q*(s12 + s23)) + 
     (24*Log[z])/(q*(s12 + s23))) + G[q/s12, q/s12, x]*
    (-27/(q*(s12 + s23)) - (26*Log[z])/(q*(s12 + s23)) - 
     (4*Log[z]^2)/(q*(s12 + s23)) + G[0, x]*(-26/(q*(s12 + s23)) - 
       (8*Log[z])/(q*(s12 + s23)))) + G[0, q/(s12 + s23), x]*
    (-27/(q*(s12 + s23)) - (16*G[0, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (6*G[1, 1, x])/(q*(s12 + s23)) - (6*G[q/s12, q/s12, x])/
      (q*(s12 + s23)) + (8*G[q/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
     (4*G[q/s12, (q - s23)/s12, x])/(q*(s12 + s23)) + 
     (4*G[q/s12, q/(s12 + s23), x])/(q*(s12 + s23)) - 
     (8*G[q/(q - s23), 1, x])/(q*(s12 + s23)) - (4*G[(q - s23)/s12, 1, x])/
      (q*(s12 + s23)) - (4*G[q/(s12 + s23), 1, x])/(q*(s12 + s23)) - 
     (26*Log[z])/(q*(s12 + s23)) - (4*Log[z]^2)/(q*(s12 + s23)) + 
     G[0, x]*(-26/(q*(s12 + s23)) - (8*Log[z])/(q*(s12 + s23))) + 
     G[q/s12, x]*(13/(q*(s12 + s23)) + (4*G[0, x])/(q*(s12 + s23)) + 
       (4*Log[z])/(q*(s12 + s23))) + G[1, x]*(13/(q*(s12 + s23)) + 
       (4*G[0, x])/(q*(s12 + s23)) - (6*G[q/s12, x])/(q*(s12 + s23)) + 
       (8*G[q/(q - s23), x])/(q*(s12 + s23)) + (4*G[(q - s23)/s12, x])/
        (q*(s12 + s23)) + (4*G[q/(s12 + s23), x])/(q*(s12 + s23)) + 
       (4*Log[z])/(q*(s12 + s23)))) + G[q/s12, q/(q - s23), x]*
    (27/(q*(s12 + s23)) + (26*Log[z])/(q*(s12 + s23)) + 
     (4*Log[z]^2)/(q*(s12 + s23)) + G[1, x]*(-13/(q*(s12 + s23)) - 
       (4*G[0, x])/(q*(s12 + s23)) - (4*Log[z])/(q*(s12 + s23))) + 
     G[0, x]*(26/(q*(s12 + s23)) + (8*Log[z])/(q*(s12 + s23)))) + 
   G[q/s12, q/(s12 + s23), x]*(27/(q*(s12 + s23)) + 
     (26*Log[z])/(q*(s12 + s23)) + (4*Log[z]^2)/(q*(s12 + s23)) + 
     G[1, x]*(13/(q*(s12 + s23)) + (4*G[0, x])/(q*(s12 + s23)) + 
       (4*Log[z])/(q*(s12 + s23))) + G[0, x]*(26/(q*(s12 + s23)) + 
       (8*Log[z])/(q*(s12 + s23)))) + 
   G[1, 1, x]*(-27/(q*(s12 + s23)) - (26*Log[z])/(q*(s12 + s23)) - 
     (4*Log[z]^2)/(q*(s12 + s23)) + G[0, x]*(-26/(q*(s12 + s23)) - 
       (4*G[q/(q - s23), x])/(q*(s12 + s23)) + (4*G[q/(s12 + s23), x])/
        (q*(s12 + s23)) + (8*G[(s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (8*Log[z])/(q*(s12 + s23))) + G[q/(q - s23), x]*
      (-13/(q*(s12 + s23)) - (4*Log[z])/(q*(s12 + s23))) + 
     G[q/(s12 + s23), x]*(13/(q*(s12 + s23)) + (4*Log[z])/(q*(s12 + s23))) + 
     G[(s12 + s23)/s12, x]*(26/(q*(s12 + s23)) + 
       (8*Log[z])/(q*(s12 + s23)))) + G[q/(q - s23), 1, x]*
    (-27/(q*(s12 + s23)) - (26*Log[z])/(q*(s12 + s23)) - 
     (4*Log[z]^2)/(q*(s12 + s23)) + G[q/(q - s23), x]*
      (-26/(q*(s12 + s23)) - (8*Log[z])/(q*(s12 + s23))) + 
     G[0, x]*(-26/(q*(s12 + s23)) - (8*G[q/(q - s23), x])/(q*(s12 + s23)) + 
       (8*G[q/(s12 + s23), x])/(q*(s12 + s23)) + (8*G[(s12 + s23)/s12, x])/
        (q*(s12 + s23)) - (8*Log[z])/(q*(s12 + s23))) + 
     G[q/s12, x]*(13/(q*(s12 + s23)) + (4*G[0, x])/(q*(s12 + s23)) + 
       (4*Log[z])/(q*(s12 + s23))) + G[q/(s12 + s23), x]*
      (26/(q*(s12 + s23)) + (8*Log[z])/(q*(s12 + s23))) + 
     G[(s12 + s23)/s12, x]*(26/(q*(s12 + s23)) + 
       (8*Log[z])/(q*(s12 + s23)))) + G[0, q/(q - s23), x]*
    (-54/(q*(s12 + s23)) - (32*G[0, q/(s12 + s23), x])/(q*(s12 + s23)) - 
     (32*G[0, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (4*G[1, 1, x])/(q*(s12 + s23)) - (4*G[q/s12, q/s12, x])/
      (q*(s12 + s23)) + (4*G[q/s12, (q - s23)/s12, x])/(q*(s12 + s23)) + 
     (4*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (4*G[(q - s23)/s12, 1, x])/(q*(s12 + s23)) - 
     (4*G[(s12 + s23)/s12, 1, x])/(q*(s12 + s23)) - 
     (52*Log[z])/(q*(s12 + s23)) - (8*Log[z]^2)/(q*(s12 + s23)) + 
     G[0, x]*(-52/(q*(s12 + s23)) - (16*Log[z])/(q*(s12 + s23))) + 
     G[q/s12, x]*(26/(q*(s12 + s23)) + (8*G[0, x])/(q*(s12 + s23)) + 
       (8*Log[z])/(q*(s12 + s23))) + G[1, x]*(26/(q*(s12 + s23)) + 
       (8*G[0, x])/(q*(s12 + s23)) - (4*G[q/s12, x])/(q*(s12 + s23)) + 
       (4*G[(q - s23)/s12, x])/(q*(s12 + s23)) + (4*G[(s12 + s23)/s12, x])/
        (q*(s12 + s23)) + (8*Log[z])/(q*(s12 + s23)))) + 
   G[0, q/s12, x]*(54/(q*(s12 + s23)) - (24*G[0, q/(q - s23), x])/
      (q*(s12 + s23)) + (32*G[0, q/(s12 + s23), x])/(q*(s12 + s23)) + 
     (32*G[0, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (8*G[1, 1, x])/(q*(s12 + s23)) + (8*G[q/s12, q/s12, x])/
      (q*(s12 + s23)) - (4*G[q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
     (4*G[q/s12, (q - s23)/s12, x])/(q*(s12 + s23)) - 
     (4*G[q/s12, q/(s12 + s23), x])/(q*(s12 + s23)) - 
     (4*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (4*G[q/(q - s23), 1, x])/(q*(s12 + s23)) + (4*G[(q - s23)/s12, 1, x])/
      (q*(s12 + s23)) + (4*G[q/(s12 + s23), 1, x])/(q*(s12 + s23)) + 
     (4*G[(s12 + s23)/s12, 1, x])/(q*(s12 + s23)) + 
     (52*Log[z])/(q*(s12 + s23)) + (8*Log[z]^2)/(q*(s12 + s23)) + 
     G[q/s12, x]*(-26/(q*(s12 + s23)) - (8*G[0, x])/(q*(s12 + s23)) - 
       (8*Log[z])/(q*(s12 + s23))) + G[1, x]*(-26/(q*(s12 + s23)) - 
       (8*G[0, x])/(q*(s12 + s23)) + (8*G[q/s12, x])/(q*(s12 + s23)) - 
       (4*G[q/(q - s23), x])/(q*(s12 + s23)) - (4*G[(q - s23)/s12, x])/
        (q*(s12 + s23)) - (4*G[q/(s12 + s23), x])/(q*(s12 + s23)) - 
       (4*G[(s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (8*Log[z])/(q*(s12 + s23))) + G[0, x]*(52/(q*(s12 + s23)) + 
       (16*Log[z])/(q*(s12 + s23)))) + 
   G[0, 1, x]*(54/(q*(s12 + s23)) + (16*G[0, q/s12, x])/(q*(s12 + s23)) - 
     (24*G[0, q/(q - s23), x])/(q*(s12 + s23)) + (32*G[0, q/(s12 + s23), x])/
      (q*(s12 + s23)) + (32*G[0, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (8*G[1, 1, x])/(q*(s12 + s23)) + (8*G[q/s12, q/s12, x])/
      (q*(s12 + s23)) - (4*G[q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
     (4*G[q/s12, (q - s23)/s12, x])/(q*(s12 + s23)) - 
     (4*G[q/s12, q/(s12 + s23), x])/(q*(s12 + s23)) - 
     (4*G[q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (4*G[q/(q - s23), 1, x])/(q*(s12 + s23)) + (4*G[(q - s23)/s12, 1, x])/
      (q*(s12 + s23)) + (4*G[q/(s12 + s23), 1, x])/(q*(s12 + s23)) + 
     (4*G[(s12 + s23)/s12, 1, x])/(q*(s12 + s23)) + 
     (52*Log[z])/(q*(s12 + s23)) + (8*Log[z]^2)/(q*(s12 + s23)) + 
     G[q/s12, x]*(-26/(q*(s12 + s23)) - (8*G[0, x])/(q*(s12 + s23)) - 
       (8*Log[z])/(q*(s12 + s23))) + G[1, x]*(-26/(q*(s12 + s23)) - 
       (8*G[0, x])/(q*(s12 + s23)) + (8*G[q/s12, x])/(q*(s12 + s23)) - 
       (4*G[q/(q - s23), x])/(q*(s12 + s23)) - (4*G[(q - s23)/s12, x])/
        (q*(s12 + s23)) - (4*G[q/(s12 + s23), x])/(q*(s12 + s23)) - 
       (4*G[(s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (8*Log[z])/(q*(s12 + s23))) + G[0, x]*(52/(q*(s12 + s23)) + 
       (16*Log[z])/(q*(s12 + s23)))) + G[(s12 + s23)/s12, 1, x]*
    (G[0, x]*((16*G[q/(q - s23), x])/(q*(s12 + s23)) + 
       (8*G[q/(s12 + s23), x])/(q*(s12 + s23))) + 
     G[q/s12, x]*(-52/(q*(s12 + s23)) - (16*G[0, x])/(q*(s12 + s23)) - 
       (16*Log[z])/(q*(s12 + s23))) + G[q/(s12 + s23), x]*
      (26/(q*(s12 + s23)) + (8*Log[z])/(q*(s12 + s23))) + 
     G[1, x]*(26/(q*(s12 + s23)) + (8*G[0, x])/(q*(s12 + s23)) + 
       (8*Log[z])/(q*(s12 + s23))) + G[q/(q - s23), x]*
      (52/(q*(s12 + s23)) + (16*Log[z])/(q*(s12 + s23)))) + 
   G[q/(s12 + s23), 1, x]*(-27/(q*(s12 + s23)) - 
     (26*Log[z])/(q*(s12 + s23)) - (4*Log[z]^2)/(q*(s12 + s23)) + 
     G[q/s12, x]*(-39/(q*(s12 + s23)) - (12*G[0, x])/(q*(s12 + s23)) - 
       (12*Log[z])/(q*(s12 + s23))) + G[0, x]*(-26/(q*(s12 + s23)) + 
       (8*G[q/(q - s23), x])/(q*(s12 + s23)) + (16*G[q/(s12 + s23), x])/
        (q*(s12 + s23)) + (8*G[(s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (8*Log[z])/(q*(s12 + s23))) + G[q/(q - s23), x]*
      (26/(q*(s12 + s23)) + (8*Log[z])/(q*(s12 + s23))) + 
     G[(s12 + s23)/s12, x]*(26/(q*(s12 + s23)) + 
       (8*Log[z])/(q*(s12 + s23))) + G[1, x]*(26/(q*(s12 + s23)) + 
       (8*G[0, x])/(q*(s12 + s23)) + (8*Log[z])/(q*(s12 + s23))) + 
     G[q/(s12 + s23), x]*(52/(q*(s12 + s23)) + (16*Log[z])/
        (q*(s12 + s23)))) + ((-4*G[1, x]*G[q/s12, (s12 + s23)/s12, x])/
      (q*(s12 + s23)) + (2*G[1, x]*G[q/(q - s23), q/s12, x])/
      (q*(s12 + s23)) - (4*G[1, x]*G[q/(q - s23), q/(q - s23), x])/
      (q*(s12 + s23)) + (4*G[1, x]*G[q/(q - s23), q/(s12 + s23), x])/
      (q*(s12 + s23)) + (4*G[1, x]*G[q/(q - s23), (s12 + s23)/s12, x])/
      (q*(s12 + s23)) - (6*G[1, x]*G[q/(s12 + s23), q/s12, x])/
      (q*(s12 + s23)) + (4*G[1, x]*G[q/(s12 + s23), q/(q - s23), x])/
      (q*(s12 + s23)) + (8*G[1, x]*G[q/(s12 + s23), q/(s12 + s23), x])/
      (q*(s12 + s23)) + (4*G[1, x]*G[q/(s12 + s23), (s12 + s23)/s12, x])/
      (q*(s12 + s23)) + ((-4*G[1, x])/(q*(s12 + s23)) + 
       (8*G[q/s12, x])/(q*(s12 + s23)) - (8*G[q/(q - s23), x])/
        (q*(s12 + s23)) - (4*G[q/(s12 + s23), x])/(q*(s12 + s23)))*
      G[(s12 + s23)/s12, 1, x] - (8*G[1, x]*G[(s12 + s23)/s12, q/s12, x])/
      (q*(s12 + s23)) + (8*G[1, x]*G[(s12 + s23)/s12, q/(q - s23), x])/
      (q*(s12 + s23)) + (4*G[1, x]*G[(s12 + s23)/s12, q/(s12 + s23), x])/
      (q*(s12 + s23)) - (2*G[0, 0, q/(s12 + s23), x])/(q*(s12 + s23)) - 
     (8*G[0, 1, 1, x])/(q*(s12 + s23)) - (8*G[0, 1, q/s12, x])/
      (q*(s12 + s23)) + (12*G[0, 1, q/(s12 + s23), x])/(q*(s12 + s23)) + 
     (8*G[0, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (8*G[0, q/s12, 1, x])/(q*(s12 + s23)) - (8*G[0, q/s12, q/s12, x])/
      (q*(s12 + s23)) + (12*G[0, q/s12, q/(s12 + s23), x])/(q*(s12 + s23)) + 
     (8*G[0, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (8*G[0, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) - 
     (8*G[0, q/(q - s23), q/(s12 + s23), x])/(q*(s12 + s23)) - 
     (8*G[0, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (12*G[0, q/(s12 + s23), 1, x])/(q*(s12 + s23)) + 
     (12*G[0, q/(s12 + s23), q/s12, x])/(q*(s12 + s23)) - 
     (8*G[0, q/(s12 + s23), q/(q - s23), x])/(q*(s12 + s23)) - 
     (8*G[0, q/(s12 + s23), q/(s12 + s23), x])/(q*(s12 + s23)) - 
     (4*G[0, q/(s12 + s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (8*G[0, (s12 + s23)/s12, 1, x])/(q*(s12 + s23)) + 
     (8*G[0, (s12 + s23)/s12, q/s12, x])/(q*(s12 + s23)) - 
     (8*G[0, (s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
     (4*G[0, (s12 + s23)/s12, q/(s12 + s23), x])/(q*(s12 + s23)) + 
     (2*G[q/s12, q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
     (2*G[q/s12, q/s12, q/(s12 + s23), x])/(q*(s12 + s23)) - 
     (4*G[q/s12, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (2*G[q/s12, q/(q - s23), 1, x])/(q*(s12 + s23)) + 
     (2*G[q/s12, q/(q - s23), q/s12, x])/(q*(s12 + s23)) - 
     (4*G[q/s12, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) + 
     (4*G[q/s12, q/(q - s23), q/(s12 + s23), x])/(q*(s12 + s23)) + 
     (4*G[q/s12, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (10*G[q/s12, q/(s12 + s23), 1, x])/(q*(s12 + s23)) - 
     (6*G[q/s12, q/(s12 + s23), q/s12, x])/(q*(s12 + s23)) + 
     (4*G[q/s12, q/(s12 + s23), q/(q - s23), x])/(q*(s12 + s23)) + 
     (8*G[q/s12, q/(s12 + s23), q/(s12 + s23), x])/(q*(s12 + s23)) + 
     (4*G[q/s12, q/(s12 + s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (12*G[q/s12, (s12 + s23)/s12, 1, x])/(q*(s12 + s23)) - 
     (8*G[q/s12, (s12 + s23)/s12, q/s12, x])/(q*(s12 + s23)) + 
     (8*G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
     (4*G[q/s12, (s12 + s23)/s12, q/(s12 + s23), x])/(q*(s12 + s23)) - 
     (2*G[q/(q - s23), 1, 1, x])/(q*(s12 + s23)) - 
     (4*G[q/(q - s23), q/(q - s23), 1, x])/(q*(s12 + s23)) + 
     (4*G[q/(q - s23), q/(s12 + s23), 1, x])/(q*(s12 + s23)) + 
     (8*G[q/(q - s23), (s12 + s23)/s12, 1, x])/(q*(s12 + s23)) + 
     (10*G[q/(s12 + s23), 1, 1, x])/(q*(s12 + s23)) + 
     (4*G[q/(s12 + s23), q/(q - s23), 1, x])/(q*(s12 + s23)) + 
     (8*G[q/(s12 + s23), q/(s12 + s23), 1, x])/(q*(s12 + s23)) + 
     (4*G[q/(s12 + s23), (s12 + s23)/s12, 1, x])/(q*(s12 + s23)) + 
     (12*G[(s12 + s23)/s12, 1, 1, x])/(q*(s12 + s23)) + 
     (4*G[(s12 + s23)/s12, q/(q - s23), 1, x])/(q*(s12 + s23)) + 
     (4*G[(s12 + s23)/s12, q/(s12 + s23), 1, x])/(q*(s12 + s23)) + 
     G[0, 1, x]*(-26/(q*(s12 + s23)) - (8*G[0, x])/(q*(s12 + s23)) + 
       (4*G[1, x])/(q*(s12 + s23)) + (4*G[q/s12, x])/(q*(s12 + s23)) - 
       (8*Log[z])/(q*(s12 + s23))) + G[0, q/s12, x]*(-26/(q*(s12 + s23)) - 
       (8*G[0, x])/(q*(s12 + s23)) + (4*G[1, x])/(q*(s12 + s23)) + 
       (4*G[q/s12, x])/(q*(s12 + s23)) - (8*Log[z])/(q*(s12 + s23))) + 
     G[q/s12, q/(s12 + s23), x]*(-13/(q*(s12 + s23)) - 
       (4*G[0, x])/(q*(s12 + s23)) - (2*G[1, x])/(q*(s12 + s23)) - 
       (4*Log[z])/(q*(s12 + s23))) + G[q/s12, q/(q - s23), x]*
      (-13/(q*(s12 + s23)) - (4*G[0, x])/(q*(s12 + s23)) + 
       (2*G[1, x])/(q*(s12 + s23)) - (4*Log[z])/(q*(s12 + s23))) + 
     G[q/s12, q/s12, x]*(13/(q*(s12 + s23)) + (4*G[0, x])/(q*(s12 + s23)) + 
       (4*Log[z])/(q*(s12 + s23))) + G[0, q/(s12 + s23), x]*
      (13/(q*(s12 + s23)) + (4*G[0, x])/(q*(s12 + s23)) - 
       (2*G[1, x])/(q*(s12 + s23)) - (2*G[q/s12, x])/(q*(s12 + s23)) + 
       (4*Log[z])/(q*(s12 + s23))) + G[q/(s12 + s23), 1, x]*
      (13/(q*(s12 + s23)) + (4*G[0, x])/(q*(s12 + s23)) - 
       (4*G[1, x])/(q*(s12 + s23)) + (6*G[q/s12, x])/(q*(s12 + s23)) - 
       (4*G[q/(q - s23), x])/(q*(s12 + s23)) - (8*G[q/(s12 + s23), x])/
        (q*(s12 + s23)) - (4*G[(s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (4*Log[z])/(q*(s12 + s23))) + G[q/(q - s23), 1, x]*
      (13/(q*(s12 + s23)) + (4*G[0, x])/(q*(s12 + s23)) - 
       (2*G[q/s12, x])/(q*(s12 + s23)) + (4*G[q/(q - s23), x])/
        (q*(s12 + s23)) - (4*G[q/(s12 + s23), x])/(q*(s12 + s23)) - 
       (4*G[(s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (4*Log[z])/(q*(s12 + s23))) + G[1, 1, x]*(13/(q*(s12 + s23)) + 
       (4*G[0, x])/(q*(s12 + s23)) + (2*G[q/(q - s23), x])/(q*(s12 + s23)) - 
       (2*G[q/(s12 + s23), x])/(q*(s12 + s23)) - (4*G[(s12 + s23)/s12, x])/
        (q*(s12 + s23)) + (4*Log[z])/(q*(s12 + s23))) + 
     G[0, q/(q - s23), x]*(26/(q*(s12 + s23)) + (8*G[0, x])/(q*(s12 + s23)) - 
       (4*G[1, x])/(q*(s12 + s23)) - (4*G[q/s12, x])/(q*(s12 + s23)) + 
       (8*Log[z])/(q*(s12 + s23))) + 
     G[1, x]*(G[0, x]*((-4*G[q/(q - s23), x])/(q*(s12 + s23)) - 
         (4*G[q/(s12 + s23), x])/(q*(s12 + s23))) + G[q/(q - s23), x]*
        (-13/(q*(s12 + s23)) - (4*Log[z])/(q*(s12 + s23))) + 
       G[q/(s12 + s23), x]*(-13/(q*(s12 + s23)) - (4*Log[z])/
          (q*(s12 + s23))) + G[q/s12, x]*(13/(q*(s12 + s23)) + 
         (4*G[0, x])/(q*(s12 + s23)) + (4*Log[z])/(q*(s12 + s23)))))/eps + 
   G[1, x]*(G[q/(q - s23), x]*(27/(q*(s12 + s23)) + 
       (26*Log[z])/(q*(s12 + s23)) + (4*Log[z]^2)/(q*(s12 + s23))) + 
     G[q/(s12 + s23), x]*(27/(q*(s12 + s23)) + (26*Log[z])/(q*(s12 + s23)) + 
       (4*Log[z]^2)/(q*(s12 + s23))) + G[q/s12, x]*(-27/(q*(s12 + s23)) - 
       (26*Log[z])/(q*(s12 + s23)) - (4*Log[z]^2)/(q*(s12 + s23)) + 
       G[0, x]*(-26/(q*(s12 + s23)) - (8*Log[z])/(q*(s12 + s23)))) + 
     G[0, x]*(G[q/(q - s23), x]*(26/(q*(s12 + s23)) + 
         (8*Log[z])/(q*(s12 + s23))) + G[q/(s12 + s23), x]*
        (26/(q*(s12 + s23)) + (8*Log[z])/(q*(s12 + s23)))))};
P23G011020011= {(x*(1 - (s12*x)/(q - s23))^(1 + 2*eps)*
    (1 - ((s12 + s23)*x)/q)^(2*eps))/((1 - x)^(2*eps)*
    (1 - (s12*x)/q)^(2*eps)), 0, 
  ((2*G[1, x])/(q^2 - q*s23) + (2*G[q/s12, x])/(q^2 - q*s23) - 
     (2*G[q/(s12 + s23), x])/(q^2 - q*s23))/eps^2 + 
   (4*G[q/(s12 + s23), x]*G[0, 1, x])/(q^2 - q*s23) + 
   (4*G[q/(s12 + s23), x]*G[0, q/s12, x])/(q^2 - q*s23) + 
   ((-4*G[1, x])/(q^2 - q*s23) - (4*G[q/s12, x])/(q^2 - q*s23))*
    G[0, q/(s12 + s23), x] - (4*G[1, x]*G[q/(q - s23), q/s12, x])/
    (q^2 - q*s23) - (4*G[1, x]*G[q/(q - s23), q/(q - s23), x])/
    (q^2 - q*s23) + (4*G[1, x]*G[q/(q - s23), (q - s23)/s12, x])/
    (q^2 - q*s23) + (4*G[1, x]*G[q/(q - s23), q/(s12 + s23), x])/
    (q^2 - q*s23) - (12*G[1, x]*G[(q - s23)/s12, q/s12, x])/(q^2 - q*s23) + 
   (4*G[1, x]*G[(q - s23)/s12, q/(q - s23), x])/(q^2 - q*s23) + 
   (8*G[1, x]*G[(q - s23)/s12, (q - s23)/s12, x])/(q^2 - q*s23) + 
   (4*G[1, x]*G[(q - s23)/s12, q/(s12 + s23), x])/(q^2 - q*s23) + 
   (4*G[1, x]*G[q/(s12 + s23), q/(q - s23), x])/(q^2 - q*s23) + 
   ((-4*G[1, x])/(q^2 - q*s23) + (4*G[q/s12, x])/(q^2 - q*s23) - 
     (4*G[q/(q - s23), x])/(q^2 - q*s23))*G[(s12 + s23)/s12, 1, x] - 
   (4*G[1, x]*G[(s12 + s23)/s12, q/s12, x])/(q^2 - q*s23) + 
   (4*G[1, x]*G[(s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) - 
   (4*G[0, 0, 1, x])/(q^2 - q*s23) - (4*G[0, 0, q/s12, x])/(q^2 - q*s23) + 
   (6*G[0, 0, q/(q - s23), x])/(q^2 - q*s23) + (4*G[0, 0, q/(s12 + s23), x])/
    (q^2 - q*s23) - (8*G[0, 1, q/(q - s23), x])/(q^2 - q*s23) - 
   (8*G[0, q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
   (4*G[0, q/(q - s23), 1, x])/(q^2 - q*s23) - 
   (4*G[0, q/(q - s23), q/s12, x])/(q^2 - q*s23) + 
   (4*G[0, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) - 
   (4*G[0, q/(q - s23), (q - s23)/s12, x])/(q^2 - q*s23) + 
   (8*G[0, q/(q - s23), q/(s12 + s23), x])/(q^2 - q*s23) + 
   (4*G[0, (q - s23)/s12, 1, x])/(q^2 - q*s23) + 
   (4*G[0, (q - s23)/s12, q/s12, x])/(q^2 - q*s23) - 
   (4*G[0, (q - s23)/s12, q/(q - s23), x])/(q^2 - q*s23) - 
   (4*G[0, (q - s23)/s12, q/(s12 + s23), x])/(q^2 - q*s23) + 
   (8*G[0, q/(s12 + s23), q/(q - s23), x])/(q^2 - q*s23) + 
   (38*G[1, 1, 1, x])/(q^2 - q*s23) + (38*G[q/s12, q/s12, q/s12, x])/
    (q^2 - q*s23) - (10*G[q/s12, q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
   (20*G[q/s12, q/s12, (q - s23)/s12, x])/(q^2 - q*s23) - 
   (18*G[q/s12, q/s12, q/(s12 + s23), x])/(q^2 - q*s23) + 
   (2*G[q/s12, q/(q - s23), 1, x])/(q^2 - q*s23) - 
   (4*G[q/s12, q/(q - s23), q/s12, x])/(q^2 - q*s23) - 
   (4*G[q/s12, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) + 
   (4*G[q/s12, q/(q - s23), (q - s23)/s12, x])/(q^2 - q*s23) + 
   (4*G[q/s12, q/(q - s23), q/(s12 + s23), x])/(q^2 - q*s23) - 
   (4*G[q/s12, (q - s23)/s12, 1, x])/(q^2 - q*s23) - 
   (12*G[q/s12, (q - s23)/s12, q/s12, x])/(q^2 - q*s23) + 
   (4*G[q/s12, (q - s23)/s12, q/(q - s23), x])/(q^2 - q*s23) + 
   (8*G[q/s12, (q - s23)/s12, (q - s23)/s12, x])/(q^2 - q*s23) + 
   (4*G[q/s12, (q - s23)/s12, q/(s12 + s23), x])/(q^2 - q*s23) - 
   (2*G[q/s12, q/(s12 + s23), 1, x])/(q^2 - q*s23) - 
   (24*G[q/s12, q/(s12 + s23), q/s12, x])/(q^2 - q*s23) + 
   (4*G[q/s12, q/(s12 + s23), q/(q - s23), x])/(q^2 - q*s23) + 
   (12*G[q/s12, q/(s12 + s23), (q - s23)/s12, x])/(q^2 - q*s23) + 
   (12*G[q/s12, q/(s12 + s23), q/(s12 + s23), x])/(q^2 - q*s23) - 
   (8*G[q/s12, (s12 + s23)/s12, 1, x])/(q^2 - q*s23) - 
   (4*G[q/s12, (s12 + s23)/s12, q/s12, x])/(q^2 - q*s23) + 
   (4*G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) - 
   (2*G[q/(q - s23), 1, 1, x])/(q^2 - q*s23) - 
   (4*G[q/(q - s23), q/(q - s23), 1, x])/(q^2 - q*s23) + 
   (4*G[q/(q - s23), (q - s23)/s12, 1, x])/(q^2 - q*s23) - 
   (4*G[q/(q - s23), q/(s12 + s23), 1, x])/(q^2 - q*s23) + 
   (4*G[q/(q - s23), (s12 + s23)/s12, 1, x])/(q^2 - q*s23) + 
   (4*G[(q - s23)/s12, 1, 1, x])/(q^2 - q*s23) + 
   (4*G[(q - s23)/s12, q/(q - s23), 1, x])/(q^2 - q*s23) + 
   (8*G[(q - s23)/s12, (q - s23)/s12, 1, x])/(q^2 - q*s23) - 
   (4*G[(q - s23)/s12, q/(s12 + s23), 1, x])/(q^2 - q*s23) + 
   (2*G[q/(s12 + s23), 1, 1, x])/(q^2 - q*s23) - 
   (28*G[q/(s12 + s23), q/s12, q/s12, x])/(q^2 - q*s23) + 
   (8*G[q/(s12 + s23), q/s12, q/(q - s23), x])/(q^2 - q*s23) + 
   (16*G[q/(s12 + s23), q/s12, (q - s23)/s12, x])/(q^2 - q*s23) + 
   (12*G[q/(s12 + s23), q/s12, q/(s12 + s23), x])/(q^2 - q*s23) - 
   (4*G[q/(s12 + s23), q/(q - s23), 1, x])/(q^2 - q*s23) - 
   (8*G[q/(s12 + s23), (q - s23)/s12, 1, x])/(q^2 - q*s23) + 
   (4*G[q/(s12 + s23), (q - s23)/s12, q/s12, x])/(q^2 - q*s23) - 
   (8*G[q/(s12 + s23), (q - s23)/s12, (q - s23)/s12, x])/(q^2 - q*s23) + 
   (4*G[q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), x])/(q^2 - q*s23) + 
   (4*G[q/(s12 + s23), q/(s12 + s23), 1, x])/(q^2 - q*s23) + 
   (16*G[q/(s12 + s23), q/(s12 + s23), q/s12, x])/(q^2 - q*s23) - 
   (8*G[q/(s12 + s23), q/(s12 + s23), (q - s23)/s12, x])/(q^2 - q*s23) - 
   (8*G[q/(s12 + s23), q/(s12 + s23), q/(s12 + s23), x])/(q^2 - q*s23) + 
   (8*G[(s12 + s23)/s12, 1, 1, x])/(q^2 - q*s23) + 
   G[q/(s12 + s23), q/s12, x]*(-52/(q^2 - q*s23) - 
     (24*G[1, x])/(q^2 - q*s23) - (16*Log[z])/(q^2 - q*s23)) + 
   G[q/s12, q/(s12 + s23), x]*(-39/(q^2 - q*s23) - 
     (18*G[1, x])/(q^2 - q*s23) - (12*Log[z])/(q^2 - q*s23)) + 
   G[q/s12, (q - s23)/s12, x]*(-26/(q^2 - q*s23) - 
     (20*G[1, x])/(q^2 - q*s23) - (8*Log[z])/(q^2 - q*s23)) + 
   G[q/s12, q/(q - s23), x]*(-13/(q^2 - q*s23) - (10*G[1, x])/(q^2 - q*s23) - 
     (4*Log[z])/(q^2 - q*s23)) + G[q/(s12 + s23), 1, x]*
    (-13/(q^2 - q*s23) - (6*G[1, x])/(q^2 - q*s23) - 
     (4*G[q/s12, x])/(q^2 - q*s23) + (4*G[q/(q - s23), x])/(q^2 - q*s23) + 
     (4*G[(q - s23)/s12, x])/(q^2 - q*s23) - (4*Log[z])/(q^2 - q*s23)) + 
   G[0, q/(q - s23), x]*(13/(q^2 - q*s23) + (8*G[1, x])/(q^2 - q*s23) + 
     (8*G[q/s12, x])/(q^2 - q*s23) - (12*G[q/(s12 + s23), x])/(q^2 - q*s23) + 
     (4*Log[z])/(q^2 - q*s23)) + G[q/(q - s23), 1, x]*
    (13/(q^2 - q*s23) + (6*G[1, x])/(q^2 - q*s23) + 
     (4*G[q/s12, x])/(q^2 - q*s23) + (4*G[q/(q - s23), x])/(q^2 - q*s23) - 
     (4*G[(q - s23)/s12, x])/(q^2 - q*s23) - (4*G[q/(s12 + s23), x])/
      (q^2 - q*s23) + (4*Log[z])/(q^2 - q*s23)) + 
   G[q/(s12 + s23), (q - s23)/s12, x]*(26/(q^2 - q*s23) + 
     (12*G[1, x])/(q^2 - q*s23) + (8*Log[z])/(q^2 - q*s23)) + 
   G[q/(s12 + s23), q/(s12 + s23), x]*(26/(q^2 - q*s23) + 
     (12*G[1, x])/(q^2 - q*s23) + (8*Log[z])/(q^2 - q*s23)) + 
   G[(q - s23)/s12, 1, x]*(26/(q^2 - q*s23) + (8*G[1, x])/(q^2 - q*s23) + 
     (12*G[q/s12, x])/(q^2 - q*s23) - (4*G[q/(q - s23), x])/(q^2 - q*s23) - 
     (8*G[(q - s23)/s12, x])/(q^2 - q*s23) - (4*G[q/(s12 + s23), x])/
      (q^2 - q*s23) + (8*Log[z])/(q^2 - q*s23)) + 
   G[q/s12, q/s12, x]*(65/(q^2 - q*s23) + (38*G[1, x])/(q^2 - q*s23) + 
     (20*Log[z])/(q^2 - q*s23)) + G[1, 1, x]*(65/(q^2 - q*s23) + 
     (38*G[q/s12, x])/(q^2 - q*s23) - (10*G[q/(q - s23), x])/(q^2 - q*s23) - 
     (20*G[(q - s23)/s12, x])/(q^2 - q*s23) - (18*G[q/(s12 + s23), x])/
      (q^2 - q*s23) + (20*Log[z])/(q^2 - q*s23)) + 
   G[q/(s12 + s23), x]*(-27/(q^2 - q*s23) - (26*Log[z])/(q^2 - q*s23) - 
     (4*Log[z]^2)/(q^2 - q*s23)) + G[q/s12, x]*(27/(q^2 - q*s23) + 
     (26*Log[z])/(q^2 - q*s23) + (4*Log[z]^2)/(q^2 - q*s23)) + 
   ((-2*G[0, q/(q - s23), x])/(q^2 - q*s23) - (10*G[1, 1, x])/(q^2 - q*s23) - 
     (10*G[q/s12, q/s12, x])/(q^2 - q*s23) + (2*G[q/s12, q/(q - s23), x])/
      (q^2 - q*s23) + (4*G[q/s12, (q - s23)/s12, x])/(q^2 - q*s23) + 
     (6*G[q/s12, q/(s12 + s23), x])/(q^2 - q*s23) - 
     (2*G[q/(q - s23), 1, x])/(q^2 - q*s23) - (4*G[(q - s23)/s12, 1, x])/
      (q^2 - q*s23) + (2*G[q/(s12 + s23), 1, x])/(q^2 - q*s23) + 
     (8*G[q/(s12 + s23), q/s12, x])/(q^2 - q*s23) - 
     (4*G[q/(s12 + s23), (q - s23)/s12, x])/(q^2 - q*s23) - 
     (4*G[q/(s12 + s23), q/(s12 + s23), x])/(q^2 - q*s23) + 
     G[q/s12, x]*(-13/(q^2 - q*s23) - (4*Log[z])/(q^2 - q*s23)) + 
     G[1, x]*(-13/(q^2 - q*s23) - (10*G[q/s12, x])/(q^2 - q*s23) + 
       (2*G[q/(q - s23), x])/(q^2 - q*s23) + (4*G[(q - s23)/s12, x])/
        (q^2 - q*s23) + (6*G[q/(s12 + s23), x])/(q^2 - q*s23) - 
       (4*Log[z])/(q^2 - q*s23)) + G[q/(s12 + s23), x]*
      (13/(q^2 - q*s23) + (4*Log[z])/(q^2 - q*s23)))/eps + 
   G[1, x]*(27/(q^2 - q*s23) + (26*Log[z])/(q^2 - q*s23) + 
     (4*Log[z]^2)/(q^2 - q*s23) + G[q/(s12 + s23), x]*
      (-39/(q^2 - q*s23) - (12*Log[z])/(q^2 - q*s23)) + 
     G[(q - s23)/s12, x]*(-26/(q^2 - q*s23) - (8*Log[z])/(q^2 - q*s23)) + 
     G[q/(q - s23), x]*(-13/(q^2 - q*s23) - (4*Log[z])/(q^2 - q*s23)) + 
     G[q/s12, x]*(65/(q^2 - q*s23) + (20*Log[z])/(q^2 - q*s23))) + 
   eps*((4*G[q/(s12 + s23), x]*G[0, 1, 1, x])/(q^2 - q*s23) + 
     (4*G[q/(s12 + s23), x]*G[0, 1, q/s12, x])/(q^2 - q*s23) - 
     (12*G[q/(s12 + s23), x]*G[0, 1, (q - s23)/s12, x])/(q^2 - q*s23) + 
     ((-16*G[1, x])/(q^2 - q*s23) - (16*G[q/s12, x])/(q^2 - q*s23) + 
       (8*G[q/(s12 + s23), x])/(q^2 - q*s23))*G[0, 1, q/(s12 + s23), x] + 
     (4*G[q/(s12 + s23), x]*G[0, q/s12, 1, x])/(q^2 - q*s23) + 
     (4*G[q/(s12 + s23), x]*G[0, q/s12, q/s12, x])/(q^2 - q*s23) - 
     (12*G[q/(s12 + s23), x]*G[0, q/s12, (q - s23)/s12, x])/(q^2 - q*s23) + 
     ((-16*G[1, x])/(q^2 - q*s23) - (16*G[q/s12, x])/(q^2 - q*s23) + 
       (8*G[q/(s12 + s23), x])/(q^2 - q*s23))*G[0, q/s12, q/(s12 + s23), x] + 
     ((-8*G[1, x])/(q^2 - q*s23) - (8*G[q/s12, x])/(q^2 - q*s23) + 
       (4*G[q/(s12 + s23), x])/(q^2 - q*s23))*G[0, q/(s12 + s23), 1, x] + 
     ((-8*G[1, x])/(q^2 - q*s23) - (8*G[q/s12, x])/(q^2 - q*s23) + 
       (4*G[q/(s12 + s23), x])/(q^2 - q*s23))*G[0, q/(s12 + s23), q/s12, x] + 
     (12*G[q/(s12 + s23), x]*G[0, q/(s12 + s23), (q - s23)/s12, x])/
      (q^2 - q*s23) + ((8*G[1, x])/(q^2 - q*s23) + (8*G[q/s12, x])/
        (q^2 - q*s23))*G[0, q/(s12 + s23), q/(s12 + s23), x] + 
     ((-4*G[1, x])/(q^2 - q*s23) - (4*G[q/s12, x])/(q^2 - q*s23))*
      G[0, q/(s12 + s23), (s12 + s23)/s12, x] + 
     (8*G[q/(s12 + s23), x]*G[0, (s12 + s23)/s12, 1, x])/(q^2 - q*s23) + 
     (8*G[q/(s12 + s23), x]*G[0, (s12 + s23)/s12, q/s12, x])/(q^2 - q*s23) - 
     (8*G[q/(s12 + s23), x]*G[0, (s12 + s23)/s12, q/(q - s23), x])/
      (q^2 - q*s23) + ((-4*G[1, x])/(q^2 - q*s23) - (4*G[q/s12, x])/
        (q^2 - q*s23))*G[0, (s12 + s23)/s12, q/(s12 + s23), x] + 
     (12*G[0, 0, 0, 1, x])/(q^2 - q*s23) + (12*G[0, 0, 0, q/s12, x])/
      (q^2 - q*s23) - (14*G[0, 0, 0, q/(q - s23), x])/(q^2 - q*s23) - 
     (12*G[0, 0, 0, q/(s12 + s23), x])/(q^2 - q*s23) + 
     (28*G[0, 0, 1, 1, x])/(q^2 - q*s23) + (28*G[0, 0, 1, q/s12, x])/
      (q^2 - q*s23) - (8*G[0, 0, 1, (q - s23)/s12, x])/(q^2 - q*s23) - 
     (16*G[0, 0, 1, q/(s12 + s23), x])/(q^2 - q*s23) + 
     (28*G[0, 0, q/s12, 1, x])/(q^2 - q*s23) + (28*G[0, 0, q/s12, q/s12, x])/
      (q^2 - q*s23) - (8*G[0, 0, q/s12, (q - s23)/s12, x])/(q^2 - q*s23) - 
     (16*G[0, 0, q/s12, q/(s12 + s23), x])/(q^2 - q*s23) - 
     (8*G[0, 0, q/(q - s23), 1, x])/(q^2 - q*s23) - 
     (8*G[0, 0, q/(q - s23), q/s12, x])/(q^2 - q*s23) - 
     (12*G[0, 0, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) + 
     (12*G[0, 0, q/(q - s23), (q - s23)/s12, x])/(q^2 - q*s23) - 
     (12*G[0, 0, (q - s23)/s12, 1, x])/(q^2 - q*s23) - 
     (12*G[0, 0, (q - s23)/s12, q/s12, x])/(q^2 - q*s23) + 
     (12*G[0, 0, (q - s23)/s12, q/(q - s23), x])/(q^2 - q*s23) + 
     (12*G[0, 0, (q - s23)/s12, q/(s12 + s23), x])/(q^2 - q*s23) - 
     (20*G[0, 0, q/(s12 + s23), 1, x])/(q^2 - q*s23) - 
     (20*G[0, 0, q/(s12 + s23), q/s12, x])/(q^2 - q*s23) + 
     (8*G[0, 0, q/(s12 + s23), (q - s23)/s12, x])/(q^2 - q*s23) + 
     (8*G[0, 0, q/(s12 + s23), q/(s12 + s23), x])/(q^2 - q*s23) + 
     (16*G[0, 1, 0, 1, x])/(q^2 - q*s23) + (16*G[0, 1, 0, q/s12, x])/
      (q^2 - q*s23) - (8*G[0, 1, 0, q/(q - s23), x])/(q^2 - q*s23) - 
     (20*G[0, 1, 0, q/(s12 + s23), x])/(q^2 - q*s23) + 
     (8*G[0, 1, 1, q/(q - s23), x])/(q^2 - q*s23) + 
     (16*G[0, 1, 1, q/(s12 + s23), x])/(q^2 - q*s23) + 
     (8*G[0, 1, q/s12, q/(q - s23), x])/(q^2 - q*s23) + 
     (16*G[0, 1, q/s12, q/(s12 + s23), x])/(q^2 - q*s23) + 
     (8*G[0, 1, q/(q - s23), 1, x])/(q^2 - q*s23) + 
     (8*G[0, 1, q/(q - s23), q/s12, x])/(q^2 - q*s23) + 
     (16*G[0, 1, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) - 
     (16*G[0, 1, q/(q - s23), (q - s23)/s12, x])/(q^2 - q*s23) - 
     (16*G[0, 1, (q - s23)/s12, q/(q - s23), x])/(q^2 - q*s23) + 
     (20*G[0, 1, (q - s23)/s12, q/(s12 + s23), x])/(q^2 - q*s23) + 
     (16*G[0, 1, q/(s12 + s23), 1, x])/(q^2 - q*s23) + 
     (16*G[0, 1, q/(s12 + s23), q/s12, x])/(q^2 - q*s23) - 
     (16*G[0, 1, q/(s12 + s23), q/(s12 + s23), x])/(q^2 - q*s23) + 
     (16*G[0, q/s12, 0, 1, x])/(q^2 - q*s23) + (16*G[0, q/s12, 0, q/s12, x])/
      (q^2 - q*s23) - (8*G[0, q/s12, 0, q/(q - s23), x])/(q^2 - q*s23) - 
     (20*G[0, q/s12, 0, q/(s12 + s23), x])/(q^2 - q*s23) + 
     (8*G[0, q/s12, 1, q/(q - s23), x])/(q^2 - q*s23) + 
     (16*G[0, q/s12, 1, q/(s12 + s23), x])/(q^2 - q*s23) + 
     (8*G[0, q/s12, q/s12, q/(q - s23), x])/(q^2 - q*s23) + 
     (16*G[0, q/s12, q/s12, q/(s12 + s23), x])/(q^2 - q*s23) + 
     (8*G[0, q/s12, q/(q - s23), 1, x])/(q^2 - q*s23) + 
     (8*G[0, q/s12, q/(q - s23), q/s12, x])/(q^2 - q*s23) + 
     (16*G[0, q/s12, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) - 
     (16*G[0, q/s12, q/(q - s23), (q - s23)/s12, x])/(q^2 - q*s23) - 
     (16*G[0, q/s12, (q - s23)/s12, q/(q - s23), x])/(q^2 - q*s23) + 
     (20*G[0, q/s12, (q - s23)/s12, q/(s12 + s23), x])/(q^2 - q*s23) + 
     (16*G[0, q/s12, q/(s12 + s23), 1, x])/(q^2 - q*s23) + 
     (16*G[0, q/s12, q/(s12 + s23), q/s12, x])/(q^2 - q*s23) - 
     (16*G[0, q/s12, q/(s12 + s23), q/(s12 + s23), x])/(q^2 - q*s23) - 
     (8*G[0, q/(q - s23), 0, 1, x])/(q^2 - q*s23) - 
     (8*G[0, q/(q - s23), 0, q/s12, x])/(q^2 - q*s23) + 
     (16*G[0, q/(q - s23), 0, q/(s12 + s23), x])/(q^2 - q*s23) + 
     (12*G[0, q/(q - s23), 1, 1, x])/(q^2 - q*s23) + 
     (12*G[0, q/(q - s23), 1, q/s12, x])/(q^2 - q*s23) + 
     (8*G[0, q/(q - s23), 1, q/(q - s23), x])/(q^2 - q*s23) - 
     (8*G[0, q/(q - s23), 1, (q - s23)/s12, x])/(q^2 - q*s23) - 
     (24*G[0, q/(q - s23), 1, q/(s12 + s23), x])/(q^2 - q*s23) + 
     (12*G[0, q/(q - s23), q/s12, 1, x])/(q^2 - q*s23) + 
     (12*G[0, q/(q - s23), q/s12, q/s12, x])/(q^2 - q*s23) + 
     (8*G[0, q/(q - s23), q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (8*G[0, q/(q - s23), q/s12, (q - s23)/s12, x])/(q^2 - q*s23) - 
     (24*G[0, q/(q - s23), q/s12, q/(s12 + s23), x])/(q^2 - q*s23) + 
     (8*G[0, q/(q - s23), q/(q - s23), 1, x])/(q^2 - q*s23) + 
     (8*G[0, q/(q - s23), q/(q - s23), q/s12, x])/(q^2 - q*s23) - 
     (8*G[0, q/(q - s23), q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) + 
     (8*G[0, q/(q - s23), q/(q - s23), (q - s23)/s12, x])/(q^2 - q*s23) - 
     (16*G[0, q/(q - s23), q/(q - s23), q/(s12 + s23), x])/(q^2 - q*s23) + 
     (8*G[0, q/(q - s23), (q - s23)/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (8*G[0, q/(q - s23), (q - s23)/s12, (q - s23)/s12, x])/(q^2 - q*s23) - 
     (8*G[0, q/(q - s23), (q - s23)/s12, q/(s12 + s23), x])/(q^2 - q*s23) - 
     (24*G[0, q/(q - s23), q/(s12 + s23), 1, x])/(q^2 - q*s23) - 
     (24*G[0, q/(q - s23), q/(s12 + s23), q/s12, x])/(q^2 - q*s23) - 
     (16*G[0, q/(q - s23), q/(s12 + s23), q/(q - s23), x])/(q^2 - q*s23) + 
     (16*G[0, q/(q - s23), q/(s12 + s23), (q - s23)/s12, x])/(q^2 - q*s23) + 
     (16*G[0, q/(q - s23), q/(s12 + s23), q/(s12 + s23), x])/(q^2 - q*s23) + 
     (8*G[0, q/(q - s23), (s12 + s23)/s12, 1, x])/(q^2 - q*s23) + 
     (8*G[0, q/(q - s23), (s12 + s23)/s12, q/s12, x])/(q^2 - q*s23) - 
     (8*G[0, q/(q - s23), (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (20*G[0, (q - s23)/s12, 0, 1, x])/(q^2 - q*s23) - 
     (20*G[0, (q - s23)/s12, 0, q/s12, x])/(q^2 - q*s23) + 
     (20*G[0, (q - s23)/s12, 0, q/(q - s23), x])/(q^2 - q*s23) + 
     (20*G[0, (q - s23)/s12, 0, q/(s12 + s23), x])/(q^2 - q*s23) + 
     (4*G[0, (q - s23)/s12, 1, 1, x])/(q^2 - q*s23) + 
     (4*G[0, (q - s23)/s12, 1, q/s12, x])/(q^2 - q*s23) - 
     (16*G[0, (q - s23)/s12, 1, q/(q - s23), x])/(q^2 - q*s23) + 
     (8*G[0, (q - s23)/s12, 1, (q - s23)/s12, x])/(q^2 - q*s23) - 
     (8*G[0, (q - s23)/s12, 1, q/(s12 + s23), x])/(q^2 - q*s23) + 
     (4*G[0, (q - s23)/s12, q/s12, 1, x])/(q^2 - q*s23) + 
     (4*G[0, (q - s23)/s12, q/s12, q/s12, x])/(q^2 - q*s23) - 
     (16*G[0, (q - s23)/s12, q/s12, q/(q - s23), x])/(q^2 - q*s23) + 
     (8*G[0, (q - s23)/s12, q/s12, (q - s23)/s12, x])/(q^2 - q*s23) - 
     (8*G[0, (q - s23)/s12, q/s12, q/(s12 + s23), x])/(q^2 - q*s23) + 
     (8*G[0, (q - s23)/s12, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) - 
     (8*G[0, (q - s23)/s12, q/(q - s23), (q - s23)/s12, x])/(q^2 - q*s23) - 
     (8*G[0, (q - s23)/s12, q/(q - s23), q/(s12 + s23), x])/(q^2 - q*s23) + 
     (20*G[0, (q - s23)/s12, (q - s23)/s12, 1, x])/(q^2 - q*s23) + 
     (20*G[0, (q - s23)/s12, (q - s23)/s12, q/s12, x])/(q^2 - q*s23) - 
     (8*G[0, (q - s23)/s12, (q - s23)/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (20*G[0, (q - s23)/s12, (q - s23)/s12, q/(s12 + s23), x])/
      (q^2 - q*s23) - (4*G[0, (q - s23)/s12, q/(s12 + s23), 1, x])/
      (q^2 - q*s23) - (4*G[0, (q - s23)/s12, q/(s12 + s23), q/s12, x])/
      (q^2 - q*s23) - (8*G[0, (q - s23)/s12, q/(s12 + s23), q/(q - s23), x])/
      (q^2 - q*s23) - (8*G[0, (q - s23)/s12, q/(s12 + s23), (q - s23)/s12, 
        x])/(q^2 - q*s23) + (8*G[0, (q - s23)/s12, q/(s12 + s23), 
        q/(s12 + s23), x])/(q^2 - q*s23) - (4*G[0, q/(s12 + s23), 0, 1, x])/
      (q^2 - q*s23) - (4*G[0, q/(s12 + s23), 0, q/s12, x])/(q^2 - q*s23) + 
     (8*G[0, q/(s12 + s23), 0, q/(s12 + s23), x])/(q^2 - q*s23) + 
     (16*G[0, q/(s12 + s23), 1, 1, x])/(q^2 - q*s23) + 
     (16*G[0, q/(s12 + s23), 1, q/s12, x])/(q^2 - q*s23) - 
     (8*G[0, q/(s12 + s23), 1, q/(q - s23), x])/(q^2 - q*s23) - 
     (16*G[0, q/(s12 + s23), 1, q/(s12 + s23), x])/(q^2 - q*s23) + 
     (16*G[0, q/(s12 + s23), q/s12, 1, x])/(q^2 - q*s23) + 
     (16*G[0, q/(s12 + s23), q/s12, q/s12, x])/(q^2 - q*s23) - 
     (8*G[0, q/(s12 + s23), q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (16*G[0, q/(s12 + s23), q/s12, q/(s12 + s23), x])/(q^2 - q*s23) - 
     (24*G[0, q/(s12 + s23), q/(q - s23), 1, x])/(q^2 - q*s23) - 
     (24*G[0, q/(s12 + s23), q/(q - s23), q/s12, x])/(q^2 - q*s23) - 
     (16*G[0, q/(s12 + s23), q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) + 
     (16*G[0, q/(s12 + s23), q/(q - s23), (q - s23)/s12, x])/(q^2 - q*s23) + 
     (16*G[0, q/(s12 + s23), q/(q - s23), q/(s12 + s23), x])/(q^2 - q*s23) - 
     (20*G[0, q/(s12 + s23), (q - s23)/s12, 1, x])/(q^2 - q*s23) - 
     (20*G[0, q/(s12 + s23), (q - s23)/s12, q/s12, x])/(q^2 - q*s23) + 
     (16*G[0, q/(s12 + s23), (q - s23)/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (16*G[0, q/(s12 + s23), q/(s12 + s23), 1, x])/(q^2 - q*s23) - 
     (16*G[0, q/(s12 + s23), q/(s12 + s23), q/s12, x])/(q^2 - q*s23) + 
     (16*G[0, q/(s12 + s23), q/(s12 + s23), q/(q - s23), x])/(q^2 - q*s23) - 
     (4*G[0, q/(s12 + s23), (s12 + s23)/s12, 1, x])/(q^2 - q*s23) - 
     (4*G[0, q/(s12 + s23), (s12 + s23)/s12, q/s12, x])/(q^2 - q*s23) + 
     (8*G[0, q/(s12 + s23), (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (4*G[0, (s12 + s23)/s12, 1, q/(s12 + s23), x])/(q^2 - q*s23) - 
     (4*G[0, (s12 + s23)/s12, q/s12, q/(s12 + s23), x])/(q^2 - q*s23) + 
     (8*G[0, (s12 + s23)/s12, q/(q - s23), q/(s12 + s23), x])/(q^2 - q*s23) - 
     (4*G[0, (s12 + s23)/s12, q/(s12 + s23), 1, x])/(q^2 - q*s23) - 
     (4*G[0, (s12 + s23)/s12, q/(s12 + s23), q/s12, x])/(q^2 - q*s23) + 
     (8*G[0, (s12 + s23)/s12, q/(s12 + s23), q/(q - s23), x])/(q^2 - q*s23) - 
     (130*G[1, 1, 1, 1, x])/(q^2 - q*s23) - (130*G[1, 1, 1, q/s12, x])/
      (q^2 - q*s23) + (38*G[1, 1, 1, q/(q - s23), x])/(q^2 - q*s23) + 
     (76*G[1, 1, 1, (q - s23)/s12, x])/(q^2 - q*s23) + 
     (54*G[1, 1, 1, q/(s12 + s23), x])/(q^2 - q*s23) - 
     (130*G[1, 1, q/s12, 1, x])/(q^2 - q*s23) - 
     (130*G[1, 1, q/s12, q/s12, x])/(q^2 - q*s23) + 
     (38*G[1, 1, q/s12, q/(q - s23), x])/(q^2 - q*s23) + 
     (76*G[1, 1, q/s12, (q - s23)/s12, x])/(q^2 - q*s23) + 
     (54*G[1, 1, q/s12, q/(s12 + s23), x])/(q^2 - q*s23) + 
     (20*G[1, 1, q/(q - s23), 1, x])/(q^2 - q*s23) + 
     (20*G[1, 1, q/(q - s23), q/s12, x])/(q^2 - q*s23) + 
     (20*G[1, 1, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) - 
     (20*G[1, 1, q/(q - s23), (q - s23)/s12, x])/(q^2 - q*s23) - 
     (20*G[1, 1, q/(q - s23), q/(s12 + s23), x])/(q^2 - q*s23) + 
     (60*G[1, 1, (q - s23)/s12, 1, x])/(q^2 - q*s23) + 
     (60*G[1, 1, (q - s23)/s12, q/s12, x])/(q^2 - q*s23) - 
     (20*G[1, 1, (q - s23)/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (40*G[1, 1, (q - s23)/s12, (q - s23)/s12, x])/(q^2 - q*s23) - 
     (20*G[1, 1, (q - s23)/s12, q/(s12 + s23), x])/(q^2 - q*s23) + 
     (72*G[1, 1, q/(s12 + s23), 1, x])/(q^2 - q*s23) + 
     (72*G[1, 1, q/(s12 + s23), q/s12, x])/(q^2 - q*s23) - 
     (20*G[1, 1, q/(s12 + s23), q/(q - s23), x])/(q^2 - q*s23) - 
     (36*G[1, 1, q/(s12 + s23), (q - s23)/s12, x])/(q^2 - q*s23) - 
     (36*G[1, 1, q/(s12 + s23), q/(s12 + s23), x])/(q^2 - q*s23) + 
     (20*G[1, 1, (s12 + s23)/s12, 1, x])/(q^2 - q*s23) + 
     (20*G[1, 1, (s12 + s23)/s12, q/s12, x])/(q^2 - q*s23) - 
     (20*G[1, 1, (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (130*G[1, q/s12, 1, 1, x])/(q^2 - q*s23) - 
     (130*G[1, q/s12, 1, q/s12, x])/(q^2 - q*s23) + 
     (38*G[1, q/s12, 1, q/(q - s23), x])/(q^2 - q*s23) + 
     (76*G[1, q/s12, 1, (q - s23)/s12, x])/(q^2 - q*s23) + 
     (54*G[1, q/s12, 1, q/(s12 + s23), x])/(q^2 - q*s23) - 
     (130*G[1, q/s12, q/s12, 1, x])/(q^2 - q*s23) - 
     (130*G[1, q/s12, q/s12, q/s12, x])/(q^2 - q*s23) + 
     (38*G[1, q/s12, q/s12, q/(q - s23), x])/(q^2 - q*s23) + 
     (76*G[1, q/s12, q/s12, (q - s23)/s12, x])/(q^2 - q*s23) + 
     (54*G[1, q/s12, q/s12, q/(s12 + s23), x])/(q^2 - q*s23) + 
     (20*G[1, q/s12, q/(q - s23), 1, x])/(q^2 - q*s23) + 
     (20*G[1, q/s12, q/(q - s23), q/s12, x])/(q^2 - q*s23) + 
     (20*G[1, q/s12, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) - 
     (20*G[1, q/s12, q/(q - s23), (q - s23)/s12, x])/(q^2 - q*s23) - 
     (20*G[1, q/s12, q/(q - s23), q/(s12 + s23), x])/(q^2 - q*s23) + 
     (60*G[1, q/s12, (q - s23)/s12, 1, x])/(q^2 - q*s23) + 
     (60*G[1, q/s12, (q - s23)/s12, q/s12, x])/(q^2 - q*s23) - 
     (20*G[1, q/s12, (q - s23)/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (40*G[1, q/s12, (q - s23)/s12, (q - s23)/s12, x])/(q^2 - q*s23) - 
     (20*G[1, q/s12, (q - s23)/s12, q/(s12 + s23), x])/(q^2 - q*s23) + 
     (72*G[1, q/s12, q/(s12 + s23), 1, x])/(q^2 - q*s23) + 
     (72*G[1, q/s12, q/(s12 + s23), q/s12, x])/(q^2 - q*s23) - 
     (20*G[1, q/s12, q/(s12 + s23), q/(q - s23), x])/(q^2 - q*s23) - 
     (36*G[1, q/s12, q/(s12 + s23), (q - s23)/s12, x])/(q^2 - q*s23) - 
     (36*G[1, q/s12, q/(s12 + s23), q/(s12 + s23), x])/(q^2 - q*s23) + 
     (20*G[1, q/s12, (s12 + s23)/s12, 1, x])/(q^2 - q*s23) + 
     (20*G[1, q/s12, (s12 + s23)/s12, q/s12, x])/(q^2 - q*s23) - 
     (20*G[1, q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) + 
     (8*G[1, q/(q - s23), 1, 1, x])/(q^2 - q*s23) + 
     (8*G[1, q/(q - s23), 1, q/s12, x])/(q^2 - q*s23) + 
     (8*G[1, q/(q - s23), 1, q/(q - s23), x])/(q^2 - q*s23) - 
     (8*G[1, q/(q - s23), 1, (q - s23)/s12, x])/(q^2 - q*s23) + 
     (8*G[1, q/(q - s23), q/s12, 1, x])/(q^2 - q*s23) + 
     (8*G[1, q/(q - s23), q/s12, q/s12, x])/(q^2 - q*s23) + 
     (8*G[1, q/(q - s23), q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (8*G[1, q/(q - s23), q/s12, (q - s23)/s12, x])/(q^2 - q*s23) + 
     (8*G[1, q/(q - s23), q/(q - s23), 1, x])/(q^2 - q*s23) + 
     (8*G[1, q/(q - s23), q/(q - s23), q/s12, x])/(q^2 - q*s23) + 
     (8*G[1, q/(q - s23), q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) - 
     (8*G[1, q/(q - s23), q/(q - s23), (q - s23)/s12, x])/(q^2 - q*s23) - 
     (8*G[1, q/(q - s23), q/(q - s23), q/(s12 + s23), x])/(q^2 - q*s23) - 
     (8*G[1, q/(q - s23), (q - s23)/s12, 1, x])/(q^2 - q*s23) - 
     (8*G[1, q/(q - s23), (q - s23)/s12, q/s12, x])/(q^2 - q*s23) - 
     (8*G[1, q/(q - s23), (q - s23)/s12, q/(q - s23), x])/(q^2 - q*s23) + 
     (8*G[1, q/(q - s23), (q - s23)/s12, (q - s23)/s12, x])/(q^2 - q*s23) + 
     (8*G[1, q/(q - s23), (q - s23)/s12, q/(s12 + s23), x])/(q^2 - q*s23) - 
     (8*G[1, q/(q - s23), q/(s12 + s23), 1, x])/(q^2 - q*s23) - 
     (8*G[1, q/(q - s23), q/(s12 + s23), q/s12, x])/(q^2 - q*s23) - 
     (8*G[1, q/(q - s23), q/(s12 + s23), q/(q - s23), x])/(q^2 - q*s23) + 
     (8*G[1, q/(q - s23), q/(s12 + s23), (q - s23)/s12, x])/(q^2 - q*s23) + 
     (8*G[1, q/(q - s23), q/(s12 + s23), q/(s12 + s23), x])/(q^2 - q*s23) - 
     (8*G[1, q/(q - s23), (s12 + s23)/s12, 1, x])/(q^2 - q*s23) - 
     (8*G[1, q/(q - s23), (s12 + s23)/s12, q/s12, x])/(q^2 - q*s23) + 
     (8*G[1, q/(q - s23), (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) + 
     (36*G[1, (q - s23)/s12, 1, 1, x])/(q^2 - q*s23) + 
     (36*G[1, (q - s23)/s12, 1, q/s12, x])/(q^2 - q*s23) - 
     (12*G[1, (q - s23)/s12, 1, q/(q - s23), x])/(q^2 - q*s23) - 
     (24*G[1, (q - s23)/s12, 1, (q - s23)/s12, x])/(q^2 - q*s23) - 
     (12*G[1, (q - s23)/s12, 1, q/(s12 + s23), x])/(q^2 - q*s23) + 
     (36*G[1, (q - s23)/s12, q/s12, 1, x])/(q^2 - q*s23) + 
     (36*G[1, (q - s23)/s12, q/s12, q/s12, x])/(q^2 - q*s23) - 
     (12*G[1, (q - s23)/s12, q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (24*G[1, (q - s23)/s12, q/s12, (q - s23)/s12, x])/(q^2 - q*s23) - 
     (12*G[1, (q - s23)/s12, q/s12, q/(s12 + s23), x])/(q^2 - q*s23) - 
     (8*G[1, (q - s23)/s12, q/(q - s23), 1, x])/(q^2 - q*s23) - 
     (8*G[1, (q - s23)/s12, q/(q - s23), q/s12, x])/(q^2 - q*s23) - 
     (8*G[1, (q - s23)/s12, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) + 
     (8*G[1, (q - s23)/s12, q/(q - s23), (q - s23)/s12, x])/(q^2 - q*s23) + 
     (8*G[1, (q - s23)/s12, q/(q - s23), q/(s12 + s23), x])/(q^2 - q*s23) - 
     (24*G[1, (q - s23)/s12, (q - s23)/s12, 1, x])/(q^2 - q*s23) - 
     (24*G[1, (q - s23)/s12, (q - s23)/s12, q/s12, x])/(q^2 - q*s23) + 
     (8*G[1, (q - s23)/s12, (q - s23)/s12, q/(q - s23), x])/(q^2 - q*s23) + 
     (16*G[1, (q - s23)/s12, (q - s23)/s12, (q - s23)/s12, x])/
      (q^2 - q*s23) + (8*G[1, (q - s23)/s12, (q - s23)/s12, q/(s12 + s23), 
        x])/(q^2 - q*s23) - (16*G[1, (q - s23)/s12, q/(s12 + s23), 1, x])/
      (q^2 - q*s23) - (16*G[1, (q - s23)/s12, q/(s12 + s23), q/s12, x])/
      (q^2 - q*s23) + (8*G[1, (q - s23)/s12, q/(s12 + s23), q/(q - s23), x])/
      (q^2 - q*s23) + (8*G[1, (q - s23)/s12, q/(s12 + s23), (q - s23)/s12, 
        x])/(q^2 - q*s23) + (8*G[1, (q - s23)/s12, q/(s12 + s23), 
        q/(s12 + s23), x])/(q^2 - q*s23) - 
     (8*G[1, (q - s23)/s12, (s12 + s23)/s12, 1, x])/(q^2 - q*s23) - 
     (8*G[1, (q - s23)/s12, (s12 + s23)/s12, q/s12, x])/(q^2 - q*s23) + 
     (8*G[1, (q - s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) + 
     (84*G[1, q/(s12 + s23), 1, 1, x])/(q^2 - q*s23) + 
     (84*G[1, q/(s12 + s23), 1, q/s12, x])/(q^2 - q*s23) - 
     (24*G[1, q/(s12 + s23), 1, q/(q - s23), x])/(q^2 - q*s23) - 
     (48*G[1, q/(s12 + s23), 1, (q - s23)/s12, x])/(q^2 - q*s23) - 
     (36*G[1, q/(s12 + s23), 1, q/(s12 + s23), x])/(q^2 - q*s23) + 
     (84*G[1, q/(s12 + s23), q/s12, 1, x])/(q^2 - q*s23) + 
     (84*G[1, q/(s12 + s23), q/s12, q/s12, x])/(q^2 - q*s23) - 
     (24*G[1, q/(s12 + s23), q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (48*G[1, q/(s12 + s23), q/s12, (q - s23)/s12, x])/(q^2 - q*s23) - 
     (36*G[1, q/(s12 + s23), q/s12, q/(s12 + s23), x])/(q^2 - q*s23) - 
     (8*G[1, q/(s12 + s23), q/(q - s23), 1, x])/(q^2 - q*s23) - 
     (8*G[1, q/(s12 + s23), q/(q - s23), q/s12, x])/(q^2 - q*s23) - 
     (8*G[1, q/(s12 + s23), q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) + 
     (8*G[1, q/(s12 + s23), q/(q - s23), (q - s23)/s12, x])/(q^2 - q*s23) + 
     (8*G[1, q/(s12 + s23), q/(q - s23), q/(s12 + s23), x])/(q^2 - q*s23) - 
     (28*G[1, q/(s12 + s23), (q - s23)/s12, 1, x])/(q^2 - q*s23) - 
     (28*G[1, q/(s12 + s23), (q - s23)/s12, q/s12, x])/(q^2 - q*s23) + 
     (8*G[1, q/(s12 + s23), (q - s23)/s12, q/(q - s23), x])/(q^2 - q*s23) + 
     (24*G[1, q/(s12 + s23), (q - s23)/s12, (q - s23)/s12, x])/
      (q^2 - q*s23) + (4*G[1, q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), 
        x])/(q^2 - q*s23) - (48*G[1, q/(s12 + s23), q/(s12 + s23), 1, x])/
      (q^2 - q*s23) - (48*G[1, q/(s12 + s23), q/(s12 + s23), q/s12, x])/
      (q^2 - q*s23) + (8*G[1, q/(s12 + s23), q/(s12 + s23), q/(q - s23), x])/
      (q^2 - q*s23) + (24*G[1, q/(s12 + s23), q/(s12 + s23), (q - s23)/s12, 
        x])/(q^2 - q*s23) + (24*G[1, q/(s12 + s23), q/(s12 + s23), 
        q/(s12 + s23), x])/(q^2 - q*s23) - 
     (8*G[1, q/(s12 + s23), (s12 + s23)/s12, 1, x])/(q^2 - q*s23) - 
     (8*G[1, q/(s12 + s23), (s12 + s23)/s12, q/s12, x])/(q^2 - q*s23) + 
     (8*G[1, q/(s12 + s23), (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) + 
     (20*G[1, (s12 + s23)/s12, 1, 1, x])/(q^2 - q*s23) + 
     (20*G[1, (s12 + s23)/s12, 1, q/s12, x])/(q^2 - q*s23) - 
     (4*G[1, (s12 + s23)/s12, 1, q/(q - s23), x])/(q^2 - q*s23) - 
     (8*G[1, (s12 + s23)/s12, 1, (q - s23)/s12, x])/(q^2 - q*s23) - 
     (12*G[1, (s12 + s23)/s12, 1, q/(s12 + s23), x])/(q^2 - q*s23) + 
     (20*G[1, (s12 + s23)/s12, q/s12, 1, x])/(q^2 - q*s23) + 
     (20*G[1, (s12 + s23)/s12, q/s12, q/s12, x])/(q^2 - q*s23) - 
     (4*G[1, (s12 + s23)/s12, q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (8*G[1, (s12 + s23)/s12, q/s12, (q - s23)/s12, x])/(q^2 - q*s23) - 
     (12*G[1, (s12 + s23)/s12, q/s12, q/(s12 + s23), x])/(q^2 - q*s23) - 
     (8*G[1, (s12 + s23)/s12, q/(q - s23), 1, x])/(q^2 - q*s23) - 
     (8*G[1, (s12 + s23)/s12, q/(q - s23), q/s12, x])/(q^2 - q*s23) - 
     (8*G[1, (s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) + 
     (8*G[1, (s12 + s23)/s12, q/(q - s23), (q - s23)/s12, x])/(q^2 - q*s23) + 
     (8*G[1, (s12 + s23)/s12, q/(q - s23), q/(s12 + s23), x])/(q^2 - q*s23) - 
     (8*G[1, (s12 + s23)/s12, (q - s23)/s12, 1, x])/(q^2 - q*s23) - 
     (8*G[1, (s12 + s23)/s12, (q - s23)/s12, q/s12, x])/(q^2 - q*s23) + 
     (8*G[1, (s12 + s23)/s12, (q - s23)/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (8*G[1, (s12 + s23)/s12, q/(s12 + s23), 1, x])/(q^2 - q*s23) - 
     (8*G[1, (s12 + s23)/s12, q/(s12 + s23), q/s12, x])/(q^2 - q*s23) + 
     (8*G[1, (s12 + s23)/s12, q/(s12 + s23), q/(q - s23), x])/(q^2 - q*s23) + 
     (8*G[1, (s12 + s23)/s12, (s12 + s23)/s12, 1, x])/(q^2 - q*s23) + 
     (8*G[1, (s12 + s23)/s12, (s12 + s23)/s12, q/s12, x])/(q^2 - q*s23) - 
     (8*G[1, (s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/
      (q^2 - q*s23) - (130*G[q/s12, 1, 1, 1, x])/(q^2 - q*s23) - 
     (130*G[q/s12, 1, 1, q/s12, x])/(q^2 - q*s23) + 
     (38*G[q/s12, 1, 1, q/(q - s23), x])/(q^2 - q*s23) + 
     (76*G[q/s12, 1, 1, (q - s23)/s12, x])/(q^2 - q*s23) + 
     (54*G[q/s12, 1, 1, q/(s12 + s23), x])/(q^2 - q*s23) - 
     (130*G[q/s12, 1, q/s12, 1, x])/(q^2 - q*s23) - 
     (130*G[q/s12, 1, q/s12, q/s12, x])/(q^2 - q*s23) + 
     (38*G[q/s12, 1, q/s12, q/(q - s23), x])/(q^2 - q*s23) + 
     (76*G[q/s12, 1, q/s12, (q - s23)/s12, x])/(q^2 - q*s23) + 
     (54*G[q/s12, 1, q/s12, q/(s12 + s23), x])/(q^2 - q*s23) + 
     (20*G[q/s12, 1, q/(q - s23), 1, x])/(q^2 - q*s23) + 
     (20*G[q/s12, 1, q/(q - s23), q/s12, x])/(q^2 - q*s23) + 
     (20*G[q/s12, 1, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) - 
     (20*G[q/s12, 1, q/(q - s23), (q - s23)/s12, x])/(q^2 - q*s23) - 
     (20*G[q/s12, 1, q/(q - s23), q/(s12 + s23), x])/(q^2 - q*s23) + 
     (60*G[q/s12, 1, (q - s23)/s12, 1, x])/(q^2 - q*s23) + 
     (60*G[q/s12, 1, (q - s23)/s12, q/s12, x])/(q^2 - q*s23) - 
     (20*G[q/s12, 1, (q - s23)/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (40*G[q/s12, 1, (q - s23)/s12, (q - s23)/s12, x])/(q^2 - q*s23) - 
     (20*G[q/s12, 1, (q - s23)/s12, q/(s12 + s23), x])/(q^2 - q*s23) + 
     (72*G[q/s12, 1, q/(s12 + s23), 1, x])/(q^2 - q*s23) + 
     (72*G[q/s12, 1, q/(s12 + s23), q/s12, x])/(q^2 - q*s23) - 
     (20*G[q/s12, 1, q/(s12 + s23), q/(q - s23), x])/(q^2 - q*s23) - 
     (36*G[q/s12, 1, q/(s12 + s23), (q - s23)/s12, x])/(q^2 - q*s23) - 
     (36*G[q/s12, 1, q/(s12 + s23), q/(s12 + s23), x])/(q^2 - q*s23) + 
     (20*G[q/s12, 1, (s12 + s23)/s12, 1, x])/(q^2 - q*s23) + 
     (20*G[q/s12, 1, (s12 + s23)/s12, q/s12, x])/(q^2 - q*s23) - 
     (20*G[q/s12, 1, (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (130*G[q/s12, q/s12, 1, 1, x])/(q^2 - q*s23) - 
     (130*G[q/s12, q/s12, 1, q/s12, x])/(q^2 - q*s23) + 
     (38*G[q/s12, q/s12, 1, q/(q - s23), x])/(q^2 - q*s23) + 
     (76*G[q/s12, q/s12, 1, (q - s23)/s12, x])/(q^2 - q*s23) + 
     (54*G[q/s12, q/s12, 1, q/(s12 + s23), x])/(q^2 - q*s23) - 
     (130*G[q/s12, q/s12, q/s12, 1, x])/(q^2 - q*s23) - 
     (130*G[q/s12, q/s12, q/s12, q/s12, x])/(q^2 - q*s23) + 
     (38*G[q/s12, q/s12, q/s12, q/(q - s23), x])/(q^2 - q*s23) + 
     (76*G[q/s12, q/s12, q/s12, (q - s23)/s12, x])/(q^2 - q*s23) + 
     (54*G[q/s12, q/s12, q/s12, q/(s12 + s23), x])/(q^2 - q*s23) + 
     (20*G[q/s12, q/s12, q/(q - s23), 1, x])/(q^2 - q*s23) + 
     (20*G[q/s12, q/s12, q/(q - s23), q/s12, x])/(q^2 - q*s23) + 
     (20*G[q/s12, q/s12, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) - 
     (20*G[q/s12, q/s12, q/(q - s23), (q - s23)/s12, x])/(q^2 - q*s23) - 
     (20*G[q/s12, q/s12, q/(q - s23), q/(s12 + s23), x])/(q^2 - q*s23) + 
     (60*G[q/s12, q/s12, (q - s23)/s12, 1, x])/(q^2 - q*s23) + 
     (60*G[q/s12, q/s12, (q - s23)/s12, q/s12, x])/(q^2 - q*s23) - 
     (20*G[q/s12, q/s12, (q - s23)/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (40*G[q/s12, q/s12, (q - s23)/s12, (q - s23)/s12, x])/(q^2 - q*s23) - 
     (20*G[q/s12, q/s12, (q - s23)/s12, q/(s12 + s23), x])/(q^2 - q*s23) + 
     (72*G[q/s12, q/s12, q/(s12 + s23), 1, x])/(q^2 - q*s23) + 
     (72*G[q/s12, q/s12, q/(s12 + s23), q/s12, x])/(q^2 - q*s23) - 
     (20*G[q/s12, q/s12, q/(s12 + s23), q/(q - s23), x])/(q^2 - q*s23) - 
     (36*G[q/s12, q/s12, q/(s12 + s23), (q - s23)/s12, x])/(q^2 - q*s23) - 
     (36*G[q/s12, q/s12, q/(s12 + s23), q/(s12 + s23), x])/(q^2 - q*s23) + 
     (20*G[q/s12, q/s12, (s12 + s23)/s12, 1, x])/(q^2 - q*s23) + 
     (20*G[q/s12, q/s12, (s12 + s23)/s12, q/s12, x])/(q^2 - q*s23) - 
     (20*G[q/s12, q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) + 
     (8*G[q/s12, q/(q - s23), 1, 1, x])/(q^2 - q*s23) + 
     (8*G[q/s12, q/(q - s23), 1, q/s12, x])/(q^2 - q*s23) + 
     (8*G[q/s12, q/(q - s23), 1, q/(q - s23), x])/(q^2 - q*s23) - 
     (8*G[q/s12, q/(q - s23), 1, (q - s23)/s12, x])/(q^2 - q*s23) + 
     (8*G[q/s12, q/(q - s23), q/s12, 1, x])/(q^2 - q*s23) + 
     (8*G[q/s12, q/(q - s23), q/s12, q/s12, x])/(q^2 - q*s23) + 
     (8*G[q/s12, q/(q - s23), q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (8*G[q/s12, q/(q - s23), q/s12, (q - s23)/s12, x])/(q^2 - q*s23) + 
     (8*G[q/s12, q/(q - s23), q/(q - s23), 1, x])/(q^2 - q*s23) + 
     (8*G[q/s12, q/(q - s23), q/(q - s23), q/s12, x])/(q^2 - q*s23) + 
     (8*G[q/s12, q/(q - s23), q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) - 
     (8*G[q/s12, q/(q - s23), q/(q - s23), (q - s23)/s12, x])/(q^2 - q*s23) - 
     (8*G[q/s12, q/(q - s23), q/(q - s23), q/(s12 + s23), x])/(q^2 - q*s23) - 
     (8*G[q/s12, q/(q - s23), (q - s23)/s12, 1, x])/(q^2 - q*s23) - 
     (8*G[q/s12, q/(q - s23), (q - s23)/s12, q/s12, x])/(q^2 - q*s23) - 
     (8*G[q/s12, q/(q - s23), (q - s23)/s12, q/(q - s23), x])/(q^2 - q*s23) + 
     (8*G[q/s12, q/(q - s23), (q - s23)/s12, (q - s23)/s12, x])/
      (q^2 - q*s23) + (8*G[q/s12, q/(q - s23), (q - s23)/s12, q/(s12 + s23), 
        x])/(q^2 - q*s23) - (8*G[q/s12, q/(q - s23), q/(s12 + s23), 1, x])/
      (q^2 - q*s23) - (8*G[q/s12, q/(q - s23), q/(s12 + s23), q/s12, x])/
      (q^2 - q*s23) - (8*G[q/s12, q/(q - s23), q/(s12 + s23), q/(q - s23), 
        x])/(q^2 - q*s23) + (8*G[q/s12, q/(q - s23), q/(s12 + s23), 
        (q - s23)/s12, x])/(q^2 - q*s23) + 
     (8*G[q/s12, q/(q - s23), q/(s12 + s23), q/(s12 + s23), x])/
      (q^2 - q*s23) - (8*G[q/s12, q/(q - s23), (s12 + s23)/s12, 1, x])/
      (q^2 - q*s23) - (8*G[q/s12, q/(q - s23), (s12 + s23)/s12, q/s12, x])/
      (q^2 - q*s23) + (8*G[q/s12, q/(q - s23), (s12 + s23)/s12, q/(q - s23), 
        x])/(q^2 - q*s23) + (36*G[q/s12, (q - s23)/s12, 1, 1, x])/
      (q^2 - q*s23) + (36*G[q/s12, (q - s23)/s12, 1, q/s12, x])/
      (q^2 - q*s23) - (12*G[q/s12, (q - s23)/s12, 1, q/(q - s23), x])/
      (q^2 - q*s23) - (24*G[q/s12, (q - s23)/s12, 1, (q - s23)/s12, x])/
      (q^2 - q*s23) - (12*G[q/s12, (q - s23)/s12, 1, q/(s12 + s23), x])/
      (q^2 - q*s23) + (36*G[q/s12, (q - s23)/s12, q/s12, 1, x])/
      (q^2 - q*s23) + (36*G[q/s12, (q - s23)/s12, q/s12, q/s12, x])/
      (q^2 - q*s23) - (12*G[q/s12, (q - s23)/s12, q/s12, q/(q - s23), x])/
      (q^2 - q*s23) - (24*G[q/s12, (q - s23)/s12, q/s12, (q - s23)/s12, x])/
      (q^2 - q*s23) - (12*G[q/s12, (q - s23)/s12, q/s12, q/(s12 + s23), x])/
      (q^2 - q*s23) - (8*G[q/s12, (q - s23)/s12, q/(q - s23), 1, x])/
      (q^2 - q*s23) - (8*G[q/s12, (q - s23)/s12, q/(q - s23), q/s12, x])/
      (q^2 - q*s23) - (8*G[q/s12, (q - s23)/s12, q/(q - s23), q/(q - s23), 
        x])/(q^2 - q*s23) + (8*G[q/s12, (q - s23)/s12, q/(q - s23), 
        (q - s23)/s12, x])/(q^2 - q*s23) + 
     (8*G[q/s12, (q - s23)/s12, q/(q - s23), q/(s12 + s23), x])/
      (q^2 - q*s23) - (24*G[q/s12, (q - s23)/s12, (q - s23)/s12, 1, x])/
      (q^2 - q*s23) - (24*G[q/s12, (q - s23)/s12, (q - s23)/s12, q/s12, x])/
      (q^2 - q*s23) + (8*G[q/s12, (q - s23)/s12, (q - s23)/s12, q/(q - s23), 
        x])/(q^2 - q*s23) + (16*G[q/s12, (q - s23)/s12, (q - s23)/s12, 
        (q - s23)/s12, x])/(q^2 - q*s23) + 
     (8*G[q/s12, (q - s23)/s12, (q - s23)/s12, q/(s12 + s23), x])/
      (q^2 - q*s23) - (16*G[q/s12, (q - s23)/s12, q/(s12 + s23), 1, x])/
      (q^2 - q*s23) - (16*G[q/s12, (q - s23)/s12, q/(s12 + s23), q/s12, x])/
      (q^2 - q*s23) + (8*G[q/s12, (q - s23)/s12, q/(s12 + s23), q/(q - s23), 
        x])/(q^2 - q*s23) + (8*G[q/s12, (q - s23)/s12, q/(s12 + s23), 
        (q - s23)/s12, x])/(q^2 - q*s23) + 
     (8*G[q/s12, (q - s23)/s12, q/(s12 + s23), q/(s12 + s23), x])/
      (q^2 - q*s23) - (8*G[q/s12, (q - s23)/s12, (s12 + s23)/s12, 1, x])/
      (q^2 - q*s23) - (8*G[q/s12, (q - s23)/s12, (s12 + s23)/s12, q/s12, x])/
      (q^2 - q*s23) + (8*G[q/s12, (q - s23)/s12, (s12 + s23)/s12, 
        q/(q - s23), x])/(q^2 - q*s23) + 
     (84*G[q/s12, q/(s12 + s23), 1, 1, x])/(q^2 - q*s23) + 
     (84*G[q/s12, q/(s12 + s23), 1, q/s12, x])/(q^2 - q*s23) - 
     (24*G[q/s12, q/(s12 + s23), 1, q/(q - s23), x])/(q^2 - q*s23) - 
     (48*G[q/s12, q/(s12 + s23), 1, (q - s23)/s12, x])/(q^2 - q*s23) - 
     (36*G[q/s12, q/(s12 + s23), 1, q/(s12 + s23), x])/(q^2 - q*s23) + 
     (84*G[q/s12, q/(s12 + s23), q/s12, 1, x])/(q^2 - q*s23) + 
     (84*G[q/s12, q/(s12 + s23), q/s12, q/s12, x])/(q^2 - q*s23) - 
     (24*G[q/s12, q/(s12 + s23), q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (48*G[q/s12, q/(s12 + s23), q/s12, (q - s23)/s12, x])/(q^2 - q*s23) - 
     (36*G[q/s12, q/(s12 + s23), q/s12, q/(s12 + s23), x])/(q^2 - q*s23) - 
     (8*G[q/s12, q/(s12 + s23), q/(q - s23), 1, x])/(q^2 - q*s23) - 
     (8*G[q/s12, q/(s12 + s23), q/(q - s23), q/s12, x])/(q^2 - q*s23) - 
     (8*G[q/s12, q/(s12 + s23), q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) + 
     (8*G[q/s12, q/(s12 + s23), q/(q - s23), (q - s23)/s12, x])/
      (q^2 - q*s23) + (8*G[q/s12, q/(s12 + s23), q/(q - s23), q/(s12 + s23), 
        x])/(q^2 - q*s23) - (28*G[q/s12, q/(s12 + s23), (q - s23)/s12, 1, x])/
      (q^2 - q*s23) - (28*G[q/s12, q/(s12 + s23), (q - s23)/s12, q/s12, x])/
      (q^2 - q*s23) + (8*G[q/s12, q/(s12 + s23), (q - s23)/s12, q/(q - s23), 
        x])/(q^2 - q*s23) + (24*G[q/s12, q/(s12 + s23), (q - s23)/s12, 
        (q - s23)/s12, x])/(q^2 - q*s23) + 
     (4*G[q/s12, q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), x])/
      (q^2 - q*s23) - (48*G[q/s12, q/(s12 + s23), q/(s12 + s23), 1, x])/
      (q^2 - q*s23) - (48*G[q/s12, q/(s12 + s23), q/(s12 + s23), q/s12, x])/
      (q^2 - q*s23) + (8*G[q/s12, q/(s12 + s23), q/(s12 + s23), q/(q - s23), 
        x])/(q^2 - q*s23) + (24*G[q/s12, q/(s12 + s23), q/(s12 + s23), 
        (q - s23)/s12, x])/(q^2 - q*s23) + 
     (24*G[q/s12, q/(s12 + s23), q/(s12 + s23), q/(s12 + s23), x])/
      (q^2 - q*s23) - (8*G[q/s12, q/(s12 + s23), (s12 + s23)/s12, 1, x])/
      (q^2 - q*s23) - (8*G[q/s12, q/(s12 + s23), (s12 + s23)/s12, q/s12, x])/
      (q^2 - q*s23) + (8*G[q/s12, q/(s12 + s23), (s12 + s23)/s12, 
        q/(q - s23), x])/(q^2 - q*s23) + 
     (20*G[q/s12, (s12 + s23)/s12, 1, 1, x])/(q^2 - q*s23) + 
     (20*G[q/s12, (s12 + s23)/s12, 1, q/s12, x])/(q^2 - q*s23) - 
     (4*G[q/s12, (s12 + s23)/s12, 1, q/(q - s23), x])/(q^2 - q*s23) - 
     (8*G[q/s12, (s12 + s23)/s12, 1, (q - s23)/s12, x])/(q^2 - q*s23) - 
     (12*G[q/s12, (s12 + s23)/s12, 1, q/(s12 + s23), x])/(q^2 - q*s23) + 
     (20*G[q/s12, (s12 + s23)/s12, q/s12, 1, x])/(q^2 - q*s23) + 
     (20*G[q/s12, (s12 + s23)/s12, q/s12, q/s12, x])/(q^2 - q*s23) - 
     (4*G[q/s12, (s12 + s23)/s12, q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (8*G[q/s12, (s12 + s23)/s12, q/s12, (q - s23)/s12, x])/(q^2 - q*s23) - 
     (12*G[q/s12, (s12 + s23)/s12, q/s12, q/(s12 + s23), x])/(q^2 - q*s23) - 
     (8*G[q/s12, (s12 + s23)/s12, q/(q - s23), 1, x])/(q^2 - q*s23) - 
     (8*G[q/s12, (s12 + s23)/s12, q/(q - s23), q/s12, x])/(q^2 - q*s23) - 
     (8*G[q/s12, (s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/
      (q^2 - q*s23) + (8*G[q/s12, (s12 + s23)/s12, q/(q - s23), 
        (q - s23)/s12, x])/(q^2 - q*s23) + 
     (8*G[q/s12, (s12 + s23)/s12, q/(q - s23), q/(s12 + s23), x])/
      (q^2 - q*s23) - (8*G[q/s12, (s12 + s23)/s12, (q - s23)/s12, 1, x])/
      (q^2 - q*s23) - (8*G[q/s12, (s12 + s23)/s12, (q - s23)/s12, q/s12, x])/
      (q^2 - q*s23) + (8*G[q/s12, (s12 + s23)/s12, (q - s23)/s12, 
        q/(q - s23), x])/(q^2 - q*s23) - 
     (8*G[q/s12, (s12 + s23)/s12, q/(s12 + s23), 1, x])/(q^2 - q*s23) - 
     (8*G[q/s12, (s12 + s23)/s12, q/(s12 + s23), q/s12, x])/(q^2 - q*s23) + 
     (8*G[q/s12, (s12 + s23)/s12, q/(s12 + s23), q/(q - s23), x])/
      (q^2 - q*s23) + (8*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, 1, x])/
      (q^2 - q*s23) + (8*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, q/s12, 
        x])/(q^2 - q*s23) - (8*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, 
        q/(q - s23), x])/(q^2 - q*s23) + (92*G[q/(s12 + s23), 1, 1, 1, x])/
      (q^2 - q*s23) + (92*G[q/(s12 + s23), 1, 1, q/s12, x])/(q^2 - q*s23) - 
     (40*G[q/(s12 + s23), 1, 1, q/(q - s23), x])/(q^2 - q*s23) - 
     (56*G[q/(s12 + s23), 1, 1, (q - s23)/s12, x])/(q^2 - q*s23) - 
     (36*G[q/(s12 + s23), 1, 1, q/(s12 + s23), x])/(q^2 - q*s23) + 
     (92*G[q/(s12 + s23), 1, q/s12, 1, x])/(q^2 - q*s23) + 
     (92*G[q/(s12 + s23), 1, q/s12, q/s12, x])/(q^2 - q*s23) - 
     (40*G[q/(s12 + s23), 1, q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (56*G[q/(s12 + s23), 1, q/s12, (q - s23)/s12, x])/(q^2 - q*s23) - 
     (36*G[q/(s12 + s23), 1, q/s12, q/(s12 + s23), x])/(q^2 - q*s23) - 
     (16*G[q/(s12 + s23), 1, q/(q - s23), 1, x])/(q^2 - q*s23) - 
     (16*G[q/(s12 + s23), 1, q/(q - s23), q/s12, x])/(q^2 - q*s23) - 
     (16*G[q/(s12 + s23), 1, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) + 
     (16*G[q/(s12 + s23), 1, q/(q - s23), (q - s23)/s12, x])/(q^2 - q*s23) + 
     (16*G[q/(s12 + s23), 1, q/(q - s23), q/(s12 + s23), x])/(q^2 - q*s23) - 
     (36*G[q/(s12 + s23), 1, (q - s23)/s12, 1, x])/(q^2 - q*s23) - 
     (36*G[q/(s12 + s23), 1, (q - s23)/s12, q/s12, x])/(q^2 - q*s23) + 
     (16*G[q/(s12 + s23), 1, (q - s23)/s12, q/(q - s23), x])/(q^2 - q*s23) + 
     (32*G[q/(s12 + s23), 1, (q - s23)/s12, (q - s23)/s12, x])/
      (q^2 - q*s23) + (4*G[q/(s12 + s23), 1, (q - s23)/s12, q/(s12 + s23), 
        x])/(q^2 - q*s23) - (48*G[q/(s12 + s23), 1, q/(s12 + s23), 1, x])/
      (q^2 - q*s23) - (48*G[q/(s12 + s23), 1, q/(s12 + s23), q/s12, x])/
      (q^2 - q*s23) + (16*G[q/(s12 + s23), 1, q/(s12 + s23), q/(q - s23), x])/
      (q^2 - q*s23) + (24*G[q/(s12 + s23), 1, q/(s12 + s23), (q - s23)/s12, 
        x])/(q^2 - q*s23) + (24*G[q/(s12 + s23), 1, q/(s12 + s23), 
        q/(s12 + s23), x])/(q^2 - q*s23) - 
     (16*G[q/(s12 + s23), 1, (s12 + s23)/s12, 1, x])/(q^2 - q*s23) - 
     (16*G[q/(s12 + s23), 1, (s12 + s23)/s12, q/s12, x])/(q^2 - q*s23) + 
     (16*G[q/(s12 + s23), 1, (s12 + s23)/s12, q/(q - s23), x])/
      (q^2 - q*s23) + (92*G[q/(s12 + s23), q/s12, 1, 1, x])/(q^2 - q*s23) + 
     (92*G[q/(s12 + s23), q/s12, 1, q/s12, x])/(q^2 - q*s23) - 
     (40*G[q/(s12 + s23), q/s12, 1, q/(q - s23), x])/(q^2 - q*s23) - 
     (56*G[q/(s12 + s23), q/s12, 1, (q - s23)/s12, x])/(q^2 - q*s23) - 
     (36*G[q/(s12 + s23), q/s12, 1, q/(s12 + s23), x])/(q^2 - q*s23) + 
     (92*G[q/(s12 + s23), q/s12, q/s12, 1, x])/(q^2 - q*s23) + 
     (92*G[q/(s12 + s23), q/s12, q/s12, q/s12, x])/(q^2 - q*s23) - 
     (40*G[q/(s12 + s23), q/s12, q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (56*G[q/(s12 + s23), q/s12, q/s12, (q - s23)/s12, x])/(q^2 - q*s23) - 
     (36*G[q/(s12 + s23), q/s12, q/s12, q/(s12 + s23), x])/(q^2 - q*s23) - 
     (16*G[q/(s12 + s23), q/s12, q/(q - s23), 1, x])/(q^2 - q*s23) - 
     (16*G[q/(s12 + s23), q/s12, q/(q - s23), q/s12, x])/(q^2 - q*s23) - 
     (16*G[q/(s12 + s23), q/s12, q/(q - s23), q/(q - s23), x])/
      (q^2 - q*s23) + (16*G[q/(s12 + s23), q/s12, q/(q - s23), (q - s23)/s12, 
        x])/(q^2 - q*s23) + (16*G[q/(s12 + s23), q/s12, q/(q - s23), 
        q/(s12 + s23), x])/(q^2 - q*s23) - 
     (36*G[q/(s12 + s23), q/s12, (q - s23)/s12, 1, x])/(q^2 - q*s23) - 
     (36*G[q/(s12 + s23), q/s12, (q - s23)/s12, q/s12, x])/(q^2 - q*s23) + 
     (16*G[q/(s12 + s23), q/s12, (q - s23)/s12, q/(q - s23), x])/
      (q^2 - q*s23) + (32*G[q/(s12 + s23), q/s12, (q - s23)/s12, 
        (q - s23)/s12, x])/(q^2 - q*s23) + 
     (4*G[q/(s12 + s23), q/s12, (q - s23)/s12, q/(s12 + s23), x])/
      (q^2 - q*s23) - (48*G[q/(s12 + s23), q/s12, q/(s12 + s23), 1, x])/
      (q^2 - q*s23) - (48*G[q/(s12 + s23), q/s12, q/(s12 + s23), q/s12, x])/
      (q^2 - q*s23) + (16*G[q/(s12 + s23), q/s12, q/(s12 + s23), q/(q - s23), 
        x])/(q^2 - q*s23) + (24*G[q/(s12 + s23), q/s12, q/(s12 + s23), 
        (q - s23)/s12, x])/(q^2 - q*s23) + 
     (24*G[q/(s12 + s23), q/s12, q/(s12 + s23), q/(s12 + s23), x])/
      (q^2 - q*s23) - (16*G[q/(s12 + s23), q/s12, (s12 + s23)/s12, 1, x])/
      (q^2 - q*s23) - (16*G[q/(s12 + s23), q/s12, (s12 + s23)/s12, q/s12, x])/
      (q^2 - q*s23) + (16*G[q/(s12 + s23), q/s12, (s12 + s23)/s12, 
        q/(q - s23), x])/(q^2 - q*s23) + 
     (4*G[q/(s12 + s23), (q - s23)/s12, 1, 1, x])/(q^2 - q*s23) + 
     (4*G[q/(s12 + s23), (q - s23)/s12, 1, q/s12, x])/(q^2 - q*s23) + 
     (16*G[q/(s12 + s23), (q - s23)/s12, 1, q/(q - s23), x])/(q^2 - q*s23) + 
     (8*G[q/(s12 + s23), (q - s23)/s12, 1, (q - s23)/s12, x])/(q^2 - q*s23) - 
     (12*G[q/(s12 + s23), (q - s23)/s12, 1, q/(s12 + s23), x])/
      (q^2 - q*s23) + (4*G[q/(s12 + s23), (q - s23)/s12, q/s12, 1, x])/
      (q^2 - q*s23) + (4*G[q/(s12 + s23), (q - s23)/s12, q/s12, q/s12, x])/
      (q^2 - q*s23) + (16*G[q/(s12 + s23), (q - s23)/s12, q/s12, q/(q - s23), 
        x])/(q^2 - q*s23) + (8*G[q/(s12 + s23), (q - s23)/s12, q/s12, 
        (q - s23)/s12, x])/(q^2 - q*s23) - 
     (12*G[q/(s12 + s23), (q - s23)/s12, q/s12, q/(s12 + s23), x])/
      (q^2 - q*s23) - (4*G[q/(s12 + s23), (q - s23)/s12, (q - s23)/s12, 1, 
        x])/(q^2 - q*s23) - (4*G[q/(s12 + s23), (q - s23)/s12, (q - s23)/s12, 
        q/s12, x])/(q^2 - q*s23) - 
     (16*G[q/(s12 + s23), (q - s23)/s12, (q - s23)/s12, (q - s23)/s12, x])/
      (q^2 - q*s23) + (20*G[q/(s12 + s23), (q - s23)/s12, (q - s23)/s12, 
        q/(s12 + s23), x])/(q^2 - q*s23) - 
     (16*G[q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), 1, x])/
      (q^2 - q*s23) - (16*G[q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), 
        q/s12, x])/(q^2 - q*s23) + 
     (8*G[q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), (q - s23)/s12, x])/
      (q^2 - q*s23) + (8*G[q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), 
        q/(s12 + s23), x])/(q^2 - q*s23) - 
     (56*G[q/(s12 + s23), q/(s12 + s23), 1, 1, x])/(q^2 - q*s23) - 
     (56*G[q/(s12 + s23), q/(s12 + s23), 1, q/s12, x])/(q^2 - q*s23) + 
     (16*G[q/(s12 + s23), q/(s12 + s23), 1, q/(q - s23), x])/(q^2 - q*s23) + 
     (32*G[q/(s12 + s23), q/(s12 + s23), 1, (q - s23)/s12, x])/
      (q^2 - q*s23) + (24*G[q/(s12 + s23), q/(s12 + s23), 1, q/(s12 + s23), 
        x])/(q^2 - q*s23) - (56*G[q/(s12 + s23), q/(s12 + s23), q/s12, 1, x])/
      (q^2 - q*s23) - (56*G[q/(s12 + s23), q/(s12 + s23), q/s12, q/s12, x])/
      (q^2 - q*s23) + (16*G[q/(s12 + s23), q/(s12 + s23), q/s12, q/(q - s23), 
        x])/(q^2 - q*s23) + (32*G[q/(s12 + s23), q/(s12 + s23), q/s12, 
        (q - s23)/s12, x])/(q^2 - q*s23) + 
     (24*G[q/(s12 + s23), q/(s12 + s23), q/s12, q/(s12 + s23), x])/
      (q^2 - q*s23) + (8*G[q/(s12 + s23), q/(s12 + s23), (q - s23)/s12, 1, 
        x])/(q^2 - q*s23) + (8*G[q/(s12 + s23), q/(s12 + s23), (q - s23)/s12, 
        q/s12, x])/(q^2 - q*s23) - 
     (16*G[q/(s12 + s23), q/(s12 + s23), (q - s23)/s12, (q - s23)/s12, x])/
      (q^2 - q*s23) + (8*G[q/(s12 + s23), q/(s12 + s23), (q - s23)/s12, 
        q/(s12 + s23), x])/(q^2 - q*s23) + 
     (32*G[q/(s12 + s23), q/(s12 + s23), q/(s12 + s23), 1, x])/
      (q^2 - q*s23) + (32*G[q/(s12 + s23), q/(s12 + s23), q/(s12 + s23), 
        q/s12, x])/(q^2 - q*s23) - 
     (16*G[q/(s12 + s23), q/(s12 + s23), q/(s12 + s23), (q - s23)/s12, x])/
      (q^2 - q*s23) - (16*G[q/(s12 + s23), q/(s12 + s23), q/(s12 + s23), 
        q/(s12 + s23), x])/(q^2 - q*s23) + G[1, 1, 1, x]*
      (-247/(q^2 - q*s23) - (76*Log[z])/(q^2 - q*s23)) + 
     G[q/s12, q/s12, q/s12, x]*(-247/(q^2 - q*s23) - 
       (76*Log[z])/(q^2 - q*s23)) + G[q/(s12 + s23), q/s12, (q - s23)/s12, x]*
      (-104/(q^2 - q*s23) - (32*Log[z])/(q^2 - q*s23)) + 
     G[q/(s12 + s23), q/(s12 + s23), q/s12, x]*(-104/(q^2 - q*s23) - 
       (32*Log[z])/(q^2 - q*s23)) + G[q/s12, q/(s12 + s23), (q - s23)/s12, x]*
      (-78/(q^2 - q*s23) - (24*Log[z])/(q^2 - q*s23)) + 
     G[q/s12, q/(s12 + s23), q/(s12 + s23), x]*(-78/(q^2 - q*s23) - 
       (24*Log[z])/(q^2 - q*s23)) + G[q/(s12 + s23), q/s12, q/(s12 + s23), x]*
      (-78/(q^2 - q*s23) - (24*Log[z])/(q^2 - q*s23)) + 
     G[1, x]*G[(q - s23)/s12, (q - s23)/s12, x]*(-52/(q^2 - q*s23) - 
       (16*Log[z])/(q^2 - q*s23)) + G[q/s12, (q - s23)/s12, (q - s23)/s12, x]*
      (-52/(q^2 - q*s23) - (16*Log[z])/(q^2 - q*s23)) + 
     G[(q - s23)/s12, (q - s23)/s12, 1, x]*(-52/(q^2 - q*s23) - 
       (16*Log[z])/(q^2 - q*s23)) + G[q/(s12 + s23), q/s12, q/(q - s23), x]*
      (-52/(q^2 - q*s23) - (16*Log[z])/(q^2 - q*s23)) + 
     G[(s12 + s23)/s12, 1, 1, x]*(-52/(q^2 - q*s23) - 
       (16*Log[z])/(q^2 - q*s23)) + G[0, q/(q - s23), q/(s12 + s23), x]*
      (-52/(q^2 - q*s23) + (8*G[1, x])/(q^2 - q*s23) + 
       (8*G[q/s12, x])/(q^2 - q*s23) - (16*Log[z])/(q^2 - q*s23)) + 
     G[0, q/(s12 + s23), q/(q - s23), x]*(-52/(q^2 - q*s23) + 
       (8*G[1, x])/(q^2 - q*s23) + (8*G[q/s12, x])/(q^2 - q*s23) - 
       (16*Log[z])/(q^2 - q*s23)) + G[0, 0, q/(q - s23), x]*
      (-39/(q^2 - q*s23) - (4*G[1, x])/(q^2 - q*s23) - 
       (4*G[q/s12, x])/(q^2 - q*s23) + (12*G[q/(s12 + s23), x])/
        (q^2 - q*s23) - (12*Log[z])/(q^2 - q*s23)) + 
     G[1, x]*G[q/(q - s23), (q - s23)/s12, x]*(-26/(q^2 - q*s23) - 
       (8*Log[z])/(q^2 - q*s23)) + G[1, x]*G[q/(q - s23), q/(s12 + s23), x]*
      (-26/(q^2 - q*s23) - (8*Log[z])/(q^2 - q*s23)) + 
     G[1, x]*G[(q - s23)/s12, q/(q - s23), x]*(-26/(q^2 - q*s23) - 
       (8*Log[z])/(q^2 - q*s23)) + G[1, x]*G[(q - s23)/s12, q/(s12 + s23), x]*
      (-26/(q^2 - q*s23) - (8*Log[z])/(q^2 - q*s23)) + 
     G[1, x]*G[q/(s12 + s23), q/(q - s23), x]*(-26/(q^2 - q*s23) - 
       (8*Log[z])/(q^2 - q*s23)) + G[1, x]*G[(s12 + s23)/s12, q/(q - s23), x]*
      (-26/(q^2 - q*s23) - (8*Log[z])/(q^2 - q*s23)) + 
     G[q/s12, q/(q - s23), (q - s23)/s12, x]*(-26/(q^2 - q*s23) - 
       (8*Log[z])/(q^2 - q*s23)) + G[q/s12, q/(q - s23), q/(s12 + s23), x]*
      (-26/(q^2 - q*s23) - (8*Log[z])/(q^2 - q*s23)) + 
     G[q/s12, (q - s23)/s12, q/(q - s23), x]*(-26/(q^2 - q*s23) - 
       (8*Log[z])/(q^2 - q*s23)) + G[q/s12, (q - s23)/s12, q/(s12 + s23), x]*
      (-26/(q^2 - q*s23) - (8*Log[z])/(q^2 - q*s23)) + 
     G[q/s12, q/(s12 + s23), q/(q - s23), x]*(-26/(q^2 - q*s23) - 
       (8*Log[z])/(q^2 - q*s23)) + G[q/s12, (s12 + s23)/s12, q/(q - s23), x]*
      (-26/(q^2 - q*s23) - (8*Log[z])/(q^2 - q*s23)) + 
     G[q/(q - s23), (q - s23)/s12, 1, x]*(-26/(q^2 - q*s23) - 
       (8*Log[z])/(q^2 - q*s23)) + G[q/(q - s23), (s12 + s23)/s12, 1, x]*
      (-26/(q^2 - q*s23) - (8*Log[z])/(q^2 - q*s23)) + 
     G[(q - s23)/s12, 1, 1, x]*(-26/(q^2 - q*s23) - 
       (8*Log[z])/(q^2 - q*s23)) + G[(q - s23)/s12, q/(q - s23), 1, x]*
      (-26/(q^2 - q*s23) - (8*Log[z])/(q^2 - q*s23)) + 
     G[q/(s12 + s23), (q - s23)/s12, q/s12, x]*(-26/(q^2 - q*s23) - 
       (8*Log[z])/(q^2 - q*s23)) + G[q/(s12 + s23), (q - s23)/s12, 
       q/(s12 + s23), x]*(-26/(q^2 - q*s23) - (8*Log[z])/(q^2 - q*s23)) + 
     G[q/(s12 + s23), q/(s12 + s23), 1, x]*(-26/(q^2 - q*s23) - 
       (8*Log[z])/(q^2 - q*s23)) + G[0, 0, q/(s12 + s23), x]*
      (-26/(q^2 - q*s23) + (8*G[1, x])/(q^2 - q*s23) + 
       (8*G[q/s12, x])/(q^2 - q*s23) - (8*Log[z])/(q^2 - q*s23)) + 
     G[0, (q - s23)/s12, 1, x]*(-26/(q^2 - q*s23) - 
       (12*G[1, x])/(q^2 - q*s23) - (12*G[q/s12, x])/(q^2 - q*s23) + 
       (8*G[q/(s12 + s23), x])/(q^2 - q*s23) - (8*Log[z])/(q^2 - q*s23)) + 
     G[0, (q - s23)/s12, q/s12, x]*(-26/(q^2 - q*s23) - 
       (12*G[1, x])/(q^2 - q*s23) - (12*G[q/s12, x])/(q^2 - q*s23) + 
       (8*G[q/(s12 + s23), x])/(q^2 - q*s23) - (8*Log[z])/(q^2 - q*s23)) + 
     G[0, q/(q - s23), q/(q - s23), x]*(-26/(q^2 - q*s23) - 
       (16*G[1, x])/(q^2 - q*s23) - (16*G[q/s12, x])/(q^2 - q*s23) + 
       (24*G[q/(s12 + s23), x])/(q^2 - q*s23) - (8*Log[z])/(q^2 - q*s23)) + 
     G[q/s12, q/(q - s23), 1, x]*(-13/(q^2 - q*s23) - 
       (4*Log[z])/(q^2 - q*s23)) + G[q/(s12 + s23), 1, 1, x]*
      (-13/(q^2 - q*s23) - (4*Log[z])/(q^2 - q*s23)) + 
     G[q/s12, q/(s12 + s23), 1, x]*(13/(q^2 - q*s23) + 
       (4*Log[z])/(q^2 - q*s23)) + G[q/(q - s23), 1, 1, x]*
      (13/(q^2 - q*s23) + (4*Log[z])/(q^2 - q*s23)) + 
     G[1, x]*G[q/(q - s23), q/s12, x]*(26/(q^2 - q*s23) + 
       (8*Log[z])/(q^2 - q*s23)) + G[1, x]*G[q/(q - s23), q/(q - s23), x]*
      (26/(q^2 - q*s23) + (8*Log[z])/(q^2 - q*s23)) + 
     G[1, x]*G[(s12 + s23)/s12, q/s12, x]*(26/(q^2 - q*s23) + 
       (8*Log[z])/(q^2 - q*s23)) + G[q/s12, q/(q - s23), q/s12, x]*
      (26/(q^2 - q*s23) + (8*Log[z])/(q^2 - q*s23)) + 
     G[q/s12, q/(q - s23), q/(q - s23), x]*(26/(q^2 - q*s23) + 
       (8*Log[z])/(q^2 - q*s23)) + G[q/s12, (q - s23)/s12, 1, x]*
      (26/(q^2 - q*s23) + (8*Log[z])/(q^2 - q*s23)) + 
     G[q/s12, (s12 + s23)/s12, q/s12, x]*(26/(q^2 - q*s23) + 
       (8*Log[z])/(q^2 - q*s23)) + G[q/(q - s23), q/(q - s23), 1, x]*
      (26/(q^2 - q*s23) + (8*Log[z])/(q^2 - q*s23)) + 
     G[q/(q - s23), q/(s12 + s23), 1, x]*(26/(q^2 - q*s23) + 
       (8*Log[z])/(q^2 - q*s23)) + G[(q - s23)/s12, q/(s12 + s23), 1, x]*
      (26/(q^2 - q*s23) + (8*Log[z])/(q^2 - q*s23)) + 
     G[q/(s12 + s23), q/(q - s23), 1, x]*(26/(q^2 - q*s23) + 
       (8*Log[z])/(q^2 - q*s23)) + G[0, q/(q - s23), (q - s23)/s12, x]*
      (26/(q^2 - q*s23) + (8*G[1, x])/(q^2 - q*s23) + 
       (8*G[q/s12, x])/(q^2 - q*s23) + (8*Log[z])/(q^2 - q*s23)) + 
     G[0, (q - s23)/s12, q/(q - s23), x]*(26/(q^2 - q*s23) + 
       (8*G[1, x])/(q^2 - q*s23) + (8*G[q/s12, x])/(q^2 - q*s23) + 
       (8*Log[z])/(q^2 - q*s23)) + G[0, q/(q - s23), 1, x]*
      (26/(q^2 - q*s23) + (4*G[1, x])/(q^2 - q*s23) + 
       (4*G[q/s12, x])/(q^2 - q*s23) - (8*G[q/(s12 + s23), x])/
        (q^2 - q*s23) + (8*Log[z])/(q^2 - q*s23)) + 
     G[0, q/(q - s23), q/s12, x]*(26/(q^2 - q*s23) + 
       (4*G[1, x])/(q^2 - q*s23) + (4*G[q/s12, x])/(q^2 - q*s23) - 
       (8*G[q/(s12 + s23), x])/(q^2 - q*s23) + (8*Log[z])/(q^2 - q*s23)) + 
     G[0, (q - s23)/s12, q/(s12 + s23), x]*(26/(q^2 - q*s23) + 
       (12*G[1, x])/(q^2 - q*s23) + (12*G[q/s12, x])/(q^2 - q*s23) - 
       (8*G[q/(s12 + s23), x])/(q^2 - q*s23) + (8*Log[z])/(q^2 - q*s23)) + 
     G[0, 0, 1, x]*(26/(q^2 - q*s23) - (4*G[1, x])/(q^2 - q*s23) - 
       (4*G[q/s12, x])/(q^2 - q*s23) - (4*G[q/(s12 + s23), x])/
        (q^2 - q*s23) + (8*Log[z])/(q^2 - q*s23)) + 
     G[0, 0, q/s12, x]*(26/(q^2 - q*s23) - (4*G[1, x])/(q^2 - q*s23) - 
       (4*G[q/s12, x])/(q^2 - q*s23) - (4*G[q/(s12 + s23), x])/
        (q^2 - q*s23) + (8*Log[z])/(q^2 - q*s23)) + 
     G[q/s12, (s12 + s23)/s12, 1, x]*(52/(q^2 - q*s23) + 
       (16*Log[z])/(q^2 - q*s23)) + G[q/(s12 + s23), (q - s23)/s12, 1, x]*
      (52/(q^2 - q*s23) + (16*Log[z])/(q^2 - q*s23)) + 
     G[q/(s12 + s23), (q - s23)/s12, (q - s23)/s12, x]*
      (52/(q^2 - q*s23) + (16*Log[z])/(q^2 - q*s23)) + 
     G[q/(s12 + s23), q/(s12 + s23), (q - s23)/s12, x]*
      (52/(q^2 - q*s23) + (16*Log[z])/(q^2 - q*s23)) + 
     G[q/(s12 + s23), q/(s12 + s23), q/(s12 + s23), x]*
      (52/(q^2 - q*s23) + (16*Log[z])/(q^2 - q*s23)) + 
     G[0, 1, q/(q - s23), x]*(52/(q^2 - q*s23) + (8*G[1, x])/(q^2 - q*s23) + 
       (8*G[q/s12, x])/(q^2 - q*s23) - (16*G[q/(s12 + s23), x])/
        (q^2 - q*s23) + (16*Log[z])/(q^2 - q*s23)) + 
     G[0, q/s12, q/(q - s23), x]*(52/(q^2 - q*s23) + 
       (8*G[1, x])/(q^2 - q*s23) + (8*G[q/s12, x])/(q^2 - q*s23) - 
       (16*G[q/(s12 + s23), x])/(q^2 - q*s23) + (16*Log[z])/(q^2 - q*s23)) + 
     G[q/s12, q/s12, q/(q - s23), x]*(65/(q^2 - q*s23) + 
       (20*Log[z])/(q^2 - q*s23)) + G[1, x]*G[(q - s23)/s12, q/s12, x]*
      (78/(q^2 - q*s23) + (24*Log[z])/(q^2 - q*s23)) + 
     G[q/s12, (q - s23)/s12, q/s12, x]*(78/(q^2 - q*s23) + 
       (24*Log[z])/(q^2 - q*s23)) + G[q/s12, q/s12, q/(s12 + s23), x]*
      (117/(q^2 - q*s23) + (36*Log[z])/(q^2 - q*s23)) + 
     G[q/s12, q/s12, (q - s23)/s12, x]*(130/(q^2 - q*s23) + 
       (40*Log[z])/(q^2 - q*s23)) + G[q/s12, q/(s12 + s23), q/s12, x]*
      (156/(q^2 - q*s23) + (48*Log[z])/(q^2 - q*s23)) + 
     G[q/(s12 + s23), q/s12, q/s12, x]*(182/(q^2 - q*s23) + 
       (56*Log[z])/(q^2 - q*s23)) + G[q/s12, q/s12, x]*
      (-135/(q^2 - q*s23) - (130*Log[z])/(q^2 - q*s23) - 
       (20*Log[z]^2)/(q^2 - q*s23) + G[1, x]*(-247/(q^2 - q*s23) - 
         (76*Log[z])/(q^2 - q*s23))) + G[q/(s12 + s23), (q - s23)/s12, x]*
      (-54/(q^2 - q*s23) - (52*Log[z])/(q^2 - q*s23) - 
       (8*Log[z]^2)/(q^2 - q*s23) + G[1, x]*(-78/(q^2 - q*s23) - 
         (24*Log[z])/(q^2 - q*s23))) + G[q/(s12 + s23), q/(s12 + s23), x]*
      (-54/(q^2 - q*s23) - (52*Log[z])/(q^2 - q*s23) - 
       (8*Log[z]^2)/(q^2 - q*s23) + G[1, x]*(-78/(q^2 - q*s23) - 
         (24*Log[z])/(q^2 - q*s23))) + G[0, 1, x]*
      (G[1, x]*((8*G[q/(q - s23), x])/(q^2 - q*s23) - (4*G[q/(s12 + s23), x])/
          (q^2 - q*s23)) + (8*G[q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
       (4*G[q/s12, q/(s12 + s23), x])/(q^2 - q*s23) - 
       (8*G[q/(q - s23), 1, x])/(q^2 - q*s23) - (8*G[q/(s12 + s23), 1, x])/
        (q^2 - q*s23) - (12*G[q/(s12 + s23), q/s12, x])/(q^2 - q*s23) + 
       (20*G[q/(s12 + s23), (q - s23)/s12, x])/(q^2 - q*s23) + 
       (8*G[q/(s12 + s23), q/(s12 + s23), x])/(q^2 - q*s23) + 
       G[q/(s12 + s23), x]*(-26/(q^2 - q*s23) - (8*Log[z])/(q^2 - q*s23))) + 
     G[0, q/s12, x]*(G[1, x]*((8*G[q/(q - s23), x])/(q^2 - q*s23) - 
         (4*G[q/(s12 + s23), x])/(q^2 - q*s23)) + 
       (8*G[q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
       (4*G[q/s12, q/(s12 + s23), x])/(q^2 - q*s23) - 
       (8*G[q/(q - s23), 1, x])/(q^2 - q*s23) - (8*G[q/(s12 + s23), 1, x])/
        (q^2 - q*s23) - (12*G[q/(s12 + s23), q/s12, x])/(q^2 - q*s23) + 
       (20*G[q/(s12 + s23), (q - s23)/s12, x])/(q^2 - q*s23) + 
       (8*G[q/(s12 + s23), q/(s12 + s23), x])/(q^2 - q*s23) + 
       G[q/(s12 + s23), x]*(-26/(q^2 - q*s23) - (8*Log[z])/(q^2 - q*s23))) + 
     G[(s12 + s23)/s12, 1, x]*(G[q/s12, x]*(-26/(q^2 - q*s23) - 
         (8*Log[z])/(q^2 - q*s23)) + G[1, x]*(26/(q^2 - q*s23) + 
         (8*Log[z])/(q^2 - q*s23)) + G[q/(q - s23), x]*(26/(q^2 - q*s23) + 
         (8*Log[z])/(q^2 - q*s23))) + G[q/(q - s23), 1, x]*
      (-27/(q^2 - q*s23) - (26*Log[z])/(q^2 - q*s23) - 
       (4*Log[z]^2)/(q^2 - q*s23) + G[1, x]*(-39/(q^2 - q*s23) - 
         (12*Log[z])/(q^2 - q*s23)) + G[q/s12, x]*(-26/(q^2 - q*s23) - 
         (8*Log[z])/(q^2 - q*s23)) + G[q/(q - s23), x]*(-26/(q^2 - q*s23) - 
         (8*Log[z])/(q^2 - q*s23)) + G[(q - s23)/s12, x]*
        (26/(q^2 - q*s23) + (8*Log[z])/(q^2 - q*s23)) + 
       G[q/(s12 + s23), x]*(26/(q^2 - q*s23) + (8*Log[z])/(q^2 - q*s23))) + 
     G[0, q/(s12 + s23), x]*((20*G[1, 1, x])/(q^2 - q*s23) + 
       (20*G[q/s12, q/s12, x])/(q^2 - q*s23) - (16*G[q/s12, q/(q - s23), x])/
        (q^2 - q*s23) - (8*G[q/s12, (q - s23)/s12, x])/(q^2 - q*s23) - 
       (8*G[q/s12, q/(s12 + s23), x])/(q^2 - q*s23) + 
       (4*G[q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
       (16*G[q/(q - s23), 1, x])/(q^2 - q*s23) + (8*G[(q - s23)/s12, 1, x])/
        (q^2 - q*s23) + (4*G[q/(s12 + s23), 1, x])/(q^2 - q*s23) - 
       (4*G[q/(s12 + s23), q/s12, x])/(q^2 - q*s23) - 
       (12*G[q/(s12 + s23), (q - s23)/s12, x])/(q^2 - q*s23) - 
       (4*G[(s12 + s23)/s12, 1, x])/(q^2 - q*s23) + 
       G[q/s12, x]*(26/(q^2 - q*s23) + (8*Log[z])/(q^2 - q*s23)) + 
       G[1, x]*(26/(q^2 - q*s23) + (20*G[q/s12, x])/(q^2 - q*s23) - 
         (16*G[q/(q - s23), x])/(q^2 - q*s23) - (8*G[(q - s23)/s12, x])/
          (q^2 - q*s23) - (8*G[q/(s12 + s23), x])/(q^2 - q*s23) + 
         (4*G[(s12 + s23)/s12, x])/(q^2 - q*s23) + (8*Log[z])/
          (q^2 - q*s23))) + G[q/(s12 + s23), 1, x]*(27/(q^2 - q*s23) + 
       (26*Log[z])/(q^2 - q*s23) + (4*Log[z]^2)/(q^2 - q*s23) + 
       G[q/(q - s23), x]*(-26/(q^2 - q*s23) - (8*Log[z])/(q^2 - q*s23)) + 
       G[(q - s23)/s12, x]*(-26/(q^2 - q*s23) - (8*Log[z])/(q^2 - q*s23)) + 
       G[q/s12, x]*(26/(q^2 - q*s23) + (8*Log[z])/(q^2 - q*s23)) + 
       G[1, x]*(39/(q^2 - q*s23) + (12*Log[z])/(q^2 - q*s23))) + 
     G[(q - s23)/s12, 1, x]*(-54/(q^2 - q*s23) - (52*Log[z])/(q^2 - q*s23) - 
       (8*Log[z]^2)/(q^2 - q*s23) + G[q/s12, x]*(-78/(q^2 - q*s23) - 
         (24*Log[z])/(q^2 - q*s23)) + G[1, x]*(-52/(q^2 - q*s23) - 
         (16*Log[z])/(q^2 - q*s23)) + G[q/(q - s23), x]*
        (26/(q^2 - q*s23) + (8*Log[z])/(q^2 - q*s23)) + 
       G[q/(s12 + s23), x]*(26/(q^2 - q*s23) + (8*Log[z])/(q^2 - q*s23)) + 
       G[(q - s23)/s12, x]*(52/(q^2 - q*s23) + (16*Log[z])/(q^2 - q*s23))) + 
     G[q/s12, q/(q - s23), x]*(27/(q^2 - q*s23) + (26*Log[z])/(q^2 - q*s23) + 
       (4*Log[z]^2)/(q^2 - q*s23) + G[1, x]*(65/(q^2 - q*s23) + 
         (20*Log[z])/(q^2 - q*s23))) + G[0, q/(q - s23), x]*
      (-27/(q^2 - q*s23) - (28*G[1, 1, x])/(q^2 - q*s23) - 
       (28*G[q/s12, q/s12, x])/(q^2 - q*s23) + (8*G[q/s12, (q - s23)/s12, x])/
        (q^2 - q*s23) + (24*G[q/s12, q/(s12 + s23), x])/(q^2 - q*s23) - 
       (8*G[(q - s23)/s12, 1, x])/(q^2 - q*s23) + (8*G[q/(s12 + s23), 1, x])/
        (q^2 - q*s23) + (32*G[q/(s12 + s23), q/s12, x])/(q^2 - q*s23) - 
       (24*G[q/(s12 + s23), (q - s23)/s12, x])/(q^2 - q*s23) - 
       (24*G[q/(s12 + s23), q/(s12 + s23), x])/(q^2 - q*s23) - 
       (26*Log[z])/(q^2 - q*s23) - (4*Log[z]^2)/(q^2 - q*s23) + 
       G[q/s12, x]*(-52/(q^2 - q*s23) - (16*Log[z])/(q^2 - q*s23)) + 
       G[1, x]*(-52/(q^2 - q*s23) - (28*G[q/s12, x])/(q^2 - q*s23) + 
         (8*G[(q - s23)/s12, x])/(q^2 - q*s23) + (24*G[q/(s12 + s23), x])/
          (q^2 - q*s23) - (16*Log[z])/(q^2 - q*s23)) + 
       G[q/(s12 + s23), x]*(78/(q^2 - q*s23) + (24*Log[z])/(q^2 - q*s23))) + 
     G[q/s12, q/(s12 + s23), x]*(81/(q^2 - q*s23) + 
       (78*Log[z])/(q^2 - q*s23) + (12*Log[z]^2)/(q^2 - q*s23) + 
       G[1, x]*(117/(q^2 - q*s23) + (36*Log[z])/(q^2 - q*s23))) + 
     G[q/s12, (q - s23)/s12, x]*(54/(q^2 - q*s23) + 
       (52*Log[z])/(q^2 - q*s23) + (8*Log[z]^2)/(q^2 - q*s23) + 
       G[1, x]*(130/(q^2 - q*s23) + (40*Log[z])/(q^2 - q*s23))) + 
     G[1, 1, x]*(-135/(q^2 - q*s23) - (130*Log[z])/(q^2 - q*s23) - 
       (20*Log[z]^2)/(q^2 - q*s23) + G[q/s12, x]*(-247/(q^2 - q*s23) - 
         (76*Log[z])/(q^2 - q*s23)) + G[q/(q - s23), x]*
        (65/(q^2 - q*s23) + (20*Log[z])/(q^2 - q*s23)) + 
       G[q/(s12 + s23), x]*(117/(q^2 - q*s23) + (36*Log[z])/(q^2 - q*s23)) + 
       G[(q - s23)/s12, x]*(130/(q^2 - q*s23) + (40*Log[z])/(q^2 - q*s23))) + 
     G[q/(s12 + s23), q/s12, x]*(108/(q^2 - q*s23) + 
       (104*Log[z])/(q^2 - q*s23) + (16*Log[z]^2)/(q^2 - q*s23) + 
       G[1, x]*(156/(q^2 - q*s23) + (48*Log[z])/(q^2 - q*s23))) + 
     G[q/(s12 + s23), x]*((54*Log[z])/(q^2 - q*s23) + 
       (26*Log[z]^2)/(q^2 - q*s23) + (8*Log[z]^3)/(3*q^2 - 3*q*s23) + 
       (18 - 48*Zeta[3])/(q^2 - q*s23)) + G[q/s12, x]*
      ((-54*Log[z])/(q^2 - q*s23) - (26*Log[z]^2)/(q^2 - q*s23) - 
       (8*Log[z]^3)/(3*q^2 - 3*q*s23) + (6*(-3 + 8*Zeta[3]))/(q*(q - s23))) + 
     G[1, x]*((-54*Log[z])/(q^2 - q*s23) - (26*Log[z]^2)/(q^2 - q*s23) - 
       (8*Log[z]^3)/(3*q^2 - 3*q*s23) + G[q/s12, x]*(-135/(q^2 - q*s23) - 
         (130*Log[z])/(q^2 - q*s23) - (20*Log[z]^2)/(q^2 - q*s23)) + 
       G[q/(q - s23), x]*(27/(q^2 - q*s23) + (26*Log[z])/(q^2 - q*s23) + 
         (4*Log[z]^2)/(q^2 - q*s23)) + G[(q - s23)/s12, x]*
        (54/(q^2 - q*s23) + (52*Log[z])/(q^2 - q*s23) + 
         (8*Log[z]^2)/(q^2 - q*s23)) + G[q/(s12 + s23), x]*
        (81/(q^2 - q*s23) + (78*Log[z])/(q^2 - q*s23) + 
         (12*Log[z]^2)/(q^2 - q*s23)) + (6*(-3 + 8*Zeta[3]))/(q*(q - s23))))};
P23G012010011= {(1 - x)^(1 + eps)*x^(1 - 2*eps)*
   (1 - (s12*x)/q)^(1 + eps)*(1 - (s12*x)/(s12 + s23))^(2*eps)*
   (1 - ((s12 + s23)*x)/q)^eps, 0, 
  (2*G[q/(s12 + s23), x])/(eps^2*q*(s12 + s23)) + 
   (8*G[q/(s12 + s23), x]*G[0, 0, x])/(q*(s12 + s23)) + 
   (4*G[(s12 + s23)/s12, x]*G[0, q/(s12 + s23), x])/(q*(s12 + s23)) + 
   (6*G[0, 0, 1, x])/(q*(s12 + s23)) + (6*G[0, 0, q/s12, x])/
    (q*(s12 + s23)) - (6*G[0, 0, q/(q - s23), x])/(q*(s12 + s23)) - 
   (4*G[0, 0, q/(s12 + s23), x])/(q*(s12 + s23)) - 
   (2*G[0, 1, 1, x])/(q*(s12 + s23)) - (2*G[0, 1, q/s12, x])/
    (q*(s12 + s23)) + (4*G[0, 1, q/(q - s23), x])/(q*(s12 + s23)) + 
   (8*G[0, 1, q/(s12 + s23), x])/(q*(s12 + s23)) + 
   (6*G[0, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
   (2*G[0, q/s12, 1, x])/(q*(s12 + s23)) - (2*G[0, q/s12, q/s12, x])/
    (q*(s12 + s23)) + (4*G[0, q/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
   (8*G[0, q/s12, q/(s12 + s23), x])/(q*(s12 + s23)) + 
   (6*G[0, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (2*G[0, q/(q - s23), 1, x])/(q*(s12 + s23)) + 
   (2*G[0, q/(q - s23), q/s12, x])/(q*(s12 + s23)) - 
   (4*G[0, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) - 
   (8*G[0, q/(q - s23), q/(s12 + s23), x])/(q*(s12 + s23)) - 
   (6*G[0, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (4*G[0, q/(s12 + s23), 1, x])/(q*(s12 + s23)) + 
   (4*G[0, q/(s12 + s23), q/s12, x])/(q*(s12 + s23)) - 
   (8*G[0, q/(s12 + s23), q/(q - s23), x])/(q*(s12 + s23)) - 
   (4*G[0, q/(s12 + s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (4*G[0, (s12 + s23)/s12, 1, x])/(q*(s12 + s23)) + 
   (4*G[0, (s12 + s23)/s12, q/s12, x])/(q*(s12 + s23)) - 
   (4*G[0, (s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
   (4*G[0, (s12 + s23)/s12, q/(s12 + s23), x])/(q*(s12 + s23)) - 
   (2*G[q/s12, q/(s12 + s23), 1, x])/(q*(s12 + s23)) - 
   (2*G[q/s12, (s12 + s23)/s12, 1, x])/(q*(s12 + s23)) + 
   (4*G[q/(q - s23), q/(s12 + s23), 1, x])/(q*(s12 + s23)) + 
   (4*G[q/(q - s23), (s12 + s23)/s12, 1, x])/(q*(s12 + s23)) + 
   (2*G[q/(s12 + s23), 1, 1, x])/(q*(s12 + s23)) + 
   (2*G[q/(s12 + s23), q/s12, q/s12, x])/(q*(s12 + s23)) - 
   (4*G[q/(s12 + s23), q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
   (2*G[q/(s12 + s23), q/s12, q/(s12 + s23), x])/(q*(s12 + s23)) + 
   (4*G[q/(s12 + s23), q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (4*G[q/(s12 + s23), q/(q - s23), 1, x])/(q*(s12 + s23)) + 
   (4*G[q/(s12 + s23), (q - s23)/s12, 1, x])/(q*(s12 + s23)) + 
   (4*G[q/(s12 + s23), (q - s23)/s12, q/s12, x])/(q*(s12 + s23)) - 
   (4*G[q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), x])/(q*(s12 + s23)) + 
   (4*G[q/(s12 + s23), q/(s12 + s23), 1, x])/(q*(s12 + s23)) + 
   (2*G[q/(s12 + s23), q/(s12 + s23), q/(s12 + s23), x])/(q*(s12 + s23)) + 
   (4*G[q/(s12 + s23), (s12 + s23)/s12, 1, x])/(q*(s12 + s23)) + 
   (6*G[q/(s12 + s23), (s12 + s23)/s12, q/s12, x])/(q*(s12 + s23)) - 
   (2*G[q/(s12 + s23), (s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
   (8*G[q/(s12 + s23), (s12 + s23)/s12, (s12 + s23)/s12, x])/
    (q*(s12 + s23)) + (2*G[(s12 + s23)/s12, 1, 1, x])/(q*(s12 + s23)) + 
   (2*G[(s12 + s23)/s12, q/s12, q/s12, x])/(q*(s12 + s23)) - 
   (4*G[(s12 + s23)/s12, q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
   (2*G[(s12 + s23)/s12, q/s12, q/(s12 + s23), x])/(q*(s12 + s23)) + 
   (4*G[(s12 + s23)/s12, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (2*G[(s12 + s23)/s12, q/(q - s23), 1, x])/(q*(s12 + s23)) - 
   (2*G[(s12 + s23)/s12, q/(q - s23), q/s12, x])/(q*(s12 + s23)) + 
   (4*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) - 
   (2*G[(s12 + s23)/s12, q/(q - s23), q/(s12 + s23), x])/(q*(s12 + s23)) - 
   (4*G[(s12 + s23)/s12, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
   (4*G[(s12 + s23)/s12, q/(s12 + s23), 1, x])/(q*(s12 + s23)) + 
   (6*G[(s12 + s23)/s12, q/(s12 + s23), q/s12, x])/(q*(s12 + s23)) - 
   (2*G[(s12 + s23)/s12, q/(s12 + s23), q/(q - s23), x])/(q*(s12 + s23)) + 
   (8*G[(s12 + s23)/s12, q/(s12 + s23), (s12 + s23)/s12, x])/
    (q*(s12 + s23)) + (2*G[(s12 + s23)/s12, (s12 + s23)/s12, 1, x])/
    (q*(s12 + s23)) + (10*G[(s12 + s23)/s12, (s12 + s23)/s12, q/s12, x])/
    (q*(s12 + s23)) - (10*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), 
      x])/(q*(s12 + s23)) + (8*G[(s12 + s23)/s12, (s12 + s23)/s12, 
      q/(s12 + s23), x])/(q*(s12 + s23)) + 
   G[q/(s12 + s23), (s12 + s23)/s12, x]*(-26/(q*(s12 + s23)) - 
     (8*G[0, x])/(q*(s12 + s23)) - (8*Log[z])/(q*(s12 + s23))) + 
   G[(s12 + s23)/s12, q/(s12 + s23), x]*(-26/(q*(s12 + s23)) - 
     (8*G[0, x])/(q*(s12 + s23)) - (8*Log[z])/(q*(s12 + s23))) + 
   G[q/(s12 + s23), q/s12, x]*(-13/(q*(s12 + s23)) - 
     (4*G[0, x])/(q*(s12 + s23)) - (4*Log[z])/(q*(s12 + s23))) + 
   G[(s12 + s23)/s12, q/s12, x]*(-13/(q*(s12 + s23)) - 
     (4*G[0, x])/(q*(s12 + s23)) - (4*Log[z])/(q*(s12 + s23))) + 
   G[q/(s12 + s23), 1, x]*(-13/(q*(s12 + s23)) - 
     (4*G[0, x])/(q*(s12 + s23)) + (2*G[q/s12, x])/(q*(s12 + s23)) - 
     (4*G[q/(q - s23), x])/(q*(s12 + s23)) - (2*G[q/(s12 + s23), x])/
      (q*(s12 + s23)) + (4*G[(s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (4*Log[z])/(q*(s12 + s23))) + G[(s12 + s23)/s12, 1, x]*
    (-13/(q*(s12 + s23)) - (4*G[0, x])/(q*(s12 + s23)) + 
     (2*G[q/s12, x])/(q*(s12 + s23)) - (4*G[q/(q - s23), x])/
      (q*(s12 + s23)) - (2*G[q/(s12 + s23), x])/(q*(s12 + s23)) + 
     (4*G[(s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (4*Log[z])/(q*(s12 + s23))) + G[0, q/(q - s23), x]*
    (-13/(q*(s12 + s23)) - (4*G[0, x])/(q*(s12 + s23)) + 
     (10*G[q/(s12 + s23), x])/(q*(s12 + s23)) + (10*G[(s12 + s23)/s12, x])/
      (q*(s12 + s23)) - (4*Log[z])/(q*(s12 + s23))) + 
   G[(s12 + s23)/s12, q/(q - s23), x]*(13/(q*(s12 + s23)) + 
     (4*G[0, x])/(q*(s12 + s23)) + (4*Log[z])/(q*(s12 + s23))) + 
   G[0, 1, x]*(13/(q*(s12 + s23)) + (4*G[0, x])/(q*(s12 + s23)) - 
     (6*G[q/(s12 + s23), x])/(q*(s12 + s23)) - (10*G[(s12 + s23)/s12, x])/
      (q*(s12 + s23)) + (4*Log[z])/(q*(s12 + s23))) + 
   G[0, q/s12, x]*(13/(q*(s12 + s23)) + (4*G[0, x])/(q*(s12 + s23)) - 
     (6*G[q/(s12 + s23), x])/(q*(s12 + s23)) - (10*G[(s12 + s23)/s12, x])/
      (q*(s12 + s23)) + (4*Log[z])/(q*(s12 + s23))) + 
   ((-2*G[0, 1, x])/(q*(s12 + s23)) - (2*G[0, q/s12, x])/(q*(s12 + s23)) + 
     (2*G[0, q/(q - s23), x])/(q*(s12 + s23)) + (2*G[q/(s12 + s23), 1, x])/
      (q*(s12 + s23)) + (2*G[q/(s12 + s23), q/s12, x])/(q*(s12 + s23)) + 
     (4*G[q/(s12 + s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (2*G[(s12 + s23)/s12, 1, x])/(q*(s12 + s23)) + 
     (2*G[(s12 + s23)/s12, q/s12, x])/(q*(s12 + s23)) - 
     (2*G[(s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
     (4*G[(s12 + s23)/s12, q/(s12 + s23), x])/(q*(s12 + s23)) + 
     G[q/(s12 + s23), x]*(-13/(q*(s12 + s23)) - (4*G[0, x])/(q*(s12 + s23)) - 
       (4*Log[z])/(q*(s12 + s23))))/eps + G[q/(s12 + s23), x]*
    (27/(q*(s12 + s23)) + (26*Log[z])/(q*(s12 + s23)) + 
     (4*Log[z]^2)/(q*(s12 + s23)) + G[0, x]*(26/(q*(s12 + s23)) + 
       (8*Log[z])/(q*(s12 + s23)))) + 
   eps*((-4*G[0, 1, x]^2)/(q*(s12 + s23)) - (4*G[0, q/s12, x]^2)/
      (q*(s12 + s23)) - (8*G[0, q/(q - s23), x]^2)/(q*(s12 + s23)) - 
     (16*G[q/(s12 + s23), x]*G[0, 0, 0, x])/(q*(s12 + s23)) + 
     (12*G[q/(s12 + s23), x]*G[0, 1, (q - s23)/s12, x])/(q*(s12 + s23)) + 
     (12*G[q/(s12 + s23), x]*G[0, q/s12, (q - s23)/s12, x])/(q*(s12 + s23)) - 
     (8*G[q/(s12 + s23), x]*G[0, q/(q - s23), (q - s23)/s12, x])/
      (q*(s12 + s23)) - (8*G[q/(s12 + s23), x]*G[0, (q - s23)/s12, 
        q/(q - s23), x])/(q*(s12 + s23)) - 
     (12*G[q/(s12 + s23), x]*G[0, q/(s12 + s23), (q - s23)/s12, x])/
      (q*(s12 + s23)) - (8*G[(s12 + s23)/s12, x]*G[0, q/(s12 + s23), 
        q/(s12 + s23), x])/(q*(s12 + s23)) - (14*G[0, 0, 0, 1, x])/
      (q*(s12 + s23)) - (14*G[0, 0, 0, q/s12, x])/(q*(s12 + s23)) + 
     (14*G[0, 0, 0, q/(q - s23), x])/(q*(s12 + s23)) + 
     (12*G[0, 0, 0, q/(s12 + s23), x])/(q*(s12 + s23)) + 
     (22*G[0, 0, 1, 1, x])/(q*(s12 + s23)) + (22*G[0, 0, 1, q/s12, x])/
      (q*(s12 + s23)) - (36*G[0, 0, 1, q/(q - s23), x])/(q*(s12 + s23)) + 
     (8*G[0, 0, 1, q/(s12 + s23), x])/(q*(s12 + s23)) + 
     (42*G[0, 0, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (22*G[0, 0, q/s12, 1, x])/(q*(s12 + s23)) + 
     (22*G[0, 0, q/s12, q/s12, x])/(q*(s12 + s23)) - 
     (36*G[0, 0, q/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
     (8*G[0, 0, q/s12, q/(s12 + s23), x])/(q*(s12 + s23)) + 
     (42*G[0, 0, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (30*G[0, 0, q/(q - s23), 1, x])/(q*(s12 + s23)) - 
     (30*G[0, 0, q/(q - s23), q/s12, x])/(q*(s12 + s23)) + 
     (44*G[0, 0, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) - 
     (16*G[0, 0, q/(q - s23), q/(s12 + s23), x])/(q*(s12 + s23)) - 
     (42*G[0, 0, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (16*G[0, 0, q/(s12 + s23), 1, x])/(q*(s12 + s23)) + 
     (16*G[0, 0, q/(s12 + s23), q/s12, x])/(q*(s12 + s23)) - 
     (16*G[0, 0, q/(s12 + s23), q/(q - s23), x])/(q*(s12 + s23)) - 
     (8*G[0, 0, q/(s12 + s23), q/(s12 + s23), x])/(q*(s12 + s23)) + 
     (76*G[0, 0, q/(s12 + s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (44*G[0, 0, (s12 + s23)/s12, 1, x])/(q*(s12 + s23)) + 
     (44*G[0, 0, (s12 + s23)/s12, q/s12, x])/(q*(s12 + s23)) - 
     (44*G[0, 0, (s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
     (76*G[0, 0, (s12 + s23)/s12, q/(s12 + s23), x])/(q*(s12 + s23)) + 
     (8*G[0, 1, 0, 1, x])/(q*(s12 + s23)) + (8*G[0, 1, 0, q/s12, x])/
      (q*(s12 + s23)) - (20*G[0, 1, 0, q/(q - s23), x])/(q*(s12 + s23)) + 
     (12*G[0, 1, 0, q/(s12 + s23), x])/(q*(s12 + s23)) + 
     (28*G[0, 1, 0, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (2*G[0, 1, 1, 1, x])/(q*(s12 + s23)) - (2*G[0, 1, 1, q/s12, x])/
      (q*(s12 + s23)) + (4*G[0, 1, 1, q/(q - s23), x])/(q*(s12 + s23)) + 
     (8*G[0, 1, 1, q/(s12 + s23), x])/(q*(s12 + s23)) + 
     (6*G[0, 1, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (2*G[0, 1, q/s12, 1, x])/(q*(s12 + s23)) - (2*G[0, 1, q/s12, q/s12, x])/
      (q*(s12 + s23)) + (4*G[0, 1, q/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
     (8*G[0, 1, q/s12, q/(s12 + s23), x])/(q*(s12 + s23)) + 
     (6*G[0, 1, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (4*G[0, 1, q/(q - s23), 1, x])/(q*(s12 + s23)) + 
     (4*G[0, 1, q/(q - s23), q/s12, x])/(q*(s12 + s23)) - 
     (8*G[0, 1, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) - 
     (12*G[0, 1, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (8*G[0, 1, (q - s23)/s12, 1, x])/(q*(s12 + s23)) - 
     (8*G[0, 1, (q - s23)/s12, q/s12, x])/(q*(s12 + s23)) - 
     (4*G[0, 1, (q - s23)/s12, q/(s12 + s23), x])/(q*(s12 + s23)) + 
     (8*G[0, 1, q/(s12 + s23), 1, x])/(q*(s12 + s23)) + 
     (8*G[0, 1, q/(s12 + s23), q/s12, x])/(q*(s12 + s23)) - 
     (16*G[0, 1, q/(s12 + s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (2*G[0, 1, (s12 + s23)/s12, 1, x])/(q*(s12 + s23)) - 
     (2*G[0, 1, (s12 + s23)/s12, q/s12, x])/(q*(s12 + s23)) + 
     (4*G[0, 1, (s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
     (16*G[0, 1, (s12 + s23)/s12, q/(s12 + s23), x])/(q*(s12 + s23)) + 
     (6*G[0, 1, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (8*G[0, q/s12, 0, 1, x])/(q*(s12 + s23)) + (8*G[0, q/s12, 0, q/s12, x])/
      (q*(s12 + s23)) - (20*G[0, q/s12, 0, q/(q - s23), x])/(q*(s12 + s23)) + 
     (12*G[0, q/s12, 0, q/(s12 + s23), x])/(q*(s12 + s23)) + 
     (28*G[0, q/s12, 0, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (2*G[0, q/s12, 1, 1, x])/(q*(s12 + s23)) - (2*G[0, q/s12, 1, q/s12, x])/
      (q*(s12 + s23)) + (4*G[0, q/s12, 1, q/(q - s23), x])/(q*(s12 + s23)) + 
     (8*G[0, q/s12, 1, q/(s12 + s23), x])/(q*(s12 + s23)) + 
     (6*G[0, q/s12, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (2*G[0, q/s12, q/s12, 1, x])/(q*(s12 + s23)) - 
     (2*G[0, q/s12, q/s12, q/s12, x])/(q*(s12 + s23)) + 
     (4*G[0, q/s12, q/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
     (8*G[0, q/s12, q/s12, q/(s12 + s23), x])/(q*(s12 + s23)) + 
     (6*G[0, q/s12, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (4*G[0, q/s12, q/(q - s23), 1, x])/(q*(s12 + s23)) + 
     (4*G[0, q/s12, q/(q - s23), q/s12, x])/(q*(s12 + s23)) - 
     (8*G[0, q/s12, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) - 
     (12*G[0, q/s12, q/(q - s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (8*G[0, q/s12, (q - s23)/s12, 1, x])/(q*(s12 + s23)) - 
     (8*G[0, q/s12, (q - s23)/s12, q/s12, x])/(q*(s12 + s23)) - 
     (4*G[0, q/s12, (q - s23)/s12, q/(s12 + s23), x])/(q*(s12 + s23)) + 
     (8*G[0, q/s12, q/(s12 + s23), 1, x])/(q*(s12 + s23)) + 
     (8*G[0, q/s12, q/(s12 + s23), q/s12, x])/(q*(s12 + s23)) - 
     (16*G[0, q/s12, q/(s12 + s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (2*G[0, q/s12, (s12 + s23)/s12, 1, x])/(q*(s12 + s23)) - 
     (2*G[0, q/s12, (s12 + s23)/s12, q/s12, x])/(q*(s12 + s23)) + 
     (4*G[0, q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
     (16*G[0, q/s12, (s12 + s23)/s12, q/(s12 + s23), x])/(q*(s12 + s23)) + 
     (6*G[0, q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (4*G[0, q/(q - s23), 0, 1, x])/(q*(s12 + s23)) - 
     (4*G[0, q/(q - s23), 0, q/s12, x])/(q*(s12 + s23)) + 
     (16*G[0, q/(q - s23), 0, q/(q - s23), x])/(q*(s12 + s23)) - 
     (24*G[0, q/(q - s23), 0, q/(s12 + s23), x])/(q*(s12 + s23)) - 
     (28*G[0, q/(q - s23), 0, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (2*G[0, q/(q - s23), 1, 1, x])/(q*(s12 + s23)) + 
     (2*G[0, q/(q - s23), 1, q/s12, x])/(q*(s12 + s23)) - 
     (4*G[0, q/(q - s23), 1, q/(q - s23), x])/(q*(s12 + s23)) + 
     (8*G[0, q/(q - s23), 1, q/(s12 + s23), x])/(q*(s12 + s23)) - 
     (6*G[0, q/(q - s23), 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (2*G[0, q/(q - s23), q/s12, 1, x])/(q*(s12 + s23)) + 
     (2*G[0, q/(q - s23), q/s12, q/s12, x])/(q*(s12 + s23)) - 
     (4*G[0, q/(q - s23), q/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
     (8*G[0, q/(q - s23), q/s12, q/(s12 + s23), x])/(q*(s12 + s23)) - 
     (6*G[0, q/(q - s23), q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (4*G[0, q/(q - s23), q/(q - s23), 1, x])/(q*(s12 + s23)) - 
     (4*G[0, q/(q - s23), q/(q - s23), q/s12, x])/(q*(s12 + s23)) + 
     (8*G[0, q/(q - s23), q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) + 
     (16*G[0, q/(q - s23), q/(q - s23), q/(s12 + s23), x])/(q*(s12 + s23)) + 
     (12*G[0, q/(q - s23), q/(q - s23), (s12 + s23)/s12, x])/
      (q*(s12 + s23)) + (8*G[0, q/(q - s23), (q - s23)/s12, q/(s12 + s23), 
        x])/(q*(s12 + s23)) - (8*G[0, q/(q - s23), q/(s12 + s23), 1, x])/
      (q*(s12 + s23)) - (8*G[0, q/(q - s23), q/(s12 + s23), q/s12, x])/
      (q*(s12 + s23)) + (16*G[0, q/(q - s23), q/(s12 + s23), q/(q - s23), x])/
      (q*(s12 + s23)) - (16*G[0, q/(q - s23), q/(s12 + s23), q/(s12 + s23), 
        x])/(q*(s12 + s23)) + (16*G[0, q/(q - s23), q/(s12 + s23), 
        (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (22*G[0, q/(q - s23), (s12 + s23)/s12, 1, x])/(q*(s12 + s23)) - 
     (22*G[0, q/(q - s23), (s12 + s23)/s12, q/s12, x])/(q*(s12 + s23)) + 
     (20*G[0, q/(q - s23), (s12 + s23)/s12, q/(q - s23), x])/
      (q*(s12 + s23)) + (16*G[0, q/(q - s23), (s12 + s23)/s12, q/(s12 + s23), 
        x])/(q*(s12 + s23)) - (6*G[0, q/(q - s23), (s12 + s23)/s12, 
        (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (8*G[0, (q - s23)/s12, q/(q - s23), q/(s12 + s23), x])/(q*(s12 + s23)) + 
     (8*G[0, (q - s23)/s12, q/(s12 + s23), q/(q - s23), x])/(q*(s12 + s23)) + 
     (12*G[0, q/(s12 + s23), 0, 1, x])/(q*(s12 + s23)) + 
     (12*G[0, q/(s12 + s23), 0, q/s12, x])/(q*(s12 + s23)) - 
     (8*G[0, q/(s12 + s23), 0, q/(q - s23), x])/(q*(s12 + s23)) - 
     (8*G[0, q/(s12 + s23), 0, q/(s12 + s23), x])/(q*(s12 + s23)) + 
     (32*G[0, q/(s12 + s23), 0, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (4*G[0, q/(s12 + s23), 1, 1, x])/(q*(s12 + s23)) + 
     (4*G[0, q/(s12 + s23), 1, q/s12, x])/(q*(s12 + s23)) - 
     (8*G[0, q/(s12 + s23), 1, q/(q - s23), x])/(q*(s12 + s23)) + 
     (8*G[0, q/(s12 + s23), 1, q/(s12 + s23), x])/(q*(s12 + s23)) - 
     (8*G[0, q/(s12 + s23), 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (4*G[0, q/(s12 + s23), q/s12, 1, x])/(q*(s12 + s23)) + 
     (4*G[0, q/(s12 + s23), q/s12, q/s12, x])/(q*(s12 + s23)) - 
     (8*G[0, q/(s12 + s23), q/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
     (8*G[0, q/(s12 + s23), q/s12, q/(s12 + s23), x])/(q*(s12 + s23)) - 
     (8*G[0, q/(s12 + s23), q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (8*G[0, q/(s12 + s23), q/(q - s23), 1, x])/(q*(s12 + s23)) - 
     (8*G[0, q/(s12 + s23), q/(q - s23), q/s12, x])/(q*(s12 + s23)) + 
     (16*G[0, q/(s12 + s23), q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) - 
     (16*G[0, q/(s12 + s23), q/(q - s23), q/(s12 + s23), x])/
      (q*(s12 + s23)) + (16*G[0, q/(s12 + s23), q/(q - s23), (s12 + s23)/s12, 
        x])/(q*(s12 + s23)) + (12*G[0, q/(s12 + s23), (q - s23)/s12, 1, x])/
      (q*(s12 + s23)) + (12*G[0, q/(s12 + s23), (q - s23)/s12, q/s12, x])/
      (q*(s12 + s23)) + (8*G[0, q/(s12 + s23), q/(s12 + s23), 1, x])/
      (q*(s12 + s23)) + (8*G[0, q/(s12 + s23), q/(s12 + s23), q/s12, x])/
      (q*(s12 + s23)) - (16*G[0, q/(s12 + s23), q/(s12 + s23), q/(q - s23), 
        x])/(q*(s12 + s23)) + (8*G[0, q/(s12 + s23), q/(s12 + s23), 
        (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (4*G[0, q/(s12 + s23), (s12 + s23)/s12, 1, x])/(q*(s12 + s23)) + 
     (4*G[0, q/(s12 + s23), (s12 + s23)/s12, q/s12, x])/(q*(s12 + s23)) - 
     (8*G[0, q/(s12 + s23), (s12 + s23)/s12, q/(q - s23), x])/
      (q*(s12 + s23)) + (8*G[0, q/(s12 + s23), (s12 + s23)/s12, 
        q/(s12 + s23), x])/(q*(s12 + s23)) - 
     (8*G[0, q/(s12 + s23), (s12 + s23)/s12, (s12 + s23)/s12, x])/
      (q*(s12 + s23)) + (8*G[0, (s12 + s23)/s12, 0, 1, x])/(q*(s12 + s23)) + 
     (8*G[0, (s12 + s23)/s12, 0, q/s12, x])/(q*(s12 + s23)) - 
     (8*G[0, (s12 + s23)/s12, 0, q/(q - s23), x])/(q*(s12 + s23)) + 
     (52*G[0, (s12 + s23)/s12, 0, q/(s12 + s23), x])/(q*(s12 + s23)) + 
     (4*G[0, (s12 + s23)/s12, 1, 1, x])/(q*(s12 + s23)) + 
     (4*G[0, (s12 + s23)/s12, 1, q/s12, x])/(q*(s12 + s23)) - 
     (8*G[0, (s12 + s23)/s12, 1, q/(q - s23), x])/(q*(s12 + s23)) - 
     (12*G[0, (s12 + s23)/s12, 1, q/(s12 + s23), x])/(q*(s12 + s23)) + 
     (8*G[0, (s12 + s23)/s12, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (4*G[0, (s12 + s23)/s12, q/s12, 1, x])/(q*(s12 + s23)) + 
     (4*G[0, (s12 + s23)/s12, q/s12, q/s12, x])/(q*(s12 + s23)) - 
     (8*G[0, (s12 + s23)/s12, q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
     (12*G[0, (s12 + s23)/s12, q/s12, q/(s12 + s23), x])/(q*(s12 + s23)) + 
     (8*G[0, (s12 + s23)/s12, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (4*G[0, (s12 + s23)/s12, q/(q - s23), 1, x])/(q*(s12 + s23)) - 
     (4*G[0, (s12 + s23)/s12, q/(q - s23), q/s12, x])/(q*(s12 + s23)) + 
     (8*G[0, (s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) - 
     (8*G[0, (s12 + s23)/s12, q/(q - s23), q/(s12 + s23), x])/
      (q*(s12 + s23)) - (8*G[0, (s12 + s23)/s12, q/(q - s23), 
        (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (4*G[0, (s12 + s23)/s12, q/(s12 + s23), 1, x])/(q*(s12 + s23)) + 
     (4*G[0, (s12 + s23)/s12, q/(s12 + s23), q/s12, x])/(q*(s12 + s23)) - 
     (8*G[0, (s12 + s23)/s12, q/(s12 + s23), q/(q - s23), x])/
      (q*(s12 + s23)) + (8*G[0, (s12 + s23)/s12, q/(s12 + s23), 
        q/(s12 + s23), x])/(q*(s12 + s23)) - 
     (8*G[0, (s12 + s23)/s12, q/(s12 + s23), (s12 + s23)/s12, x])/
      (q*(s12 + s23)) + (20*G[0, (s12 + s23)/s12, (s12 + s23)/s12, 1, x])/
      (q*(s12 + s23)) + (20*G[0, (s12 + s23)/s12, (s12 + s23)/s12, q/s12, x])/
      (q*(s12 + s23)) - (20*G[0, (s12 + s23)/s12, (s12 + s23)/s12, 
        q/(q - s23), x])/(q*(s12 + s23)) - 
     (8*G[0, (s12 + s23)/s12, (s12 + s23)/s12, q/(s12 + s23), x])/
      (q*(s12 + s23)) + (2*G[q/(s12 + s23), 1, 1, 1, x])/(q*(s12 + s23)) + 
     (2*G[q/(s12 + s23), 1, 1, q/s12, x])/(q*(s12 + s23)) - 
     (4*G[q/(s12 + s23), 1, 1, q/(q - s23), x])/(q*(s12 + s23)) - 
     (2*G[q/(s12 + s23), 1, 1, q/(s12 + s23), x])/(q*(s12 + s23)) + 
     (4*G[q/(s12 + s23), 1, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (2*G[q/(s12 + s23), 1, q/s12, 1, x])/(q*(s12 + s23)) + 
     (2*G[q/(s12 + s23), 1, q/s12, q/s12, x])/(q*(s12 + s23)) - 
     (4*G[q/(s12 + s23), 1, q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
     (2*G[q/(s12 + s23), 1, q/s12, q/(s12 + s23), x])/(q*(s12 + s23)) + 
     (4*G[q/(s12 + s23), 1, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (4*G[q/(s12 + s23), 1, q/(q - s23), 1, x])/(q*(s12 + s23)) - 
     (4*G[q/(s12 + s23), 1, q/(q - s23), q/s12, x])/(q*(s12 + s23)) + 
     (8*G[q/(s12 + s23), 1, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) - 
     (4*G[q/(s12 + s23), 1, q/(q - s23), q/(s12 + s23), x])/(q*(s12 + s23)) - 
     (8*G[q/(s12 + s23), 1, q/(q - s23), (s12 + s23)/s12, x])/
      (q*(s12 + s23)) + (8*G[q/(s12 + s23), 1, (q - s23)/s12, 1, x])/
      (q*(s12 + s23)) + (8*G[q/(s12 + s23), 1, (q - s23)/s12, q/s12, x])/
      (q*(s12 + s23)) - (8*G[q/(s12 + s23), 1, (q - s23)/s12, q/(s12 + s23), 
        x])/(q*(s12 + s23)) - (2*G[q/(s12 + s23), 1, q/(s12 + s23), 1, x])/
      (q*(s12 + s23)) - (2*G[q/(s12 + s23), 1, q/(s12 + s23), q/s12, x])/
      (q*(s12 + s23)) - (4*G[q/(s12 + s23), 1, q/(s12 + s23), q/(q - s23), 
        x])/(q*(s12 + s23)) + (2*G[q/(s12 + s23), 1, q/(s12 + s23), 
        q/(s12 + s23), x])/(q*(s12 + s23)) - 
     (4*G[q/(s12 + s23), 1, q/(s12 + s23), (s12 + s23)/s12, x])/
      (q*(s12 + s23)) + (12*G[q/(s12 + s23), 1, (s12 + s23)/s12, 1, x])/
      (q*(s12 + s23)) + (12*G[q/(s12 + s23), 1, (s12 + s23)/s12, q/s12, x])/
      (q*(s12 + s23)) - (16*G[q/(s12 + s23), 1, (s12 + s23)/s12, q/(q - s23), 
        x])/(q*(s12 + s23)) - (4*G[q/(s12 + s23), 1, (s12 + s23)/s12, 
        q/(s12 + s23), x])/(q*(s12 + s23)) + 
     (8*G[q/(s12 + s23), 1, (s12 + s23)/s12, (s12 + s23)/s12, x])/
      (q*(s12 + s23)) + (2*G[q/(s12 + s23), q/s12, 1, 1, x])/
      (q*(s12 + s23)) + (2*G[q/(s12 + s23), q/s12, 1, q/s12, x])/
      (q*(s12 + s23)) - (4*G[q/(s12 + s23), q/s12, 1, q/(q - s23), x])/
      (q*(s12 + s23)) - (2*G[q/(s12 + s23), q/s12, 1, q/(s12 + s23), x])/
      (q*(s12 + s23)) + (4*G[q/(s12 + s23), q/s12, 1, (s12 + s23)/s12, x])/
      (q*(s12 + s23)) + (2*G[q/(s12 + s23), q/s12, q/s12, 1, x])/
      (q*(s12 + s23)) + (2*G[q/(s12 + s23), q/s12, q/s12, q/s12, x])/
      (q*(s12 + s23)) - (4*G[q/(s12 + s23), q/s12, q/s12, q/(q - s23), x])/
      (q*(s12 + s23)) - (2*G[q/(s12 + s23), q/s12, q/s12, q/(s12 + s23), x])/
      (q*(s12 + s23)) + (4*G[q/(s12 + s23), q/s12, q/s12, (s12 + s23)/s12, 
        x])/(q*(s12 + s23)) - (4*G[q/(s12 + s23), q/s12, q/(q - s23), 1, x])/
      (q*(s12 + s23)) - (4*G[q/(s12 + s23), q/s12, q/(q - s23), q/s12, x])/
      (q*(s12 + s23)) + (8*G[q/(s12 + s23), q/s12, q/(q - s23), q/(q - s23), 
        x])/(q*(s12 + s23)) - (4*G[q/(s12 + s23), q/s12, q/(q - s23), 
        q/(s12 + s23), x])/(q*(s12 + s23)) - 
     (8*G[q/(s12 + s23), q/s12, q/(q - s23), (s12 + s23)/s12, x])/
      (q*(s12 + s23)) + (8*G[q/(s12 + s23), q/s12, (q - s23)/s12, 1, x])/
      (q*(s12 + s23)) + (8*G[q/(s12 + s23), q/s12, (q - s23)/s12, q/s12, x])/
      (q*(s12 + s23)) - (8*G[q/(s12 + s23), q/s12, (q - s23)/s12, 
        q/(s12 + s23), x])/(q*(s12 + s23)) - 
     (2*G[q/(s12 + s23), q/s12, q/(s12 + s23), 1, x])/(q*(s12 + s23)) - 
     (2*G[q/(s12 + s23), q/s12, q/(s12 + s23), q/s12, x])/(q*(s12 + s23)) - 
     (4*G[q/(s12 + s23), q/s12, q/(s12 + s23), q/(q - s23), x])/
      (q*(s12 + s23)) + (2*G[q/(s12 + s23), q/s12, q/(s12 + s23), 
        q/(s12 + s23), x])/(q*(s12 + s23)) - 
     (4*G[q/(s12 + s23), q/s12, q/(s12 + s23), (s12 + s23)/s12, x])/
      (q*(s12 + s23)) + (12*G[q/(s12 + s23), q/s12, (s12 + s23)/s12, 1, x])/
      (q*(s12 + s23)) + (12*G[q/(s12 + s23), q/s12, (s12 + s23)/s12, q/s12, 
        x])/(q*(s12 + s23)) - (16*G[q/(s12 + s23), q/s12, (s12 + s23)/s12, 
        q/(q - s23), x])/(q*(s12 + s23)) - 
     (4*G[q/(s12 + s23), q/s12, (s12 + s23)/s12, q/(s12 + s23), x])/
      (q*(s12 + s23)) + (8*G[q/(s12 + s23), q/s12, (s12 + s23)/s12, 
        (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (4*G[q/(s12 + s23), (q - s23)/s12, 1, 1, x])/(q*(s12 + s23)) + 
     (4*G[q/(s12 + s23), (q - s23)/s12, 1, q/s12, x])/(q*(s12 + s23)) - 
     (8*G[q/(s12 + s23), (q - s23)/s12, 1, q/(q - s23), x])/(q*(s12 + s23)) - 
     (4*G[q/(s12 + s23), (q - s23)/s12, 1, q/(s12 + s23), x])/
      (q*(s12 + s23)) + (8*G[q/(s12 + s23), (q - s23)/s12, 1, 
        (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (4*G[q/(s12 + s23), (q - s23)/s12, q/s12, 1, x])/(q*(s12 + s23)) + 
     (4*G[q/(s12 + s23), (q - s23)/s12, q/s12, q/s12, x])/(q*(s12 + s23)) - 
     (8*G[q/(s12 + s23), (q - s23)/s12, q/s12, q/(q - s23), x])/
      (q*(s12 + s23)) - (4*G[q/(s12 + s23), (q - s23)/s12, q/s12, 
        q/(s12 + s23), x])/(q*(s12 + s23)) + 
     (8*G[q/(s12 + s23), (q - s23)/s12, q/s12, (s12 + s23)/s12, x])/
      (q*(s12 + s23)) + (4*G[q/(s12 + s23), (q - s23)/s12, (q - s23)/s12, 1, 
        x])/(q*(s12 + s23)) + (4*G[q/(s12 + s23), (q - s23)/s12, 
        (q - s23)/s12, q/s12, x])/(q*(s12 + s23)) - 
     (4*G[q/(s12 + s23), (q - s23)/s12, (q - s23)/s12, q/(s12 + s23), x])/
      (q*(s12 + s23)) - (8*G[q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), 
        (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (8*G[q/(s12 + s23), (q - s23)/s12, (s12 + s23)/s12, 1, x])/
      (q*(s12 + s23)) + (8*G[q/(s12 + s23), (q - s23)/s12, (s12 + s23)/s12, 
        q/s12, x])/(q*(s12 + s23)) - 
     (8*G[q/(s12 + s23), (q - s23)/s12, (s12 + s23)/s12, q/(s12 + s23), x])/
      (q*(s12 + s23)) + (2*G[q/(s12 + s23), q/(s12 + s23), q/(s12 + s23), 1, 
        x])/(q*(s12 + s23)) + (2*G[q/(s12 + s23), q/(s12 + s23), 
        q/(s12 + s23), q/s12, x])/(q*(s12 + s23)) + 
     (4*G[q/(s12 + s23), q/(s12 + s23), q/(s12 + s23), (s12 + s23)/s12, x])/
      (q*(s12 + s23)) + (2*G[q/(s12 + s23), q/(s12 + s23), (s12 + s23)/s12, 
        1, x])/(q*(s12 + s23)) + (2*G[q/(s12 + s23), q/(s12 + s23), 
        (s12 + s23)/s12, q/s12, x])/(q*(s12 + s23)) - 
     (2*G[q/(s12 + s23), q/(s12 + s23), (s12 + s23)/s12, q/(q - s23), x])/
      (q*(s12 + s23)) + (4*G[q/(s12 + s23), q/(s12 + s23), (s12 + s23)/s12, 
        q/(s12 + s23), x])/(q*(s12 + s23)) + 
     (6*G[q/(s12 + s23), (s12 + s23)/s12, 1, 1, x])/(q*(s12 + s23)) + 
     (6*G[q/(s12 + s23), (s12 + s23)/s12, 1, q/s12, x])/(q*(s12 + s23)) - 
     (12*G[q/(s12 + s23), (s12 + s23)/s12, 1, q/(q - s23), x])/
      (q*(s12 + s23)) - (6*G[q/(s12 + s23), (s12 + s23)/s12, 1, 
        q/(s12 + s23), x])/(q*(s12 + s23)) + 
     (12*G[q/(s12 + s23), (s12 + s23)/s12, 1, (s12 + s23)/s12, x])/
      (q*(s12 + s23)) + (6*G[q/(s12 + s23), (s12 + s23)/s12, q/s12, 1, x])/
      (q*(s12 + s23)) + (6*G[q/(s12 + s23), (s12 + s23)/s12, q/s12, q/s12, 
        x])/(q*(s12 + s23)) - (12*G[q/(s12 + s23), (s12 + s23)/s12, q/s12, 
        q/(q - s23), x])/(q*(s12 + s23)) - 
     (6*G[q/(s12 + s23), (s12 + s23)/s12, q/s12, q/(s12 + s23), x])/
      (q*(s12 + s23)) + (12*G[q/(s12 + s23), (s12 + s23)/s12, q/s12, 
        (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (2*G[q/(s12 + s23), (s12 + s23)/s12, q/(q - s23), 1, x])/
      (q*(s12 + s23)) - (2*G[q/(s12 + s23), (s12 + s23)/s12, q/(q - s23), 
        q/s12, x])/(q*(s12 + s23)) + 
     (4*G[q/(s12 + s23), (s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/
      (q*(s12 + s23)) - (2*G[q/(s12 + s23), (s12 + s23)/s12, q/(q - s23), 
        q/(s12 + s23), x])/(q*(s12 + s23)) - 
     (4*G[q/(s12 + s23), (s12 + s23)/s12, q/(q - s23), (s12 + s23)/s12, x])/
      (q*(s12 + s23)) + (8*G[q/(s12 + s23), (s12 + s23)/s12, (q - s23)/s12, 
        1, x])/(q*(s12 + s23)) + (8*G[q/(s12 + s23), (s12 + s23)/s12, 
        (q - s23)/s12, q/s12, x])/(q*(s12 + s23)) - 
     (8*G[q/(s12 + s23), (s12 + s23)/s12, (q - s23)/s12, q/(s12 + s23), x])/
      (q*(s12 + s23)) + (2*G[q/(s12 + s23), (s12 + s23)/s12, q/(s12 + s23), 
        1, x])/(q*(s12 + s23)) + (2*G[q/(s12 + s23), (s12 + s23)/s12, 
        q/(s12 + s23), q/s12, x])/(q*(s12 + s23)) - 
     (2*G[q/(s12 + s23), (s12 + s23)/s12, q/(s12 + s23), q/(q - s23), x])/
      (q*(s12 + s23)) + (4*G[q/(s12 + s23), (s12 + s23)/s12, q/(s12 + s23), 
        q/(s12 + s23), x])/(q*(s12 + s23)) + 
     (18*G[q/(s12 + s23), (s12 + s23)/s12, (s12 + s23)/s12, 1, x])/
      (q*(s12 + s23)) + (18*G[q/(s12 + s23), (s12 + s23)/s12, 
        (s12 + s23)/s12, q/s12, x])/(q*(s12 + s23)) - 
     (10*G[q/(s12 + s23), (s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/
      (q*(s12 + s23)) + (16*G[q/(s12 + s23), (s12 + s23)/s12, 
        (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (2*G[(s12 + s23)/s12, 1, 1, 1, x])/(q*(s12 + s23)) + 
     (2*G[(s12 + s23)/s12, 1, 1, q/s12, x])/(q*(s12 + s23)) - 
     (4*G[(s12 + s23)/s12, 1, 1, q/(q - s23), x])/(q*(s12 + s23)) - 
     (2*G[(s12 + s23)/s12, 1, 1, q/(s12 + s23), x])/(q*(s12 + s23)) + 
     (4*G[(s12 + s23)/s12, 1, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (2*G[(s12 + s23)/s12, 1, q/s12, 1, x])/(q*(s12 + s23)) + 
     (2*G[(s12 + s23)/s12, 1, q/s12, q/s12, x])/(q*(s12 + s23)) - 
     (4*G[(s12 + s23)/s12, 1, q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
     (2*G[(s12 + s23)/s12, 1, q/s12, q/(s12 + s23), x])/(q*(s12 + s23)) + 
     (4*G[(s12 + s23)/s12, 1, q/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (4*G[(s12 + s23)/s12, 1, q/(q - s23), 1, x])/(q*(s12 + s23)) - 
     (4*G[(s12 + s23)/s12, 1, q/(q - s23), q/s12, x])/(q*(s12 + s23)) + 
     (8*G[(s12 + s23)/s12, 1, q/(q - s23), q/(q - s23), x])/(q*(s12 + s23)) - 
     (4*G[(s12 + s23)/s12, 1, q/(q - s23), q/(s12 + s23), x])/
      (q*(s12 + s23)) - (8*G[(s12 + s23)/s12, 1, q/(q - s23), 
        (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (8*G[(s12 + s23)/s12, 1, (q - s23)/s12, 1, x])/(q*(s12 + s23)) + 
     (8*G[(s12 + s23)/s12, 1, (q - s23)/s12, q/s12, x])/(q*(s12 + s23)) - 
     (8*G[(s12 + s23)/s12, 1, (q - s23)/s12, q/(s12 + s23), x])/
      (q*(s12 + s23)) - (2*G[(s12 + s23)/s12, 1, q/(s12 + s23), 1, x])/
      (q*(s12 + s23)) - (2*G[(s12 + s23)/s12, 1, q/(s12 + s23), q/s12, x])/
      (q*(s12 + s23)) - (4*G[(s12 + s23)/s12, 1, q/(s12 + s23), q/(q - s23), 
        x])/(q*(s12 + s23)) + (2*G[(s12 + s23)/s12, 1, q/(s12 + s23), 
        q/(s12 + s23), x])/(q*(s12 + s23)) - 
     (4*G[(s12 + s23)/s12, 1, q/(s12 + s23), (s12 + s23)/s12, x])/
      (q*(s12 + s23)) + (12*G[(s12 + s23)/s12, 1, (s12 + s23)/s12, 1, x])/
      (q*(s12 + s23)) + (12*G[(s12 + s23)/s12, 1, (s12 + s23)/s12, q/s12, x])/
      (q*(s12 + s23)) - (16*G[(s12 + s23)/s12, 1, (s12 + s23)/s12, 
        q/(q - s23), x])/(q*(s12 + s23)) - 
     (4*G[(s12 + s23)/s12, 1, (s12 + s23)/s12, q/(s12 + s23), x])/
      (q*(s12 + s23)) + (8*G[(s12 + s23)/s12, 1, (s12 + s23)/s12, 
        (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (2*G[(s12 + s23)/s12, q/s12, 1, 1, x])/(q*(s12 + s23)) + 
     (2*G[(s12 + s23)/s12, q/s12, 1, q/s12, x])/(q*(s12 + s23)) - 
     (4*G[(s12 + s23)/s12, q/s12, 1, q/(q - s23), x])/(q*(s12 + s23)) - 
     (2*G[(s12 + s23)/s12, q/s12, 1, q/(s12 + s23), x])/(q*(s12 + s23)) + 
     (4*G[(s12 + s23)/s12, q/s12, 1, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (2*G[(s12 + s23)/s12, q/s12, q/s12, 1, x])/(q*(s12 + s23)) + 
     (2*G[(s12 + s23)/s12, q/s12, q/s12, q/s12, x])/(q*(s12 + s23)) - 
     (4*G[(s12 + s23)/s12, q/s12, q/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
     (2*G[(s12 + s23)/s12, q/s12, q/s12, q/(s12 + s23), x])/(q*(s12 + s23)) + 
     (4*G[(s12 + s23)/s12, q/s12, q/s12, (s12 + s23)/s12, x])/
      (q*(s12 + s23)) - (4*G[(s12 + s23)/s12, q/s12, q/(q - s23), 1, x])/
      (q*(s12 + s23)) - (4*G[(s12 + s23)/s12, q/s12, q/(q - s23), q/s12, x])/
      (q*(s12 + s23)) + (8*G[(s12 + s23)/s12, q/s12, q/(q - s23), 
        q/(q - s23), x])/(q*(s12 + s23)) - 
     (4*G[(s12 + s23)/s12, q/s12, q/(q - s23), q/(s12 + s23), x])/
      (q*(s12 + s23)) - (8*G[(s12 + s23)/s12, q/s12, q/(q - s23), 
        (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (8*G[(s12 + s23)/s12, q/s12, (q - s23)/s12, 1, x])/(q*(s12 + s23)) + 
     (8*G[(s12 + s23)/s12, q/s12, (q - s23)/s12, q/s12, x])/(q*(s12 + s23)) - 
     (8*G[(s12 + s23)/s12, q/s12, (q - s23)/s12, q/(s12 + s23), x])/
      (q*(s12 + s23)) - (2*G[(s12 + s23)/s12, q/s12, q/(s12 + s23), 1, x])/
      (q*(s12 + s23)) - (2*G[(s12 + s23)/s12, q/s12, q/(s12 + s23), q/s12, 
        x])/(q*(s12 + s23)) - (4*G[(s12 + s23)/s12, q/s12, q/(s12 + s23), 
        q/(q - s23), x])/(q*(s12 + s23)) + 
     (2*G[(s12 + s23)/s12, q/s12, q/(s12 + s23), q/(s12 + s23), x])/
      (q*(s12 + s23)) - (4*G[(s12 + s23)/s12, q/s12, q/(s12 + s23), 
        (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (12*G[(s12 + s23)/s12, q/s12, (s12 + s23)/s12, 1, x])/(q*(s12 + s23)) + 
     (12*G[(s12 + s23)/s12, q/s12, (s12 + s23)/s12, q/s12, x])/
      (q*(s12 + s23)) - (16*G[(s12 + s23)/s12, q/s12, (s12 + s23)/s12, 
        q/(q - s23), x])/(q*(s12 + s23)) - 
     (4*G[(s12 + s23)/s12, q/s12, (s12 + s23)/s12, q/(s12 + s23), x])/
      (q*(s12 + s23)) + (8*G[(s12 + s23)/s12, q/s12, (s12 + s23)/s12, 
        (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (2*G[(s12 + s23)/s12, q/(q - s23), 1, 1, x])/(q*(s12 + s23)) - 
     (2*G[(s12 + s23)/s12, q/(q - s23), 1, q/s12, x])/(q*(s12 + s23)) + 
     (4*G[(s12 + s23)/s12, q/(q - s23), 1, q/(q - s23), x])/(q*(s12 + s23)) - 
     (10*G[(s12 + s23)/s12, q/(q - s23), 1, q/(s12 + s23), x])/
      (q*(s12 + s23)) - (4*G[(s12 + s23)/s12, q/(q - s23), 1, 
        (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (2*G[(s12 + s23)/s12, q/(q - s23), q/s12, 1, x])/(q*(s12 + s23)) - 
     (2*G[(s12 + s23)/s12, q/(q - s23), q/s12, q/s12, x])/(q*(s12 + s23)) + 
     (4*G[(s12 + s23)/s12, q/(q - s23), q/s12, q/(q - s23), x])/
      (q*(s12 + s23)) - (10*G[(s12 + s23)/s12, q/(q - s23), q/s12, 
        q/(s12 + s23), x])/(q*(s12 + s23)) - 
     (4*G[(s12 + s23)/s12, q/(q - s23), q/s12, (s12 + s23)/s12, x])/
      (q*(s12 + s23)) + (4*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), 1, 
        x])/(q*(s12 + s23)) + (4*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), 
        q/s12, x])/(q*(s12 + s23)) - 
     (8*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), q/(q - s23), x])/
      (q*(s12 + s23)) + (4*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), 
        q/(s12 + s23), x])/(q*(s12 + s23)) + 
     (8*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), (s12 + s23)/s12, x])/
      (q*(s12 + s23)) - (2*G[(s12 + s23)/s12, q/(q - s23), q/(s12 + s23), 1, 
        x])/(q*(s12 + s23)) - (2*G[(s12 + s23)/s12, q/(q - s23), 
        q/(s12 + s23), q/s12, x])/(q*(s12 + s23)) + 
     (4*G[(s12 + s23)/s12, q/(q - s23), q/(s12 + s23), q/(q - s23), x])/
      (q*(s12 + s23)) - (2*G[(s12 + s23)/s12, q/(q - s23), q/(s12 + s23), 
        q/(s12 + s23), x])/(q*(s12 + s23)) - 
     (4*G[(s12 + s23)/s12, q/(q - s23), q/(s12 + s23), (s12 + s23)/s12, x])/
      (q*(s12 + s23)) + (4*G[(s12 + s23)/s12, q/(q - s23), (s12 + s23)/s12, 
        1, x])/(q*(s12 + s23)) + (4*G[(s12 + s23)/s12, q/(q - s23), 
        (s12 + s23)/s12, q/s12, x])/(q*(s12 + s23)) - 
     (4*G[(s12 + s23)/s12, q/(q - s23), (s12 + s23)/s12, q/(s12 + s23), x])/
      (q*(s12 + s23)) - (8*G[(s12 + s23)/s12, q/(q - s23), (s12 + s23)/s12, 
        (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (6*G[(s12 + s23)/s12, q/(s12 + s23), 1, 1, x])/(q*(s12 + s23)) + 
     (6*G[(s12 + s23)/s12, q/(s12 + s23), 1, q/s12, x])/(q*(s12 + s23)) - 
     (12*G[(s12 + s23)/s12, q/(s12 + s23), 1, q/(q - s23), x])/
      (q*(s12 + s23)) - (6*G[(s12 + s23)/s12, q/(s12 + s23), 1, 
        q/(s12 + s23), x])/(q*(s12 + s23)) + 
     (12*G[(s12 + s23)/s12, q/(s12 + s23), 1, (s12 + s23)/s12, x])/
      (q*(s12 + s23)) + (6*G[(s12 + s23)/s12, q/(s12 + s23), q/s12, 1, x])/
      (q*(s12 + s23)) + (6*G[(s12 + s23)/s12, q/(s12 + s23), q/s12, q/s12, 
        x])/(q*(s12 + s23)) - (12*G[(s12 + s23)/s12, q/(s12 + s23), q/s12, 
        q/(q - s23), x])/(q*(s12 + s23)) - 
     (6*G[(s12 + s23)/s12, q/(s12 + s23), q/s12, q/(s12 + s23), x])/
      (q*(s12 + s23)) + (12*G[(s12 + s23)/s12, q/(s12 + s23), q/s12, 
        (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (2*G[(s12 + s23)/s12, q/(s12 + s23), q/(q - s23), 1, x])/
      (q*(s12 + s23)) - (2*G[(s12 + s23)/s12, q/(s12 + s23), q/(q - s23), 
        q/s12, x])/(q*(s12 + s23)) + 
     (4*G[(s12 + s23)/s12, q/(s12 + s23), q/(q - s23), q/(q - s23), x])/
      (q*(s12 + s23)) - (2*G[(s12 + s23)/s12, q/(s12 + s23), q/(q - s23), 
        q/(s12 + s23), x])/(q*(s12 + s23)) - 
     (4*G[(s12 + s23)/s12, q/(s12 + s23), q/(q - s23), (s12 + s23)/s12, x])/
      (q*(s12 + s23)) + (8*G[(s12 + s23)/s12, q/(s12 + s23), (q - s23)/s12, 
        1, x])/(q*(s12 + s23)) + (8*G[(s12 + s23)/s12, q/(s12 + s23), 
        (q - s23)/s12, q/s12, x])/(q*(s12 + s23)) - 
     (8*G[(s12 + s23)/s12, q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), x])/
      (q*(s12 + s23)) + (2*G[(s12 + s23)/s12, q/(s12 + s23), q/(s12 + s23), 
        1, x])/(q*(s12 + s23)) + (2*G[(s12 + s23)/s12, q/(s12 + s23), 
        q/(s12 + s23), q/s12, x])/(q*(s12 + s23)) - 
     (2*G[(s12 + s23)/s12, q/(s12 + s23), q/(s12 + s23), q/(q - s23), x])/
      (q*(s12 + s23)) + (4*G[(s12 + s23)/s12, q/(s12 + s23), q/(s12 + s23), 
        q/(s12 + s23), x])/(q*(s12 + s23)) + 
     (18*G[(s12 + s23)/s12, q/(s12 + s23), (s12 + s23)/s12, 1, x])/
      (q*(s12 + s23)) + (18*G[(s12 + s23)/s12, q/(s12 + s23), 
        (s12 + s23)/s12, q/s12, x])/(q*(s12 + s23)) - 
     (10*G[(s12 + s23)/s12, q/(s12 + s23), (s12 + s23)/s12, q/(q - s23), x])/
      (q*(s12 + s23)) + (16*G[(s12 + s23)/s12, q/(s12 + s23), 
        (s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
     (10*G[(s12 + s23)/s12, (s12 + s23)/s12, 1, 1, x])/(q*(s12 + s23)) + 
     (10*G[(s12 + s23)/s12, (s12 + s23)/s12, 1, q/s12, x])/(q*(s12 + s23)) - 
     (20*G[(s12 + s23)/s12, (s12 + s23)/s12, 1, q/(q - s23), x])/
      (q*(s12 + s23)) + (2*G[(s12 + s23)/s12, (s12 + s23)/s12, 1, 
        q/(s12 + s23), x])/(q*(s12 + s23)) + 
     (20*G[(s12 + s23)/s12, (s12 + s23)/s12, 1, (s12 + s23)/s12, x])/
      (q*(s12 + s23)) + (10*G[(s12 + s23)/s12, (s12 + s23)/s12, q/s12, 1, x])/
      (q*(s12 + s23)) + (10*G[(s12 + s23)/s12, (s12 + s23)/s12, q/s12, q/s12, 
        x])/(q*(s12 + s23)) - (20*G[(s12 + s23)/s12, (s12 + s23)/s12, q/s12, 
        q/(q - s23), x])/(q*(s12 + s23)) + 
     (2*G[(s12 + s23)/s12, (s12 + s23)/s12, q/s12, q/(s12 + s23), x])/
      (q*(s12 + s23)) + (20*G[(s12 + s23)/s12, (s12 + s23)/s12, q/s12, 
        (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
     (10*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), 1, x])/
      (q*(s12 + s23)) - (10*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), 
        q/s12, x])/(q*(s12 + s23)) + 
     (20*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/
      (q*(s12 + s23)) - (10*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), 
        q/(s12 + s23), x])/(q*(s12 + s23)) - 
     (20*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), (s12 + s23)/s12, 
        x])/(q*(s12 + s23)) + (18*G[(s12 + s23)/s12, (s12 + s23)/s12, 
        q/(s12 + s23), 1, x])/(q*(s12 + s23)) + 
     (18*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(s12 + s23), q/s12, x])/
      (q*(s12 + s23)) - (10*G[(s12 + s23)/s12, (s12 + s23)/s12, 
        q/(s12 + s23), q/(q - s23), x])/(q*(s12 + s23)) + 
     (16*G[(s12 + s23)/s12, (s12 + s23)/s12, q/(s12 + s23), (s12 + s23)/s12, 
        x])/(q*(s12 + s23)) + (26*G[(s12 + s23)/s12, (s12 + s23)/s12, 
        (s12 + s23)/s12, 1, x])/(q*(s12 + s23)) + 
     (26*G[(s12 + s23)/s12, (s12 + s23)/s12, (s12 + s23)/s12, q/s12, x])/
      (q*(s12 + s23)) - (26*G[(s12 + s23)/s12, (s12 + s23)/s12, 
        (s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
     (16*G[(s12 + s23)/s12, (s12 + s23)/s12, (s12 + s23)/s12, q/(s12 + s23), 
        x])/(q*(s12 + s23)) + G[(s12 + s23)/s12, (s12 + s23)/s12, q/s12, x]*
      (-65/(q*(s12 + s23)) - (20*G[0, x])/(q*(s12 + s23)) - 
       (20*Log[z])/(q*(s12 + s23))) + G[q/(s12 + s23), (s12 + s23)/s12, 
       (s12 + s23)/s12, x]*(-52/(q*(s12 + s23)) - 
       (16*G[0, x])/(q*(s12 + s23)) - (16*Log[z])/(q*(s12 + s23))) + 
     G[(s12 + s23)/s12, q/(s12 + s23), (s12 + s23)/s12, x]*
      (-52/(q*(s12 + s23)) - (16*G[0, x])/(q*(s12 + s23)) - 
       (16*Log[z])/(q*(s12 + s23))) + G[(s12 + s23)/s12, (s12 + s23)/s12, 
       q/(s12 + s23), x]*(-52/(q*(s12 + s23)) - (16*G[0, x])/
        (q*(s12 + s23)) - (16*Log[z])/(q*(s12 + s23))) + 
     G[0, 1, q/(s12 + s23), x]*(-52/(q*(s12 + s23)) - 
       (16*G[0, x])/(q*(s12 + s23)) + (32*G[(s12 + s23)/s12, x])/
        (q*(s12 + s23)) - (16*Log[z])/(q*(s12 + s23))) + 
     G[0, q/s12, q/(s12 + s23), x]*(-52/(q*(s12 + s23)) - 
       (16*G[0, x])/(q*(s12 + s23)) + (32*G[(s12 + s23)/s12, x])/
        (q*(s12 + s23)) - (16*Log[z])/(q*(s12 + s23))) + 
     G[q/(s12 + s23), (s12 + s23)/s12, q/s12, x]*(-39/(q*(s12 + s23)) - 
       (12*G[0, x])/(q*(s12 + s23)) - (12*Log[z])/(q*(s12 + s23))) + 
     G[(s12 + s23)/s12, q/(s12 + s23), q/s12, x]*(-39/(q*(s12 + s23)) - 
       (12*G[0, x])/(q*(s12 + s23)) - (12*Log[z])/(q*(s12 + s23))) + 
     G[0, 1, (s12 + s23)/s12, x]*(-39/(q*(s12 + s23)) - 
       (12*G[0, x])/(q*(s12 + s23)) + (6*G[q/(s12 + s23), x])/
        (q*(s12 + s23)) + (6*G[(s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (12*Log[z])/(q*(s12 + s23))) + G[0, q/s12, (s12 + s23)/s12, x]*
      (-39/(q*(s12 + s23)) - (12*G[0, x])/(q*(s12 + s23)) + 
       (6*G[q/(s12 + s23), x])/(q*(s12 + s23)) + (6*G[(s12 + s23)/s12, x])/
        (q*(s12 + s23)) - (12*Log[z])/(q*(s12 + s23))) + 
     G[0, 0, 1, x]*(-39/(q*(s12 + s23)) - (12*G[0, x])/(q*(s12 + s23)) + 
       (2*G[q/(s12 + s23), x])/(q*(s12 + s23)) + (26*G[(s12 + s23)/s12, x])/
        (q*(s12 + s23)) - (12*Log[z])/(q*(s12 + s23))) + 
     G[0, 0, q/s12, x]*(-39/(q*(s12 + s23)) - (12*G[0, x])/(q*(s12 + s23)) + 
       (2*G[q/(s12 + s23), x])/(q*(s12 + s23)) + (26*G[(s12 + s23)/s12, x])/
        (q*(s12 + s23)) - (12*Log[z])/(q*(s12 + s23))) + 
     G[q/(q - s23), q/(s12 + s23), 1, x]*(-26/(q*(s12 + s23)) - 
       (8*G[0, x])/(q*(s12 + s23)) - (8*Log[z])/(q*(s12 + s23))) + 
     G[q/(q - s23), (s12 + s23)/s12, 1, x]*(-26/(q*(s12 + s23)) - 
       (8*G[0, x])/(q*(s12 + s23)) - (8*Log[z])/(q*(s12 + s23))) + 
     G[q/(s12 + s23), q/s12, (s12 + s23)/s12, x]*(-26/(q*(s12 + s23)) - 
       (8*G[0, x])/(q*(s12 + s23)) - (8*Log[z])/(q*(s12 + s23))) + 
     G[q/(s12 + s23), q/(q - s23), 1, x]*(-26/(q*(s12 + s23)) - 
       (8*G[0, x])/(q*(s12 + s23)) - (8*Log[z])/(q*(s12 + s23))) + 
     G[q/(s12 + s23), (q - s23)/s12, 1, x]*(-26/(q*(s12 + s23)) - 
       (8*G[0, x])/(q*(s12 + s23)) - (8*Log[z])/(q*(s12 + s23))) + 
     G[q/(s12 + s23), (q - s23)/s12, q/s12, x]*(-26/(q*(s12 + s23)) - 
       (8*G[0, x])/(q*(s12 + s23)) - (8*Log[z])/(q*(s12 + s23))) + 
     G[q/(s12 + s23), q/(s12 + s23), 1, x]*(-26/(q*(s12 + s23)) - 
       (8*G[0, x])/(q*(s12 + s23)) - (8*Log[z])/(q*(s12 + s23))) + 
     G[q/(s12 + s23), (s12 + s23)/s12, 1, x]*(-26/(q*(s12 + s23)) - 
       (8*G[0, x])/(q*(s12 + s23)) - (8*Log[z])/(q*(s12 + s23))) + 
     G[(s12 + s23)/s12, q/s12, (s12 + s23)/s12, x]*(-26/(q*(s12 + s23)) - 
       (8*G[0, x])/(q*(s12 + s23)) - (8*Log[z])/(q*(s12 + s23))) + 
     G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x]*
      (-26/(q*(s12 + s23)) - (8*G[0, x])/(q*(s12 + s23)) - 
       (8*Log[z])/(q*(s12 + s23))) + G[(s12 + s23)/s12, q/(s12 + s23), 1, x]*
      (-26/(q*(s12 + s23)) - (8*G[0, x])/(q*(s12 + s23)) - 
       (8*Log[z])/(q*(s12 + s23))) + G[0, (s12 + s23)/s12, 1, x]*
      (-26/(q*(s12 + s23)) - (8*G[0, x])/(q*(s12 + s23)) - 
       (4*G[q/(s12 + s23), x])/(q*(s12 + s23)) - 
       (8*Log[z])/(q*(s12 + s23))) + G[0, (s12 + s23)/s12, q/s12, x]*
      (-26/(q*(s12 + s23)) - (8*G[0, x])/(q*(s12 + s23)) - 
       (4*G[q/(s12 + s23), x])/(q*(s12 + s23)) - 
       (8*Log[z])/(q*(s12 + s23))) + G[0, q/(s12 + s23), 1, x]*
      (-26/(q*(s12 + s23)) - (8*G[0, x])/(q*(s12 + s23)) + 
       (16*G[(s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (8*Log[z])/(q*(s12 + s23))) + G[0, q/(s12 + s23), q/s12, x]*
      (-26/(q*(s12 + s23)) - (8*G[0, x])/(q*(s12 + s23)) + 
       (16*G[(s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (8*Log[z])/(q*(s12 + s23))) + G[0, 1, q/(q - s23), x]*
      (-26/(q*(s12 + s23)) - (8*G[0, x])/(q*(s12 + s23)) + 
       (4*G[q/(s12 + s23), x])/(q*(s12 + s23)) + (20*G[(s12 + s23)/s12, x])/
        (q*(s12 + s23)) - (8*Log[z])/(q*(s12 + s23))) + 
     G[0, q/s12, q/(q - s23), x]*(-26/(q*(s12 + s23)) - 
       (8*G[0, x])/(q*(s12 + s23)) + (4*G[q/(s12 + s23), x])/
        (q*(s12 + s23)) + (20*G[(s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (8*Log[z])/(q*(s12 + s23))) + G[q/(s12 + s23), 1, 1, x]*
      (-13/(q*(s12 + s23)) - (4*G[0, x])/(q*(s12 + s23)) - 
       (4*Log[z])/(q*(s12 + s23))) + G[q/(s12 + s23), q/s12, q/s12, x]*
      (-13/(q*(s12 + s23)) - (4*G[0, x])/(q*(s12 + s23)) - 
       (4*Log[z])/(q*(s12 + s23))) + G[q/(s12 + s23), q/(s12 + s23), 
       q/(s12 + s23), x]*(-13/(q*(s12 + s23)) - (4*G[0, x])/(q*(s12 + s23)) - 
       (4*Log[z])/(q*(s12 + s23))) + G[(s12 + s23)/s12, 1, 1, x]*
      (-13/(q*(s12 + s23)) - (4*G[0, x])/(q*(s12 + s23)) - 
       (4*Log[z])/(q*(s12 + s23))) + G[(s12 + s23)/s12, q/s12, q/s12, x]*
      (-13/(q*(s12 + s23)) - (4*G[0, x])/(q*(s12 + s23)) - 
       (4*Log[z])/(q*(s12 + s23))) + G[(s12 + s23)/s12, q/(q - s23), 1, x]*
      (-13/(q*(s12 + s23)) - (4*G[0, x])/(q*(s12 + s23)) - 
       (4*Log[z])/(q*(s12 + s23))) + G[(s12 + s23)/s12, (s12 + s23)/s12, 1, 
       x]*(-13/(q*(s12 + s23)) - (4*G[0, x])/(q*(s12 + s23)) - 
       (4*Log[z])/(q*(s12 + s23))) + G[0, q/(q - s23), 1, x]*
      (-13/(q*(s12 + s23)) - (4*G[0, x])/(q*(s12 + s23)) + 
       (2*G[q/(s12 + s23), x])/(q*(s12 + s23)) + (10*G[(s12 + s23)/s12, x])/
        (q*(s12 + s23)) - (4*Log[z])/(q*(s12 + s23))) + 
     G[0, q/(q - s23), q/s12, x]*(-13/(q*(s12 + s23)) - 
       (4*G[0, x])/(q*(s12 + s23)) + (2*G[q/(s12 + s23), x])/
        (q*(s12 + s23)) + (10*G[(s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (4*Log[z])/(q*(s12 + s23))) + G[q/s12, q/(s12 + s23), 1, x]*
      (13/(q*(s12 + s23)) + (4*G[0, x])/(q*(s12 + s23)) + 
       (4*Log[z])/(q*(s12 + s23))) + G[q/s12, (s12 + s23)/s12, 1, x]*
      (13/(q*(s12 + s23)) + (4*G[0, x])/(q*(s12 + s23)) + 
       (4*Log[z])/(q*(s12 + s23))) + G[q/(s12 + s23), q/s12, q/(s12 + s23), 
       x]*(13/(q*(s12 + s23)) + (4*G[0, x])/(q*(s12 + s23)) + 
       (4*Log[z])/(q*(s12 + s23))) + G[q/(s12 + s23), (s12 + s23)/s12, 
       q/(q - s23), x]*(13/(q*(s12 + s23)) + (4*G[0, x])/(q*(s12 + s23)) + 
       (4*Log[z])/(q*(s12 + s23))) + G[(s12 + s23)/s12, q/s12, q/(s12 + s23), 
       x]*(13/(q*(s12 + s23)) + (4*G[0, x])/(q*(s12 + s23)) + 
       (4*Log[z])/(q*(s12 + s23))) + G[(s12 + s23)/s12, q/(q - s23), q/s12, 
       x]*(13/(q*(s12 + s23)) + (4*G[0, x])/(q*(s12 + s23)) + 
       (4*Log[z])/(q*(s12 + s23))) + G[(s12 + s23)/s12, q/(q - s23), 
       q/(s12 + s23), x]*(13/(q*(s12 + s23)) + (4*G[0, x])/(q*(s12 + s23)) + 
       (4*Log[z])/(q*(s12 + s23))) + G[(s12 + s23)/s12, q/(s12 + s23), 
       q/(q - s23), x]*(13/(q*(s12 + s23)) + (4*G[0, x])/(q*(s12 + s23)) + 
       (4*Log[z])/(q*(s12 + s23))) + G[0, 1, 1, x]*(13/(q*(s12 + s23)) + 
       (4*G[0, x])/(q*(s12 + s23)) - (6*G[q/(s12 + s23), x])/
        (q*(s12 + s23)) - (10*G[(s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (4*Log[z])/(q*(s12 + s23))) + G[0, 1, q/s12, x]*
      (13/(q*(s12 + s23)) + (4*G[0, x])/(q*(s12 + s23)) - 
       (6*G[q/(s12 + s23), x])/(q*(s12 + s23)) - (10*G[(s12 + s23)/s12, x])/
        (q*(s12 + s23)) + (4*Log[z])/(q*(s12 + s23))) + 
     G[0, q/s12, 1, x]*(13/(q*(s12 + s23)) + (4*G[0, x])/(q*(s12 + s23)) - 
       (6*G[q/(s12 + s23), x])/(q*(s12 + s23)) - (10*G[(s12 + s23)/s12, x])/
        (q*(s12 + s23)) + (4*Log[z])/(q*(s12 + s23))) + 
     G[0, q/s12, q/s12, x]*(13/(q*(s12 + s23)) + 
       (4*G[0, x])/(q*(s12 + s23)) - (6*G[q/(s12 + s23), x])/
        (q*(s12 + s23)) - (10*G[(s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (4*Log[z])/(q*(s12 + s23))) + G[q/(s12 + s23), q/s12, q/(q - s23), x]*
      (26/(q*(s12 + s23)) + (8*G[0, x])/(q*(s12 + s23)) + 
       (8*Log[z])/(q*(s12 + s23))) + G[q/(s12 + s23), (q - s23)/s12, 
       q/(s12 + s23), x]*(26/(q*(s12 + s23)) + (8*G[0, x])/(q*(s12 + s23)) + 
       (8*Log[z])/(q*(s12 + s23))) + G[(s12 + s23)/s12, q/s12, q/(q - s23), 
       x]*(26/(q*(s12 + s23)) + (8*G[0, x])/(q*(s12 + s23)) + 
       (8*Log[z])/(q*(s12 + s23))) + G[(s12 + s23)/s12, q/(q - s23), 
       (s12 + s23)/s12, x]*(26/(q*(s12 + s23)) + 
       (8*G[0, x])/(q*(s12 + s23)) + (8*Log[z])/(q*(s12 + s23))) + 
     G[0, q/(s12 + s23), (s12 + s23)/s12, x]*(26/(q*(s12 + s23)) + 
       (8*G[0, x])/(q*(s12 + s23)) - (4*G[q/(s12 + s23), x])/
        (q*(s12 + s23)) + (8*Log[z])/(q*(s12 + s23))) + 
     G[0, (s12 + s23)/s12, q/(s12 + s23), x]*(26/(q*(s12 + s23)) + 
       (8*G[0, x])/(q*(s12 + s23)) - (4*G[q/(s12 + s23), x])/
        (q*(s12 + s23)) + (8*Log[z])/(q*(s12 + s23))) + 
     G[0, (s12 + s23)/s12, q/(q - s23), x]*(26/(q*(s12 + s23)) + 
       (8*G[0, x])/(q*(s12 + s23)) + (4*G[q/(s12 + s23), x])/
        (q*(s12 + s23)) + (8*Log[z])/(q*(s12 + s23))) + 
     G[0, q/(q - s23), q/(q - s23), x]*(26/(q*(s12 + s23)) + 
       (8*G[0, x])/(q*(s12 + s23)) - (20*G[q/(s12 + s23), x])/
        (q*(s12 + s23)) - (20*G[(s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (8*Log[z])/(q*(s12 + s23))) + G[0, 0, q/(s12 + s23), x]*
      (26/(q*(s12 + s23)) + (8*G[0, x])/(q*(s12 + s23)) + 
       (4*G[q/(s12 + s23), x])/(q*(s12 + s23)) - (20*G[(s12 + s23)/s12, x])/
        (q*(s12 + s23)) + (8*Log[z])/(q*(s12 + s23))) + 
     G[0, 0, q/(q - s23), x]*(39/(q*(s12 + s23)) + 
       (12*G[0, x])/(q*(s12 + s23)) - (6*G[q/(s12 + s23), x])/
        (q*(s12 + s23)) - (26*G[(s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (12*Log[z])/(q*(s12 + s23))) + G[0, q/(q - s23), (s12 + s23)/s12, x]*
      (39/(q*(s12 + s23)) + (12*G[0, x])/(q*(s12 + s23)) - 
       (6*G[q/(s12 + s23), x])/(q*(s12 + s23)) - (6*G[(s12 + s23)/s12, x])/
        (q*(s12 + s23)) + (12*Log[z])/(q*(s12 + s23))) + 
     G[0, q/(q - s23), q/(s12 + s23), x]*(52/(q*(s12 + s23)) + 
       (16*G[0, x])/(q*(s12 + s23)) + (8*G[q/(s12 + s23), x])/
        (q*(s12 + s23)) - (32*G[(s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (16*Log[z])/(q*(s12 + s23))) + G[0, q/(s12 + s23), q/(q - s23), x]*
      (52/(q*(s12 + s23)) + (16*G[0, x])/(q*(s12 + s23)) + 
       (8*G[q/(s12 + s23), x])/(q*(s12 + s23)) - (32*G[(s12 + s23)/s12, x])/
        (q*(s12 + s23)) + (16*Log[z])/(q*(s12 + s23))) + 
     G[(s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x]*
      (65/(q*(s12 + s23)) + (20*G[0, x])/(q*(s12 + s23)) + 
       (20*Log[z])/(q*(s12 + s23))) + G[0, 0, x]*
      ((-8*G[0, 1, x])/(q*(s12 + s23)) - (8*G[0, q/s12, x])/(q*(s12 + s23)) + 
       (8*G[0, q/(q - s23), x])/(q*(s12 + s23)) + (8*G[q/(s12 + s23), 1, x])/
        (q*(s12 + s23)) + (8*G[q/(s12 + s23), q/s12, x])/(q*(s12 + s23)) + 
       (16*G[q/(s12 + s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (8*G[(s12 + s23)/s12, 1, x])/(q*(s12 + s23)) + 
       (8*G[(s12 + s23)/s12, q/s12, x])/(q*(s12 + s23)) - 
       (8*G[(s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
       (16*G[(s12 + s23)/s12, q/(s12 + s23), x])/(q*(s12 + s23)) + 
       G[q/(s12 + s23), x]*(-52/(q*(s12 + s23)) - (16*Log[z])/
          (q*(s12 + s23)))) + G[(s12 + s23)/s12, q/(q - s23), x]*
      (-27/(q*(s12 + s23)) - (26*Log[z])/(q*(s12 + s23)) - 
       (4*Log[z]^2)/(q*(s12 + s23)) + G[0, x]*(-26/(q*(s12 + s23)) - 
         (8*Log[z])/(q*(s12 + s23)))) + G[0, q/(s12 + s23), x]*
      ((-8*G[0, x]*G[(s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (32*G[0, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (4*G[q/(s12 + s23), 1, x])/(q*(s12 + s23)) - 
       (4*G[q/(s12 + s23), q/s12, x])/(q*(s12 + s23)) + 
       (12*G[q/(s12 + s23), (q - s23)/s12, x])/(q*(s12 + s23)) + 
       (4*G[q/(s12 + s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (4*G[(s12 + s23)/s12, 1, x])/(q*(s12 + s23)) - 
       (4*G[(s12 + s23)/s12, q/s12, x])/(q*(s12 + s23)) + 
       (16*G[(s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)) + 
       (4*G[(s12 + s23)/s12, q/(s12 + s23), x])/(q*(s12 + s23)) + 
       (8*G[(s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       G[(s12 + s23)/s12, x]*(-26/(q*(s12 + s23)) - 
         (8*Log[z])/(q*(s12 + s23)))) + G[q/(s12 + s23), q/s12, x]*
      (27/(q*(s12 + s23)) + (26*Log[z])/(q*(s12 + s23)) + 
       (4*Log[z]^2)/(q*(s12 + s23)) + G[0, x]*(26/(q*(s12 + s23)) + 
         (8*Log[z])/(q*(s12 + s23)))) + G[(s12 + s23)/s12, q/s12, x]*
      (27/(q*(s12 + s23)) + (26*Log[z])/(q*(s12 + s23)) + 
       (4*Log[z]^2)/(q*(s12 + s23)) + G[0, x]*(26/(q*(s12 + s23)) + 
         (8*Log[z])/(q*(s12 + s23)))) + G[0, q/(q - s23), x]*
      (27/(q*(s12 + s23)) + (8*G[0, q/(s12 + s23), x])/(q*(s12 + s23)) + 
       (28*G[0, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (8*G[q/(s12 + s23), 1, x])/(q*(s12 + s23)) + 
       (8*G[q/(s12 + s23), q/s12, x])/(q*(s12 + s23)) + 
       (8*G[q/(s12 + s23), (q - s23)/s12, x])/(q*(s12 + s23)) + 
       (2*G[q/(s12 + s23), q/(s12 + s23), x])/(q*(s12 + s23)) + 
       (26*G[q/(s12 + s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (8*G[(s12 + s23)/s12, 1, x])/(q*(s12 + s23)) + 
       (8*G[(s12 + s23)/s12, q/s12, x])/(q*(s12 + s23)) + 
       (26*G[(s12 + s23)/s12, q/(s12 + s23), x])/(q*(s12 + s23)) + 
       (26*G[(s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) + 
       (26*Log[z])/(q*(s12 + s23)) + (4*Log[z]^2)/(q*(s12 + s23)) + 
       G[(s12 + s23)/s12, x]*(-65/(q*(s12 + s23)) - (20*Log[z])/
          (q*(s12 + s23))) + G[q/(s12 + s23), x]*(-65/(q*(s12 + s23)) - 
         (20*G[0, x])/(q*(s12 + s23)) - (20*Log[z])/(q*(s12 + s23))) + 
       G[0, x]*(26/(q*(s12 + s23)) - (20*G[(s12 + s23)/s12, x])/
          (q*(s12 + s23)) + (8*Log[z])/(q*(s12 + s23)))) + 
     G[q/(s12 + s23), 1, x]*(27/(q*(s12 + s23)) + 
       (26*Log[z])/(q*(s12 + s23)) + (4*Log[z]^2)/(q*(s12 + s23)) + 
       G[(s12 + s23)/s12, x]*(-26/(q*(s12 + s23)) - 
         (8*Log[z])/(q*(s12 + s23))) + G[q/s12, x]*(-13/(q*(s12 + s23)) - 
         (4*Log[z])/(q*(s12 + s23))) + G[q/(s12 + s23), x]*
        (13/(q*(s12 + s23)) + (4*G[0, x])/(q*(s12 + s23)) + 
         (4*Log[z])/(q*(s12 + s23))) + G[q/(q - s23), x]*
        (26/(q*(s12 + s23)) + (8*Log[z])/(q*(s12 + s23))) + 
       G[0, x]*(26/(q*(s12 + s23)) - (4*G[q/s12, x])/(q*(s12 + s23)) + 
         (8*G[q/(q - s23), x])/(q*(s12 + s23)) - (8*G[(s12 + s23)/s12, x])/
          (q*(s12 + s23)) + (8*Log[z])/(q*(s12 + s23)))) + 
     G[(s12 + s23)/s12, 1, x]*(27/(q*(s12 + s23)) + 
       (26*Log[z])/(q*(s12 + s23)) + (4*Log[z]^2)/(q*(s12 + s23)) + 
       G[(s12 + s23)/s12, x]*(-26/(q*(s12 + s23)) - 
         (8*Log[z])/(q*(s12 + s23))) + G[q/s12, x]*(-13/(q*(s12 + s23)) - 
         (4*Log[z])/(q*(s12 + s23))) + G[q/(s12 + s23), x]*
        (13/(q*(s12 + s23)) + (4*G[0, x])/(q*(s12 + s23)) + 
         (4*Log[z])/(q*(s12 + s23))) + G[q/(q - s23), x]*
        (26/(q*(s12 + s23)) + (8*Log[z])/(q*(s12 + s23))) + 
       G[0, x]*(26/(q*(s12 + s23)) - (4*G[q/s12, x])/(q*(s12 + s23)) + 
         (8*G[q/(q - s23), x])/(q*(s12 + s23)) - (8*G[(s12 + s23)/s12, x])/
          (q*(s12 + s23)) + (8*Log[z])/(q*(s12 + s23)))) + 
     G[q/(s12 + s23), (s12 + s23)/s12, x]*(54/(q*(s12 + s23)) + 
       (52*Log[z])/(q*(s12 + s23)) + (8*Log[z]^2)/(q*(s12 + s23)) + 
       G[0, x]*(52/(q*(s12 + s23)) + (16*Log[z])/(q*(s12 + s23)))) + 
     G[(s12 + s23)/s12, q/(s12 + s23), x]*(54/(q*(s12 + s23)) + 
       (52*Log[z])/(q*(s12 + s23)) + (8*Log[z]^2)/(q*(s12 + s23)) + 
       G[0, x]*(52/(q*(s12 + s23)) + (16*Log[z])/(q*(s12 + s23)))) + 
     G[0, q/s12, x]*(-27/(q*(s12 + s23)) + (12*G[0, q/(q - s23), x])/
        (q*(s12 + s23)) - (8*G[0, q/(s12 + s23), x])/(q*(s12 + s23)) - 
       (28*G[0, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (12*G[q/(s12 + s23), (q - s23)/s12, x])/(q*(s12 + s23)) - 
       (2*G[q/(s12 + s23), q/(s12 + s23), x])/(q*(s12 + s23)) - 
       (18*G[q/(s12 + s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (8*G[(s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
       (18*G[(s12 + s23)/s12, q/(s12 + s23), x])/(q*(s12 + s23)) - 
       (26*G[(s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (26*Log[z])/(q*(s12 + s23)) - (4*Log[z]^2)/(q*(s12 + s23)) + 
       G[0, x]*(-26/(q*(s12 + s23)) + (20*G[(s12 + s23)/s12, x])/
          (q*(s12 + s23)) - (8*Log[z])/(q*(s12 + s23))) + 
       G[q/(s12 + s23), x]*(39/(q*(s12 + s23)) + (12*G[0, x])/
          (q*(s12 + s23)) + (12*Log[z])/(q*(s12 + s23))) + 
       G[(s12 + s23)/s12, x]*(65/(q*(s12 + s23)) + (20*Log[z])/
          (q*(s12 + s23)))) + G[0, 1, x]*(-27/(q*(s12 + s23)) - 
       (8*G[0, q/s12, x])/(q*(s12 + s23)) + (12*G[0, q/(q - s23), x])/
        (q*(s12 + s23)) - (8*G[0, q/(s12 + s23), x])/(q*(s12 + s23)) - 
       (28*G[0, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (12*G[q/(s12 + s23), (q - s23)/s12, x])/(q*(s12 + s23)) - 
       (2*G[q/(s12 + s23), q/(s12 + s23), x])/(q*(s12 + s23)) - 
       (18*G[q/(s12 + s23), (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (8*G[(s12 + s23)/s12, q/(q - s23), x])/(q*(s12 + s23)) - 
       (18*G[(s12 + s23)/s12, q/(s12 + s23), x])/(q*(s12 + s23)) - 
       (26*G[(s12 + s23)/s12, (s12 + s23)/s12, x])/(q*(s12 + s23)) - 
       (26*Log[z])/(q*(s12 + s23)) - (4*Log[z]^2)/(q*(s12 + s23)) + 
       G[0, x]*(-26/(q*(s12 + s23)) + (20*G[(s12 + s23)/s12, x])/
          (q*(s12 + s23)) - (8*Log[z])/(q*(s12 + s23))) + 
       G[q/(s12 + s23), x]*(39/(q*(s12 + s23)) + (12*G[0, x])/
          (q*(s12 + s23)) + (12*Log[z])/(q*(s12 + s23))) + 
       G[(s12 + s23)/s12, x]*(65/(q*(s12 + s23)) + (20*Log[z])/
          (q*(s12 + s23)))) + G[q/(s12 + s23), x]*
      ((-54*Log[z])/(q*(s12 + s23)) - (26*Log[z]^2)/(q*(s12 + s23)) - 
       (8*Log[z]^3)/(3*q*(s12 + s23)) + G[0, x]*(-54/(q*(s12 + s23)) - 
         (52*Log[z])/(q*(s12 + s23)) - (8*Log[z]^2)/(q*(s12 + s23))) + 
       (6*(-3 + 8*Zeta[3]))/(q*(s12 + s23))))};
P23G021010011= {(1 - x)^(1 + eps)*x*(1 - (s12*x)/q)^(1 + eps)*
   (1 - ((q - s23)*x)/q)^(3*eps), 0, 
  (2*G[q/(q - s23), x])/(eps^2*(q^2 - q*s23)) + 
   (4*G[(q - s23)/s12, x]*G[0, q/(q - s23), x])/(q^2 - q*s23) + 
   (6*G[0, 0, 1, x])/(q^2 - q*s23) + (6*G[0, 0, q/s12, x])/(q^2 - q*s23) - 
   (4*G[0, 0, q/(q - s23), x])/(q^2 - q*s23) - (6*G[0, 0, q/(s12 + s23), x])/
    (q^2 - q*s23) - (2*G[0, 1, 1, x])/(q^2 - q*s23) - 
   (2*G[0, 1, q/s12, x])/(q^2 - q*s23) + (8*G[0, 1, q/(q - s23), x])/
    (q^2 - q*s23) + (6*G[0, 1, (q - s23)/s12, x])/(q^2 - q*s23) + 
   (4*G[0, 1, q/(s12 + s23), x])/(q^2 - q*s23) - 
   (2*G[0, q/s12, 1, x])/(q^2 - q*s23) - (2*G[0, q/s12, q/s12, x])/
    (q^2 - q*s23) + (8*G[0, q/s12, q/(q - s23), x])/(q^2 - q*s23) + 
   (6*G[0, q/s12, (q - s23)/s12, x])/(q^2 - q*s23) + 
   (4*G[0, q/s12, q/(s12 + s23), x])/(q^2 - q*s23) + 
   (4*G[0, q/(q - s23), 1, x])/(q^2 - q*s23) + 
   (4*G[0, q/(q - s23), q/s12, x])/(q^2 - q*s23) - 
   (4*G[0, q/(q - s23), (q - s23)/s12, x])/(q^2 - q*s23) - 
   (8*G[0, q/(q - s23), q/(s12 + s23), x])/(q^2 - q*s23) + 
   (4*G[0, (q - s23)/s12, 1, x])/(q^2 - q*s23) + 
   (4*G[0, (q - s23)/s12, q/s12, x])/(q^2 - q*s23) - 
   (4*G[0, (q - s23)/s12, q/(q - s23), x])/(q^2 - q*s23) - 
   (4*G[0, (q - s23)/s12, q/(s12 + s23), x])/(q^2 - q*s23) + 
   (2*G[0, q/(s12 + s23), 1, x])/(q^2 - q*s23) + 
   (2*G[0, q/(s12 + s23), q/s12, x])/(q^2 - q*s23) - 
   (8*G[0, q/(s12 + s23), q/(q - s23), x])/(q^2 - q*s23) - 
   (6*G[0, q/(s12 + s23), (q - s23)/s12, x])/(q^2 - q*s23) - 
   (4*G[0, q/(s12 + s23), q/(s12 + s23), x])/(q^2 - q*s23) - 
   (2*G[q/s12, q/(q - s23), 1, x])/(q^2 - q*s23) - 
   (2*G[q/s12, (q - s23)/s12, 1, x])/(q^2 - q*s23) + 
   (2*G[q/(q - s23), 1, 1, x])/(q^2 - q*s23) + 
   (2*G[q/(q - s23), q/s12, q/s12, x])/(q^2 - q*s23) + 
   (2*G[q/(q - s23), q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
   (4*G[q/(q - s23), q/s12, q/(s12 + s23), x])/(q^2 - q*s23) + 
   (4*G[q/(q - s23), q/(q - s23), 1, x])/(q^2 - q*s23) + 
   (8*G[q/(q - s23), q/(q - s23), q/s12, x])/(q^2 - q*s23) + 
   (26*G[q/(q - s23), q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) + 
   (4*G[q/(q - s23), (q - s23)/s12, 1, x])/(q^2 - q*s23) + 
   (6*G[q/(q - s23), (q - s23)/s12, q/s12, x])/(q^2 - q*s23) - 
   (6*G[q/(q - s23), (q - s23)/s12, q/(s12 + s23), x])/(q^2 - q*s23) + 
   (4*G[q/(q - s23), q/(s12 + s23), 1, x])/(q^2 - q*s23) + 
   (4*G[q/(q - s23), (s12 + s23)/s12, 1, x])/(q^2 - q*s23) + 
   (4*G[q/(q - s23), (s12 + s23)/s12, q/s12, x])/(q^2 - q*s23) - 
   (4*G[q/(q - s23), (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) + 
   (2*G[(q - s23)/s12, 1, 1, x])/(q^2 - q*s23) + 
   (2*G[(q - s23)/s12, q/s12, q/s12, x])/(q^2 - q*s23) + 
   (2*G[(q - s23)/s12, q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
   (4*G[(q - s23)/s12, q/s12, q/(s12 + s23), x])/(q^2 - q*s23) + 
   (4*G[(q - s23)/s12, q/(q - s23), 1, x])/(q^2 - q*s23) + 
   (6*G[(q - s23)/s12, q/(q - s23), q/s12, x])/(q^2 - q*s23) - 
   (6*G[(q - s23)/s12, q/(q - s23), q/(s12 + s23), x])/(q^2 - q*s23) + 
   (2*G[(q - s23)/s12, (q - s23)/s12, 1, x])/(q^2 - q*s23) + 
   (2*G[(q - s23)/s12, (q - s23)/s12, q/s12, x])/(q^2 - q*s23) - 
   (2*G[(q - s23)/s12, (q - s23)/s12, q/(s12 + s23), x])/(q^2 - q*s23) + 
   (2*G[(q - s23)/s12, q/(s12 + s23), 1, x])/(q^2 - q*s23) - 
   (2*G[(q - s23)/s12, q/(s12 + s23), q/s12, x])/(q^2 - q*s23) - 
   (6*G[(q - s23)/s12, q/(s12 + s23), q/(q - s23), x])/(q^2 - q*s23) + 
   (4*G[(q - s23)/s12, q/(s12 + s23), q/(s12 + s23), x])/(q^2 - q*s23) + 
   (4*G[q/(s12 + s23), q/(q - s23), 1, x])/(q^2 - q*s23) + 
   (4*G[q/(s12 + s23), (q - s23)/s12, 1, x])/(q^2 - q*s23) + 
   G[q/(q - s23), q/(q - s23), x]*(-52/(q^2 - q*s23) - 
     (16*Log[z])/(q^2 - q*s23)) + G[q/(q - s23), q/s12, x]*
    (-13/(q^2 - q*s23) - (4*Log[z])/(q^2 - q*s23)) + 
   G[(q - s23)/s12, q/s12, x]*(-13/(q^2 - q*s23) - 
     (4*Log[z])/(q^2 - q*s23)) + G[0, q/(s12 + s23), x]*
    (-13/(q^2 - q*s23) + (14*G[q/(q - s23), x])/(q^2 - q*s23) + 
     (6*G[(q - s23)/s12, x])/(q^2 - q*s23) - (4*Log[z])/(q^2 - q*s23)) + 
   G[q/(q - s23), 1, x]*(-13/(q^2 - q*s23) + (2*G[q/s12, x])/(q^2 - q*s23) + 
     (2*G[q/(q - s23), x])/(q^2 - q*s23) - (4*G[q/(s12 + s23), x])/
      (q^2 - q*s23) - (4*Log[z])/(q^2 - q*s23)) + 
   G[(q - s23)/s12, 1, x]*(-13/(q^2 - q*s23) + (2*G[q/s12, x])/
      (q^2 - q*s23) + (2*G[q/(q - s23), x])/(q^2 - q*s23) - 
     (4*G[q/(s12 + s23), x])/(q^2 - q*s23) - (4*Log[z])/(q^2 - q*s23)) + 
   G[(q - s23)/s12, q/(s12 + s23), x]*(13/(q^2 - q*s23) + 
     (4*Log[z])/(q^2 - q*s23)) + G[0, 1, x]*(13/(q^2 - q*s23) - 
     (10*G[q/(q - s23), x])/(q^2 - q*s23) - (6*G[(q - s23)/s12, x])/
      (q^2 - q*s23) + (4*Log[z])/(q^2 - q*s23)) + 
   G[0, q/s12, x]*(13/(q^2 - q*s23) - (10*G[q/(q - s23), x])/(q^2 - q*s23) - 
     (6*G[(q - s23)/s12, x])/(q^2 - q*s23) + (4*Log[z])/(q^2 - q*s23)) + 
   G[q/(q - s23), x]*(27/(q^2 - q*s23) + (26*Log[z])/(q^2 - q*s23) + 
     (4*Log[z]^2)/(q^2 - q*s23)) + ((-2*G[0, 1, x])/(q^2 - q*s23) - 
     (2*G[0, q/s12, x])/(q^2 - q*s23) + (2*G[0, q/(s12 + s23), x])/
      (q^2 - q*s23) + (2*G[q/(q - s23), 1, x])/(q^2 - q*s23) + 
     (2*G[q/(q - s23), q/s12, x])/(q^2 - q*s23) + 
     (8*G[q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) + 
     (2*G[(q - s23)/s12, 1, x])/(q^2 - q*s23) + 
     (2*G[(q - s23)/s12, q/s12, x])/(q^2 - q*s23) - 
     (2*G[(q - s23)/s12, q/(s12 + s23), x])/(q^2 - q*s23) + 
     G[q/(q - s23), x]*(-13/(q^2 - q*s23) - (4*Log[z])/(q^2 - q*s23)))/eps + 
   eps*((12*G[q/(q - s23), x]*G[0, 1, (s12 + s23)/s12, x])/(q^2 - q*s23) + 
     (12*G[q/(q - s23), x]*G[0, q/s12, (s12 + s23)/s12, x])/(q^2 - q*s23) - 
     (8*G[(q - s23)/s12, x]*G[0, q/(q - s23), q/(q - s23), x])/
      (q^2 - q*s23) - (12*G[q/(q - s23), x]*G[0, q/(q - s23), 
        (s12 + s23)/s12, x])/(q^2 - q*s23) - 
     (8*G[q/(q - s23), x]*G[0, q/(s12 + s23), (s12 + s23)/s12, x])/
      (q^2 - q*s23) - (8*G[q/(q - s23), x]*G[0, (s12 + s23)/s12, 
        q/(s12 + s23), x])/(q^2 - q*s23) - (14*G[0, 0, 0, 1, x])/
      (q^2 - q*s23) - (14*G[0, 0, 0, q/s12, x])/(q^2 - q*s23) + 
     (12*G[0, 0, 0, q/(q - s23), x])/(q^2 - q*s23) + 
     (14*G[0, 0, 0, q/(s12 + s23), x])/(q^2 - q*s23) + 
     (6*G[0, 0, 1, 1, x])/(q^2 - q*s23) + (6*G[0, 0, 1, q/s12, x])/
      (q^2 - q*s23) - (8*G[0, 0, 1, q/(q - s23), x])/(q^2 - q*s23) - 
     (14*G[0, 0, 1, (q - s23)/s12, x])/(q^2 - q*s23) - 
     (12*G[0, 0, 1, q/(s12 + s23), x])/(q^2 - q*s23) + 
     (6*G[0, 0, q/s12, 1, x])/(q^2 - q*s23) + (6*G[0, 0, q/s12, q/s12, x])/
      (q^2 - q*s23) - (8*G[0, 0, q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (14*G[0, 0, q/s12, (q - s23)/s12, x])/(q^2 - q*s23) - 
     (12*G[0, 0, q/s12, q/(s12 + s23), x])/(q^2 - q*s23) - 
     (8*G[0, 0, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) + 
     (12*G[0, 0, q/(q - s23), (q - s23)/s12, x])/(q^2 - q*s23) - 
     (12*G[0, 0, (q - s23)/s12, 1, x])/(q^2 - q*s23) - 
     (12*G[0, 0, (q - s23)/s12, q/s12, x])/(q^2 - q*s23) + 
     (12*G[0, 0, (q - s23)/s12, q/(q - s23), x])/(q^2 - q*s23) + 
     (12*G[0, 0, (q - s23)/s12, q/(s12 + s23), x])/(q^2 - q*s23) - 
     (6*G[0, 0, q/(s12 + s23), 1, x])/(q^2 - q*s23) - 
     (6*G[0, 0, q/(s12 + s23), q/s12, x])/(q^2 - q*s23) + 
     (14*G[0, 0, q/(s12 + s23), (q - s23)/s12, x])/(q^2 - q*s23) + 
     (12*G[0, 0, q/(s12 + s23), q/(s12 + s23), x])/(q^2 - q*s23) + 
     (4*G[0, 1, 0, q/(q - s23), x])/(q^2 - q*s23) - 
     (8*G[0, 1, 0, q/(s12 + s23), x])/(q^2 - q*s23) - 
     (2*G[0, 1, 1, 1, x])/(q^2 - q*s23) - (2*G[0, 1, 1, q/s12, x])/
      (q^2 - q*s23) + (8*G[0, 1, 1, q/(q - s23), x])/(q^2 - q*s23) + 
     (6*G[0, 1, 1, (q - s23)/s12, x])/(q^2 - q*s23) + 
     (4*G[0, 1, 1, q/(s12 + s23), x])/(q^2 - q*s23) - 
     (2*G[0, 1, q/s12, 1, x])/(q^2 - q*s23) - (2*G[0, 1, q/s12, q/s12, x])/
      (q^2 - q*s23) + (8*G[0, 1, q/s12, q/(q - s23), x])/(q^2 - q*s23) + 
     (6*G[0, 1, q/s12, (q - s23)/s12, x])/(q^2 - q*s23) + 
     (4*G[0, 1, q/s12, q/(s12 + s23), x])/(q^2 - q*s23) + 
     (8*G[0, 1, q/(q - s23), 1, x])/(q^2 - q*s23) + 
     (8*G[0, 1, q/(q - s23), q/s12, x])/(q^2 - q*s23) - 
     (16*G[0, 1, q/(q - s23), (q - s23)/s12, x])/(q^2 - q*s23) - 
     (2*G[0, 1, (q - s23)/s12, 1, x])/(q^2 - q*s23) - 
     (2*G[0, 1, (q - s23)/s12, q/s12, x])/(q^2 - q*s23) - 
     (16*G[0, 1, (q - s23)/s12, q/(q - s23), x])/(q^2 - q*s23) + 
     (6*G[0, 1, (q - s23)/s12, (q - s23)/s12, x])/(q^2 - q*s23) + 
     (4*G[0, 1, (q - s23)/s12, q/(s12 + s23), x])/(q^2 - q*s23) + 
     (4*G[0, 1, q/(s12 + s23), 1, x])/(q^2 - q*s23) + 
     (4*G[0, 1, q/(s12 + s23), q/s12, x])/(q^2 - q*s23) - 
     (12*G[0, 1, q/(s12 + s23), (q - s23)/s12, x])/(q^2 - q*s23) - 
     (8*G[0, 1, q/(s12 + s23), q/(s12 + s23), x])/(q^2 - q*s23) - 
     (8*G[0, 1, (s12 + s23)/s12, 1, x])/(q^2 - q*s23) - 
     (8*G[0, 1, (s12 + s23)/s12, q/s12, x])/(q^2 - q*s23) - 
     (4*G[0, 1, (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) + 
     (4*G[0, q/s12, 0, q/(q - s23), x])/(q^2 - q*s23) - 
     (8*G[0, q/s12, 0, q/(s12 + s23), x])/(q^2 - q*s23) - 
     (2*G[0, q/s12, 1, 1, x])/(q^2 - q*s23) - (2*G[0, q/s12, 1, q/s12, x])/
      (q^2 - q*s23) + (8*G[0, q/s12, 1, q/(q - s23), x])/(q^2 - q*s23) + 
     (6*G[0, q/s12, 1, (q - s23)/s12, x])/(q^2 - q*s23) + 
     (4*G[0, q/s12, 1, q/(s12 + s23), x])/(q^2 - q*s23) - 
     (2*G[0, q/s12, q/s12, 1, x])/(q^2 - q*s23) - 
     (2*G[0, q/s12, q/s12, q/s12, x])/(q^2 - q*s23) + 
     (8*G[0, q/s12, q/s12, q/(q - s23), x])/(q^2 - q*s23) + 
     (6*G[0, q/s12, q/s12, (q - s23)/s12, x])/(q^2 - q*s23) + 
     (4*G[0, q/s12, q/s12, q/(s12 + s23), x])/(q^2 - q*s23) + 
     (8*G[0, q/s12, q/(q - s23), 1, x])/(q^2 - q*s23) + 
     (8*G[0, q/s12, q/(q - s23), q/s12, x])/(q^2 - q*s23) - 
     (16*G[0, q/s12, q/(q - s23), (q - s23)/s12, x])/(q^2 - q*s23) - 
     (2*G[0, q/s12, (q - s23)/s12, 1, x])/(q^2 - q*s23) - 
     (2*G[0, q/s12, (q - s23)/s12, q/s12, x])/(q^2 - q*s23) - 
     (16*G[0, q/s12, (q - s23)/s12, q/(q - s23), x])/(q^2 - q*s23) + 
     (6*G[0, q/s12, (q - s23)/s12, (q - s23)/s12, x])/(q^2 - q*s23) + 
     (4*G[0, q/s12, (q - s23)/s12, q/(s12 + s23), x])/(q^2 - q*s23) + 
     (4*G[0, q/s12, q/(s12 + s23), 1, x])/(q^2 - q*s23) + 
     (4*G[0, q/s12, q/(s12 + s23), q/s12, x])/(q^2 - q*s23) - 
     (12*G[0, q/s12, q/(s12 + s23), (q - s23)/s12, x])/(q^2 - q*s23) - 
     (8*G[0, q/s12, q/(s12 + s23), q/(s12 + s23), x])/(q^2 - q*s23) - 
     (8*G[0, q/s12, (s12 + s23)/s12, 1, x])/(q^2 - q*s23) - 
     (8*G[0, q/s12, (s12 + s23)/s12, q/s12, x])/(q^2 - q*s23) - 
     (4*G[0, q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) + 
     (4*G[0, q/(q - s23), 0, 1, x])/(q^2 - q*s23) + 
     (4*G[0, q/(q - s23), 0, q/s12, x])/(q^2 - q*s23) - 
     (8*G[0, q/(q - s23), 0, q/(q - s23), x])/(q^2 - q*s23) + 
     (4*G[0, q/(q - s23), 1, 1, x])/(q^2 - q*s23) + 
     (4*G[0, q/(q - s23), 1, q/s12, x])/(q^2 - q*s23) + 
     (8*G[0, q/(q - s23), 1, q/(q - s23), x])/(q^2 - q*s23) - 
     (8*G[0, q/(q - s23), 1, (q - s23)/s12, x])/(q^2 - q*s23) - 
     (8*G[0, q/(q - s23), 1, q/(s12 + s23), x])/(q^2 - q*s23) + 
     (4*G[0, q/(q - s23), q/s12, 1, x])/(q^2 - q*s23) + 
     (4*G[0, q/(q - s23), q/s12, q/s12, x])/(q^2 - q*s23) + 
     (8*G[0, q/(q - s23), q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (8*G[0, q/(q - s23), q/s12, (q - s23)/s12, x])/(q^2 - q*s23) - 
     (8*G[0, q/(q - s23), q/s12, q/(s12 + s23), x])/(q^2 - q*s23) + 
     (8*G[0, q/(q - s23), q/(q - s23), 1, x])/(q^2 - q*s23) + 
     (8*G[0, q/(q - s23), q/(q - s23), q/s12, x])/(q^2 - q*s23) + 
     (8*G[0, q/(q - s23), q/(q - s23), (q - s23)/s12, x])/(q^2 - q*s23) - 
     (16*G[0, q/(q - s23), q/(q - s23), q/(s12 + s23), x])/(q^2 - q*s23) + 
     (4*G[0, q/(q - s23), (q - s23)/s12, 1, x])/(q^2 - q*s23) + 
     (4*G[0, q/(q - s23), (q - s23)/s12, q/s12, x])/(q^2 - q*s23) + 
     (8*G[0, q/(q - s23), (q - s23)/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (8*G[0, q/(q - s23), (q - s23)/s12, (q - s23)/s12, x])/(q^2 - q*s23) - 
     (8*G[0, q/(q - s23), (q - s23)/s12, q/(s12 + s23), x])/(q^2 - q*s23) - 
     (8*G[0, q/(q - s23), q/(s12 + s23), 1, x])/(q^2 - q*s23) - 
     (8*G[0, q/(q - s23), q/(s12 + s23), q/s12, x])/(q^2 - q*s23) - 
     (16*G[0, q/(q - s23), q/(s12 + s23), q/(q - s23), x])/(q^2 - q*s23) + 
     (16*G[0, q/(q - s23), q/(s12 + s23), (q - s23)/s12, x])/(q^2 - q*s23) + 
     (16*G[0, q/(q - s23), q/(s12 + s23), q/(s12 + s23), x])/(q^2 - q*s23) + 
     (12*G[0, q/(q - s23), (s12 + s23)/s12, 1, x])/(q^2 - q*s23) + 
     (12*G[0, q/(q - s23), (s12 + s23)/s12, q/s12, x])/(q^2 - q*s23) - 
     (20*G[0, (q - s23)/s12, 0, 1, x])/(q^2 - q*s23) - 
     (20*G[0, (q - s23)/s12, 0, q/s12, x])/(q^2 - q*s23) + 
     (20*G[0, (q - s23)/s12, 0, q/(q - s23), x])/(q^2 - q*s23) + 
     (20*G[0, (q - s23)/s12, 0, q/(s12 + s23), x])/(q^2 - q*s23) + 
     (4*G[0, (q - s23)/s12, 1, 1, x])/(q^2 - q*s23) + 
     (4*G[0, (q - s23)/s12, 1, q/s12, x])/(q^2 - q*s23) - 
     (12*G[0, (q - s23)/s12, 1, q/(q - s23), x])/(q^2 - q*s23) + 
     (8*G[0, (q - s23)/s12, 1, (q - s23)/s12, x])/(q^2 - q*s23) - 
     (8*G[0, (q - s23)/s12, 1, q/(s12 + s23), x])/(q^2 - q*s23) + 
     (4*G[0, (q - s23)/s12, q/s12, 1, x])/(q^2 - q*s23) + 
     (4*G[0, (q - s23)/s12, q/s12, q/s12, x])/(q^2 - q*s23) - 
     (12*G[0, (q - s23)/s12, q/s12, q/(q - s23), x])/(q^2 - q*s23) + 
     (8*G[0, (q - s23)/s12, q/s12, (q - s23)/s12, x])/(q^2 - q*s23) - 
     (8*G[0, (q - s23)/s12, q/s12, q/(s12 + s23), x])/(q^2 - q*s23) + 
     (4*G[0, (q - s23)/s12, q/(q - s23), 1, x])/(q^2 - q*s23) + 
     (4*G[0, (q - s23)/s12, q/(q - s23), q/s12, x])/(q^2 - q*s23) + 
     (8*G[0, (q - s23)/s12, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) - 
     (8*G[0, (q - s23)/s12, q/(q - s23), (q - s23)/s12, x])/(q^2 - q*s23) - 
     (8*G[0, (q - s23)/s12, q/(q - s23), q/(s12 + s23), x])/(q^2 - q*s23) + 
     (20*G[0, (q - s23)/s12, (q - s23)/s12, 1, x])/(q^2 - q*s23) + 
     (20*G[0, (q - s23)/s12, (q - s23)/s12, q/s12, x])/(q^2 - q*s23) - 
     (8*G[0, (q - s23)/s12, (q - s23)/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (20*G[0, (q - s23)/s12, (q - s23)/s12, q/(s12 + s23), x])/
      (q^2 - q*s23) - (4*G[0, (q - s23)/s12, q/(s12 + s23), 1, x])/
      (q^2 - q*s23) - (4*G[0, (q - s23)/s12, q/(s12 + s23), q/s12, x])/
      (q^2 - q*s23) - (8*G[0, (q - s23)/s12, q/(s12 + s23), q/(q - s23), x])/
      (q^2 - q*s23) - (8*G[0, (q - s23)/s12, q/(s12 + s23), (q - s23)/s12, 
        x])/(q^2 - q*s23) + (8*G[0, (q - s23)/s12, q/(s12 + s23), 
        q/(s12 + s23), x])/(q^2 - q*s23) + (8*G[0, q/(s12 + s23), 0, 1, x])/
      (q^2 - q*s23) + (8*G[0, q/(s12 + s23), 0, q/s12, x])/(q^2 - q*s23) - 
     (16*G[0, q/(s12 + s23), 0, q/(q - s23), x])/(q^2 - q*s23) + 
     (2*G[0, q/(s12 + s23), 1, 1, x])/(q^2 - q*s23) + 
     (2*G[0, q/(s12 + s23), 1, q/s12, x])/(q^2 - q*s23) + 
     (8*G[0, q/(s12 + s23), 1, q/(q - s23), x])/(q^2 - q*s23) - 
     (6*G[0, q/(s12 + s23), 1, (q - s23)/s12, x])/(q^2 - q*s23) - 
     (4*G[0, q/(s12 + s23), 1, q/(s12 + s23), x])/(q^2 - q*s23) + 
     (2*G[0, q/(s12 + s23), q/s12, 1, x])/(q^2 - q*s23) + 
     (2*G[0, q/(s12 + s23), q/s12, q/s12, x])/(q^2 - q*s23) + 
     (8*G[0, q/(s12 + s23), q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (6*G[0, q/(s12 + s23), q/s12, (q - s23)/s12, x])/(q^2 - q*s23) - 
     (4*G[0, q/(s12 + s23), q/s12, q/(s12 + s23), x])/(q^2 - q*s23) - 
     (8*G[0, q/(s12 + s23), q/(q - s23), 1, x])/(q^2 - q*s23) - 
     (8*G[0, q/(s12 + s23), q/(q - s23), q/s12, x])/(q^2 - q*s23) - 
     (16*G[0, q/(s12 + s23), q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) + 
     (16*G[0, q/(s12 + s23), q/(q - s23), (q - s23)/s12, x])/(q^2 - q*s23) + 
     (16*G[0, q/(s12 + s23), q/(q - s23), q/(s12 + s23), x])/(q^2 - q*s23) - 
     (22*G[0, q/(s12 + s23), (q - s23)/s12, 1, x])/(q^2 - q*s23) - 
     (22*G[0, q/(s12 + s23), (q - s23)/s12, q/s12, x])/(q^2 - q*s23) + 
     (16*G[0, q/(s12 + s23), (q - s23)/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (6*G[0, q/(s12 + s23), (q - s23)/s12, (q - s23)/s12, x])/(q^2 - q*s23) + 
     (20*G[0, q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), x])/
      (q^2 - q*s23) - (4*G[0, q/(s12 + s23), q/(s12 + s23), 1, x])/
      (q^2 - q*s23) - (4*G[0, q/(s12 + s23), q/(s12 + s23), q/s12, x])/
      (q^2 - q*s23) + (16*G[0, q/(s12 + s23), q/(s12 + s23), q/(q - s23), x])/
      (q^2 - q*s23) + (12*G[0, q/(s12 + s23), q/(s12 + s23), (q - s23)/s12, 
        x])/(q^2 - q*s23) + (8*G[0, q/(s12 + s23), q/(s12 + s23), 
        q/(s12 + s23), x])/(q^2 - q*s23) + 
     (8*G[0, q/(s12 + s23), (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) + 
     (8*G[0, (s12 + s23)/s12, q/(q - s23), q/(s12 + s23), x])/(q^2 - q*s23) + 
     (8*G[0, (s12 + s23)/s12, q/(s12 + s23), q/(q - s23), x])/(q^2 - q*s23) + 
     (2*G[q/(q - s23), 1, 1, 1, x])/(q^2 - q*s23) + 
     (2*G[q/(q - s23), 1, 1, q/s12, x])/(q^2 - q*s23) + 
     (2*G[q/(q - s23), 1, 1, q/(q - s23), x])/(q^2 - q*s23) - 
     (4*G[q/(q - s23), 1, 1, q/(s12 + s23), x])/(q^2 - q*s23) + 
     (2*G[q/(q - s23), 1, q/s12, 1, x])/(q^2 - q*s23) + 
     (2*G[q/(q - s23), 1, q/s12, q/s12, x])/(q^2 - q*s23) + 
     (2*G[q/(q - s23), 1, q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (4*G[q/(q - s23), 1, q/s12, q/(s12 + s23), x])/(q^2 - q*s23) + 
     (2*G[q/(q - s23), 1, q/(q - s23), 1, x])/(q^2 - q*s23) + 
     (2*G[q/(q - s23), 1, q/(q - s23), q/s12, x])/(q^2 - q*s23) + 
     (2*G[q/(q - s23), 1, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) - 
     (12*G[q/(q - s23), 1, q/(q - s23), q/(s12 + s23), x])/(q^2 - q*s23) + 
     (8*G[q/(q - s23), 1, (q - s23)/s12, 1, x])/(q^2 - q*s23) + 
     (8*G[q/(q - s23), 1, (q - s23)/s12, q/s12, x])/(q^2 - q*s23) - 
     (8*G[q/(q - s23), 1, (q - s23)/s12, q/(s12 + s23), x])/(q^2 - q*s23) - 
     (4*G[q/(q - s23), 1, q/(s12 + s23), 1, x])/(q^2 - q*s23) - 
     (4*G[q/(q - s23), 1, q/(s12 + s23), q/s12, x])/(q^2 - q*s23) - 
     (12*G[q/(q - s23), 1, q/(s12 + s23), q/(q - s23), x])/(q^2 - q*s23) + 
     (8*G[q/(q - s23), 1, q/(s12 + s23), q/(s12 + s23), x])/(q^2 - q*s23) + 
     (8*G[q/(q - s23), 1, (s12 + s23)/s12, 1, x])/(q^2 - q*s23) + 
     (8*G[q/(q - s23), 1, (s12 + s23)/s12, q/s12, x])/(q^2 - q*s23) - 
     (8*G[q/(q - s23), 1, (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) + 
     (2*G[q/(q - s23), q/s12, 1, 1, x])/(q^2 - q*s23) + 
     (2*G[q/(q - s23), q/s12, 1, q/s12, x])/(q^2 - q*s23) + 
     (2*G[q/(q - s23), q/s12, 1, q/(q - s23), x])/(q^2 - q*s23) - 
     (4*G[q/(q - s23), q/s12, 1, q/(s12 + s23), x])/(q^2 - q*s23) + 
     (2*G[q/(q - s23), q/s12, q/s12, 1, x])/(q^2 - q*s23) + 
     (2*G[q/(q - s23), q/s12, q/s12, q/s12, x])/(q^2 - q*s23) + 
     (2*G[q/(q - s23), q/s12, q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (4*G[q/(q - s23), q/s12, q/s12, q/(s12 + s23), x])/(q^2 - q*s23) + 
     (2*G[q/(q - s23), q/s12, q/(q - s23), 1, x])/(q^2 - q*s23) + 
     (2*G[q/(q - s23), q/s12, q/(q - s23), q/s12, x])/(q^2 - q*s23) + 
     (2*G[q/(q - s23), q/s12, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) - 
     (12*G[q/(q - s23), q/s12, q/(q - s23), q/(s12 + s23), x])/
      (q^2 - q*s23) + (8*G[q/(q - s23), q/s12, (q - s23)/s12, 1, x])/
      (q^2 - q*s23) + (8*G[q/(q - s23), q/s12, (q - s23)/s12, q/s12, x])/
      (q^2 - q*s23) - (8*G[q/(q - s23), q/s12, (q - s23)/s12, q/(s12 + s23), 
        x])/(q^2 - q*s23) - (4*G[q/(q - s23), q/s12, q/(s12 + s23), 1, x])/
      (q^2 - q*s23) - (4*G[q/(q - s23), q/s12, q/(s12 + s23), q/s12, x])/
      (q^2 - q*s23) - (12*G[q/(q - s23), q/s12, q/(s12 + s23), q/(q - s23), 
        x])/(q^2 - q*s23) + (8*G[q/(q - s23), q/s12, q/(s12 + s23), 
        q/(s12 + s23), x])/(q^2 - q*s23) + 
     (8*G[q/(q - s23), q/s12, (s12 + s23)/s12, 1, x])/(q^2 - q*s23) + 
     (8*G[q/(q - s23), q/s12, (s12 + s23)/s12, q/s12, x])/(q^2 - q*s23) - 
     (8*G[q/(q - s23), q/s12, (s12 + s23)/s12, q/(q - s23), x])/
      (q^2 - q*s23) + (8*G[q/(q - s23), q/(q - s23), 1, 1, x])/
      (q^2 - q*s23) + (8*G[q/(q - s23), q/(q - s23), 1, q/s12, x])/
      (q^2 - q*s23) + (8*G[q/(q - s23), q/(q - s23), 1, q/(q - s23), x])/
      (q^2 - q*s23) - (16*G[q/(q - s23), q/(q - s23), 1, q/(s12 + s23), x])/
      (q^2 - q*s23) + (8*G[q/(q - s23), q/(q - s23), q/s12, 1, x])/
      (q^2 - q*s23) + (8*G[q/(q - s23), q/(q - s23), q/s12, q/s12, x])/
      (q^2 - q*s23) + (8*G[q/(q - s23), q/(q - s23), q/s12, q/(q - s23), x])/
      (q^2 - q*s23) - (16*G[q/(q - s23), q/(q - s23), q/s12, q/(s12 + s23), 
        x])/(q^2 - q*s23) + (26*G[q/(q - s23), q/(q - s23), q/(q - s23), 1, 
        x])/(q^2 - q*s23) + (26*G[q/(q - s23), q/(q - s23), q/(q - s23), 
        q/s12, x])/(q^2 - q*s23) + 
     (80*G[q/(q - s23), q/(q - s23), q/(q - s23), q/(q - s23), x])/
      (q^2 - q*s23) + (18*G[q/(q - s23), q/(q - s23), (q - s23)/s12, 1, x])/
      (q^2 - q*s23) + (18*G[q/(q - s23), q/(q - s23), (q - s23)/s12, q/s12, 
        x])/(q^2 - q*s23) - (18*G[q/(q - s23), q/(q - s23), (q - s23)/s12, 
        q/(s12 + s23), x])/(q^2 - q*s23) + 
     (16*G[q/(q - s23), q/(q - s23), (s12 + s23)/s12, 1, x])/(q^2 - q*s23) + 
     (16*G[q/(q - s23), q/(q - s23), (s12 + s23)/s12, q/s12, x])/
      (q^2 - q*s23) - (16*G[q/(q - s23), q/(q - s23), (s12 + s23)/s12, 
        q/(q - s23), x])/(q^2 - q*s23) + 
     (6*G[q/(q - s23), (q - s23)/s12, 1, 1, x])/(q^2 - q*s23) + 
     (6*G[q/(q - s23), (q - s23)/s12, 1, q/s12, x])/(q^2 - q*s23) + 
     (6*G[q/(q - s23), (q - s23)/s12, 1, q/(q - s23), x])/(q^2 - q*s23) - 
     (12*G[q/(q - s23), (q - s23)/s12, 1, q/(s12 + s23), x])/(q^2 - q*s23) + 
     (6*G[q/(q - s23), (q - s23)/s12, q/s12, 1, x])/(q^2 - q*s23) + 
     (6*G[q/(q - s23), (q - s23)/s12, q/s12, q/s12, x])/(q^2 - q*s23) + 
     (6*G[q/(q - s23), (q - s23)/s12, q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (12*G[q/(q - s23), (q - s23)/s12, q/s12, q/(s12 + s23), x])/
      (q^2 - q*s23) + (18*G[q/(q - s23), (q - s23)/s12, q/(q - s23), 1, x])/
      (q^2 - q*s23) + (18*G[q/(q - s23), (q - s23)/s12, q/(q - s23), q/s12, 
        x])/(q^2 - q*s23) - (18*G[q/(q - s23), (q - s23)/s12, q/(q - s23), 
        q/(s12 + s23), x])/(q^2 - q*s23) + 
     (6*G[q/(q - s23), (q - s23)/s12, (q - s23)/s12, 1, x])/(q^2 - q*s23) + 
     (6*G[q/(q - s23), (q - s23)/s12, (q - s23)/s12, q/s12, x])/
      (q^2 - q*s23) - (6*G[q/(q - s23), (q - s23)/s12, (q - s23)/s12, 
        q/(s12 + s23), x])/(q^2 - q*s23) - 
     (6*G[q/(q - s23), (q - s23)/s12, q/(s12 + s23), 1, x])/(q^2 - q*s23) - 
     (6*G[q/(q - s23), (q - s23)/s12, q/(s12 + s23), q/s12, x])/
      (q^2 - q*s23) - (18*G[q/(q - s23), (q - s23)/s12, q/(s12 + s23), 
        q/(q - s23), x])/(q^2 - q*s23) + 
     (12*G[q/(q - s23), (q - s23)/s12, q/(s12 + s23), q/(s12 + s23), x])/
      (q^2 - q*s23) + (4*G[q/(q - s23), (s12 + s23)/s12, 1, 1, x])/
      (q^2 - q*s23) + (4*G[q/(q - s23), (s12 + s23)/s12, 1, q/s12, x])/
      (q^2 - q*s23) + (4*G[q/(q - s23), (s12 + s23)/s12, 1, q/(q - s23), x])/
      (q^2 - q*s23) - (8*G[q/(q - s23), (s12 + s23)/s12, 1, q/(s12 + s23), 
        x])/(q^2 - q*s23) + (4*G[q/(q - s23), (s12 + s23)/s12, q/s12, 1, x])/
      (q^2 - q*s23) + (4*G[q/(q - s23), (s12 + s23)/s12, q/s12, q/s12, x])/
      (q^2 - q*s23) + (4*G[q/(q - s23), (s12 + s23)/s12, q/s12, q/(q - s23), 
        x])/(q^2 - q*s23) - (8*G[q/(q - s23), (s12 + s23)/s12, q/s12, 
        q/(s12 + s23), x])/(q^2 - q*s23) + 
     (8*G[q/(q - s23), (s12 + s23)/s12, q/(q - s23), 1, x])/(q^2 - q*s23) + 
     (8*G[q/(q - s23), (s12 + s23)/s12, q/(q - s23), q/s12, x])/
      (q^2 - q*s23) - (16*G[q/(q - s23), (s12 + s23)/s12, q/(q - s23), 
        q/(q - s23), x])/(q^2 - q*s23) + 
     (4*G[q/(q - s23), (s12 + s23)/s12, (s12 + s23)/s12, 1, x])/
      (q^2 - q*s23) + (4*G[q/(q - s23), (s12 + s23)/s12, (s12 + s23)/s12, 
        q/s12, x])/(q^2 - q*s23) - 
     (4*G[q/(q - s23), (s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/
      (q^2 - q*s23) + (2*G[(q - s23)/s12, 1, 1, 1, x])/(q^2 - q*s23) + 
     (2*G[(q - s23)/s12, 1, 1, q/s12, x])/(q^2 - q*s23) + 
     (2*G[(q - s23)/s12, 1, 1, q/(q - s23), x])/(q^2 - q*s23) - 
     (4*G[(q - s23)/s12, 1, 1, q/(s12 + s23), x])/(q^2 - q*s23) + 
     (2*G[(q - s23)/s12, 1, q/s12, 1, x])/(q^2 - q*s23) + 
     (2*G[(q - s23)/s12, 1, q/s12, q/s12, x])/(q^2 - q*s23) + 
     (2*G[(q - s23)/s12, 1, q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (4*G[(q - s23)/s12, 1, q/s12, q/(s12 + s23), x])/(q^2 - q*s23) + 
     (2*G[(q - s23)/s12, 1, q/(q - s23), 1, x])/(q^2 - q*s23) + 
     (2*G[(q - s23)/s12, 1, q/(q - s23), q/s12, x])/(q^2 - q*s23) + 
     (2*G[(q - s23)/s12, 1, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) - 
     (12*G[(q - s23)/s12, 1, q/(q - s23), q/(s12 + s23), x])/(q^2 - q*s23) + 
     (8*G[(q - s23)/s12, 1, (q - s23)/s12, 1, x])/(q^2 - q*s23) + 
     (8*G[(q - s23)/s12, 1, (q - s23)/s12, q/s12, x])/(q^2 - q*s23) - 
     (8*G[(q - s23)/s12, 1, (q - s23)/s12, q/(s12 + s23), x])/(q^2 - q*s23) - 
     (4*G[(q - s23)/s12, 1, q/(s12 + s23), 1, x])/(q^2 - q*s23) - 
     (4*G[(q - s23)/s12, 1, q/(s12 + s23), q/s12, x])/(q^2 - q*s23) - 
     (12*G[(q - s23)/s12, 1, q/(s12 + s23), q/(q - s23), x])/(q^2 - q*s23) + 
     (8*G[(q - s23)/s12, 1, q/(s12 + s23), q/(s12 + s23), x])/(q^2 - q*s23) + 
     (8*G[(q - s23)/s12, 1, (s12 + s23)/s12, 1, x])/(q^2 - q*s23) + 
     (8*G[(q - s23)/s12, 1, (s12 + s23)/s12, q/s12, x])/(q^2 - q*s23) - 
     (8*G[(q - s23)/s12, 1, (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) + 
     (2*G[(q - s23)/s12, q/s12, 1, 1, x])/(q^2 - q*s23) + 
     (2*G[(q - s23)/s12, q/s12, 1, q/s12, x])/(q^2 - q*s23) + 
     (2*G[(q - s23)/s12, q/s12, 1, q/(q - s23), x])/(q^2 - q*s23) - 
     (4*G[(q - s23)/s12, q/s12, 1, q/(s12 + s23), x])/(q^2 - q*s23) + 
     (2*G[(q - s23)/s12, q/s12, q/s12, 1, x])/(q^2 - q*s23) + 
     (2*G[(q - s23)/s12, q/s12, q/s12, q/s12, x])/(q^2 - q*s23) + 
     (2*G[(q - s23)/s12, q/s12, q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (4*G[(q - s23)/s12, q/s12, q/s12, q/(s12 + s23), x])/(q^2 - q*s23) + 
     (2*G[(q - s23)/s12, q/s12, q/(q - s23), 1, x])/(q^2 - q*s23) + 
     (2*G[(q - s23)/s12, q/s12, q/(q - s23), q/s12, x])/(q^2 - q*s23) + 
     (2*G[(q - s23)/s12, q/s12, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) - 
     (12*G[(q - s23)/s12, q/s12, q/(q - s23), q/(s12 + s23), x])/
      (q^2 - q*s23) + (8*G[(q - s23)/s12, q/s12, (q - s23)/s12, 1, x])/
      (q^2 - q*s23) + (8*G[(q - s23)/s12, q/s12, (q - s23)/s12, q/s12, x])/
      (q^2 - q*s23) - (8*G[(q - s23)/s12, q/s12, (q - s23)/s12, 
        q/(s12 + s23), x])/(q^2 - q*s23) - 
     (4*G[(q - s23)/s12, q/s12, q/(s12 + s23), 1, x])/(q^2 - q*s23) - 
     (4*G[(q - s23)/s12, q/s12, q/(s12 + s23), q/s12, x])/(q^2 - q*s23) - 
     (12*G[(q - s23)/s12, q/s12, q/(s12 + s23), q/(q - s23), x])/
      (q^2 - q*s23) + (8*G[(q - s23)/s12, q/s12, q/(s12 + s23), 
        q/(s12 + s23), x])/(q^2 - q*s23) + 
     (8*G[(q - s23)/s12, q/s12, (s12 + s23)/s12, 1, x])/(q^2 - q*s23) + 
     (8*G[(q - s23)/s12, q/s12, (s12 + s23)/s12, q/s12, x])/(q^2 - q*s23) - 
     (8*G[(q - s23)/s12, q/s12, (s12 + s23)/s12, q/(q - s23), x])/
      (q^2 - q*s23) + (6*G[(q - s23)/s12, q/(q - s23), 1, 1, x])/
      (q^2 - q*s23) + (6*G[(q - s23)/s12, q/(q - s23), 1, q/s12, x])/
      (q^2 - q*s23) + (6*G[(q - s23)/s12, q/(q - s23), 1, q/(q - s23), x])/
      (q^2 - q*s23) - (12*G[(q - s23)/s12, q/(q - s23), 1, q/(s12 + s23), x])/
      (q^2 - q*s23) + (6*G[(q - s23)/s12, q/(q - s23), q/s12, 1, x])/
      (q^2 - q*s23) + (6*G[(q - s23)/s12, q/(q - s23), q/s12, q/s12, x])/
      (q^2 - q*s23) + (6*G[(q - s23)/s12, q/(q - s23), q/s12, q/(q - s23), 
        x])/(q^2 - q*s23) - (12*G[(q - s23)/s12, q/(q - s23), q/s12, 
        q/(s12 + s23), x])/(q^2 - q*s23) + 
     (18*G[(q - s23)/s12, q/(q - s23), q/(q - s23), 1, x])/(q^2 - q*s23) + 
     (18*G[(q - s23)/s12, q/(q - s23), q/(q - s23), q/s12, x])/
      (q^2 - q*s23) - (18*G[(q - s23)/s12, q/(q - s23), q/(q - s23), 
        q/(s12 + s23), x])/(q^2 - q*s23) + 
     (6*G[(q - s23)/s12, q/(q - s23), (q - s23)/s12, 1, x])/(q^2 - q*s23) + 
     (6*G[(q - s23)/s12, q/(q - s23), (q - s23)/s12, q/s12, x])/
      (q^2 - q*s23) - (6*G[(q - s23)/s12, q/(q - s23), (q - s23)/s12, 
        q/(s12 + s23), x])/(q^2 - q*s23) - 
     (6*G[(q - s23)/s12, q/(q - s23), q/(s12 + s23), 1, x])/(q^2 - q*s23) - 
     (6*G[(q - s23)/s12, q/(q - s23), q/(s12 + s23), q/s12, x])/
      (q^2 - q*s23) - (18*G[(q - s23)/s12, q/(q - s23), q/(s12 + s23), 
        q/(q - s23), x])/(q^2 - q*s23) + 
     (12*G[(q - s23)/s12, q/(q - s23), q/(s12 + s23), q/(s12 + s23), x])/
      (q^2 - q*s23) + (2*G[(q - s23)/s12, (q - s23)/s12, 1, 1, x])/
      (q^2 - q*s23) + (2*G[(q - s23)/s12, (q - s23)/s12, 1, q/s12, x])/
      (q^2 - q*s23) + (14*G[(q - s23)/s12, (q - s23)/s12, 1, q/(q - s23), x])/
      (q^2 - q*s23) - (4*G[(q - s23)/s12, (q - s23)/s12, 1, q/(s12 + s23), 
        x])/(q^2 - q*s23) + (2*G[(q - s23)/s12, (q - s23)/s12, q/s12, 1, x])/
      (q^2 - q*s23) + (2*G[(q - s23)/s12, (q - s23)/s12, q/s12, q/s12, x])/
      (q^2 - q*s23) + (14*G[(q - s23)/s12, (q - s23)/s12, q/s12, q/(q - s23), 
        x])/(q^2 - q*s23) - (4*G[(q - s23)/s12, (q - s23)/s12, q/s12, 
        q/(s12 + s23), x])/(q^2 - q*s23) + 
     (6*G[(q - s23)/s12, (q - s23)/s12, q/(q - s23), 1, x])/(q^2 - q*s23) + 
     (6*G[(q - s23)/s12, (q - s23)/s12, q/(q - s23), q/s12, x])/
      (q^2 - q*s23) - (6*G[(q - s23)/s12, (q - s23)/s12, q/(q - s23), 
        q/(s12 + s23), x])/(q^2 - q*s23) - 
     (10*G[(q - s23)/s12, (q - s23)/s12, (q - s23)/s12, 1, x])/
      (q^2 - q*s23) - (10*G[(q - s23)/s12, (q - s23)/s12, (q - s23)/s12, 
        q/s12, x])/(q^2 - q*s23) + 
     (10*G[(q - s23)/s12, (q - s23)/s12, (q - s23)/s12, q/(s12 + s23), x])/
      (q^2 - q*s23) - (2*G[(q - s23)/s12, (q - s23)/s12, q/(s12 + s23), 1, 
        x])/(q^2 - q*s23) - (2*G[(q - s23)/s12, (q - s23)/s12, q/(s12 + s23), 
        q/s12, x])/(q^2 - q*s23) - 
     (6*G[(q - s23)/s12, (q - s23)/s12, q/(s12 + s23), q/(q - s23), x])/
      (q^2 - q*s23) + (4*G[(q - s23)/s12, (q - s23)/s12, q/(s12 + s23), 
        q/(s12 + s23), x])/(q^2 - q*s23) - 
     (2*G[(q - s23)/s12, q/(s12 + s23), 1, 1, x])/(q^2 - q*s23) - 
     (2*G[(q - s23)/s12, q/(s12 + s23), 1, q/s12, x])/(q^2 - q*s23) - 
     (14*G[(q - s23)/s12, q/(s12 + s23), 1, q/(q - s23), x])/(q^2 - q*s23) + 
     (4*G[(q - s23)/s12, q/(s12 + s23), 1, q/(s12 + s23), x])/(q^2 - q*s23) - 
     (2*G[(q - s23)/s12, q/(s12 + s23), q/s12, 1, x])/(q^2 - q*s23) - 
     (2*G[(q - s23)/s12, q/(s12 + s23), q/s12, q/s12, x])/(q^2 - q*s23) - 
     (14*G[(q - s23)/s12, q/(s12 + s23), q/s12, q/(q - s23), x])/
      (q^2 - q*s23) + (4*G[(q - s23)/s12, q/(s12 + s23), q/s12, 
        q/(s12 + s23), x])/(q^2 - q*s23) - 
     (6*G[(q - s23)/s12, q/(s12 + s23), q/(q - s23), 1, x])/(q^2 - q*s23) - 
     (6*G[(q - s23)/s12, q/(s12 + s23), q/(q - s23), q/s12, x])/
      (q^2 - q*s23) - (18*G[(q - s23)/s12, q/(s12 + s23), q/(q - s23), 
        q/(q - s23), x])/(q^2 - q*s23) + 
     (12*G[(q - s23)/s12, q/(s12 + s23), q/(q - s23), q/(s12 + s23), x])/
      (q^2 - q*s23) + (8*G[(q - s23)/s12, q/(s12 + s23), (q - s23)/s12, 1, 
        x])/(q^2 - q*s23) + (8*G[(q - s23)/s12, q/(s12 + s23), (q - s23)/s12, 
        q/s12, x])/(q^2 - q*s23) - 
     (8*G[(q - s23)/s12, q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), x])/
      (q^2 - q*s23) + (4*G[(q - s23)/s12, q/(s12 + s23), q/(s12 + s23), 1, 
        x])/(q^2 - q*s23) + (4*G[(q - s23)/s12, q/(s12 + s23), q/(s12 + s23), 
        q/s12, x])/(q^2 - q*s23) + 
     (12*G[(q - s23)/s12, q/(s12 + s23), q/(s12 + s23), q/(q - s23), x])/
      (q^2 - q*s23) - (8*G[(q - s23)/s12, q/(s12 + s23), q/(s12 + s23), 
        q/(s12 + s23), x])/(q^2 - q*s23) + 
     G[q/(q - s23), q/(q - s23), q/(q - s23), x]*(-169/(q^2 - q*s23) - 
       (52*Log[z])/(q^2 - q*s23)) + G[q/(q - s23), q/(q - s23), q/s12, x]*
      (-52/(q^2 - q*s23) - (16*Log[z])/(q^2 - q*s23)) + 
     G[0, 1, q/(q - s23), x]*(-52/(q^2 - q*s23) + (16*G[q/(q - s23), x])/
        (q^2 - q*s23) + (16*G[(q - s23)/s12, x])/(q^2 - q*s23) - 
       (16*Log[z])/(q^2 - q*s23)) + G[0, q/s12, q/(q - s23), x]*
      (-52/(q^2 - q*s23) + (16*G[q/(q - s23), x])/(q^2 - q*s23) + 
       (16*G[(q - s23)/s12, x])/(q^2 - q*s23) - (16*Log[z])/(q^2 - q*s23)) + 
     G[q/(q - s23), (q - s23)/s12, q/s12, x]*(-39/(q^2 - q*s23) - 
       (12*Log[z])/(q^2 - q*s23)) + G[(q - s23)/s12, q/(q - s23), q/s12, x]*
      (-39/(q^2 - q*s23) - (12*Log[z])/(q^2 - q*s23)) + 
     G[0, 1, (q - s23)/s12, x]*(-39/(q^2 - q*s23) + (18*G[q/(q - s23), x])/
        (q^2 - q*s23) - (6*G[(q - s23)/s12, x])/(q^2 - q*s23) - 
       (12*Log[z])/(q^2 - q*s23)) + G[0, q/s12, (q - s23)/s12, x]*
      (-39/(q^2 - q*s23) + (18*G[q/(q - s23), x])/(q^2 - q*s23) - 
       (6*G[(q - s23)/s12, x])/(q^2 - q*s23) - (12*Log[z])/(q^2 - q*s23)) + 
     G[0, 0, 1, x]*(-39/(q^2 - q*s23) + (14*G[q/(q - s23), x])/
        (q^2 - q*s23) + (14*G[(q - s23)/s12, x])/(q^2 - q*s23) - 
       (12*Log[z])/(q^2 - q*s23)) + G[0, 0, q/s12, x]*
      (-39/(q^2 - q*s23) + (14*G[q/(q - s23), x])/(q^2 - q*s23) + 
       (14*G[(q - s23)/s12, x])/(q^2 - q*s23) - (12*Log[z])/(q^2 - q*s23)) + 
     G[q/(q - s23), q/(q - s23), 1, x]*(-26/(q^2 - q*s23) - 
       (8*Log[z])/(q^2 - q*s23)) + G[q/(q - s23), (q - s23)/s12, 1, x]*
      (-26/(q^2 - q*s23) - (8*Log[z])/(q^2 - q*s23)) + 
     G[q/(q - s23), q/(s12 + s23), 1, x]*(-26/(q^2 - q*s23) - 
       (8*Log[z])/(q^2 - q*s23)) + G[q/(q - s23), (s12 + s23)/s12, 1, x]*
      (-26/(q^2 - q*s23) - (8*Log[z])/(q^2 - q*s23)) + 
     G[q/(q - s23), (s12 + s23)/s12, q/s12, x]*(-26/(q^2 - q*s23) - 
       (8*Log[z])/(q^2 - q*s23)) + G[(q - s23)/s12, q/(q - s23), 1, x]*
      (-26/(q^2 - q*s23) - (8*Log[z])/(q^2 - q*s23)) + 
     G[(q - s23)/s12, q/(s12 + s23), q/(s12 + s23), x]*
      (-26/(q^2 - q*s23) - (8*Log[z])/(q^2 - q*s23)) + 
     G[q/(s12 + s23), q/(q - s23), 1, x]*(-26/(q^2 - q*s23) - 
       (8*Log[z])/(q^2 - q*s23)) + G[q/(s12 + s23), (q - s23)/s12, 1, x]*
      (-26/(q^2 - q*s23) - (8*Log[z])/(q^2 - q*s23)) + 
     G[0, (q - s23)/s12, 1, x]*(-26/(q^2 - q*s23) + (4*G[q/(q - s23), x])/
        (q^2 - q*s23) - (8*G[(q - s23)/s12, x])/(q^2 - q*s23) - 
       (8*Log[z])/(q^2 - q*s23)) + G[0, (q - s23)/s12, q/s12, x]*
      (-26/(q^2 - q*s23) + (4*G[q/(q - s23), x])/(q^2 - q*s23) - 
       (8*G[(q - s23)/s12, x])/(q^2 - q*s23) - (8*Log[z])/(q^2 - q*s23)) + 
     G[0, q/(q - s23), 1, x]*(-26/(q^2 - q*s23) + (8*G[q/(q - s23), x])/
        (q^2 - q*s23) + (8*G[(q - s23)/s12, x])/(q^2 - q*s23) - 
       (8*Log[z])/(q^2 - q*s23)) + G[0, q/(q - s23), q/s12, x]*
      (-26/(q^2 - q*s23) + (8*G[q/(q - s23), x])/(q^2 - q*s23) + 
       (8*G[(q - s23)/s12, x])/(q^2 - q*s23) - (8*Log[z])/(q^2 - q*s23)) + 
     G[0, 1, q/(s12 + s23), x]*(-26/(q^2 - q*s23) + (12*G[q/(q - s23), x])/
        (q^2 - q*s23) + (12*G[(q - s23)/s12, x])/(q^2 - q*s23) - 
       (8*Log[z])/(q^2 - q*s23)) + G[0, q/s12, q/(s12 + s23), x]*
      (-26/(q^2 - q*s23) + (12*G[q/(q - s23), x])/(q^2 - q*s23) + 
       (12*G[(q - s23)/s12, x])/(q^2 - q*s23) - (8*Log[z])/(q^2 - q*s23)) + 
     G[q/(q - s23), 1, 1, x]*(-13/(q^2 - q*s23) - (4*Log[z])/(q^2 - q*s23)) + 
     G[q/(q - s23), q/s12, q/s12, x]*(-13/(q^2 - q*s23) - 
       (4*Log[z])/(q^2 - q*s23)) + G[q/(q - s23), q/s12, q/(q - s23), x]*
      (-13/(q^2 - q*s23) - (4*Log[z])/(q^2 - q*s23)) + 
     G[(q - s23)/s12, 1, 1, x]*(-13/(q^2 - q*s23) - 
       (4*Log[z])/(q^2 - q*s23)) + G[(q - s23)/s12, q/s12, q/s12, x]*
      (-13/(q^2 - q*s23) - (4*Log[z])/(q^2 - q*s23)) + 
     G[(q - s23)/s12, q/s12, q/(q - s23), x]*(-13/(q^2 - q*s23) - 
       (4*Log[z])/(q^2 - q*s23)) + G[(q - s23)/s12, (q - s23)/s12, 1, x]*
      (-13/(q^2 - q*s23) - (4*Log[z])/(q^2 - q*s23)) + 
     G[(q - s23)/s12, (q - s23)/s12, q/s12, x]*(-13/(q^2 - q*s23) - 
       (4*Log[z])/(q^2 - q*s23)) + G[(q - s23)/s12, q/(s12 + s23), 1, x]*
      (-13/(q^2 - q*s23) - (4*Log[z])/(q^2 - q*s23)) + 
     G[0, q/(s12 + s23), 1, x]*(-13/(q^2 - q*s23) + (6*G[q/(q - s23), x])/
        (q^2 - q*s23) + (6*G[(q - s23)/s12, x])/(q^2 - q*s23) - 
       (4*Log[z])/(q^2 - q*s23)) + G[0, q/(s12 + s23), q/s12, x]*
      (-13/(q^2 - q*s23) + (6*G[q/(q - s23), x])/(q^2 - q*s23) + 
       (6*G[(q - s23)/s12, x])/(q^2 - q*s23) - (4*Log[z])/(q^2 - q*s23)) + 
     G[q/s12, q/(q - s23), 1, x]*(13/(q^2 - q*s23) + 
       (4*Log[z])/(q^2 - q*s23)) + G[q/s12, (q - s23)/s12, 1, x]*
      (13/(q^2 - q*s23) + (4*Log[z])/(q^2 - q*s23)) + 
     G[(q - s23)/s12, (q - s23)/s12, q/(s12 + s23), x]*
      (13/(q^2 - q*s23) + (4*Log[z])/(q^2 - q*s23)) + 
     G[(q - s23)/s12, q/(s12 + s23), q/s12, x]*(13/(q^2 - q*s23) + 
       (4*Log[z])/(q^2 - q*s23)) + G[0, 1, 1, x]*(13/(q^2 - q*s23) - 
       (10*G[q/(q - s23), x])/(q^2 - q*s23) - (6*G[(q - s23)/s12, x])/
        (q^2 - q*s23) + (4*Log[z])/(q^2 - q*s23)) + 
     G[0, 1, q/s12, x]*(13/(q^2 - q*s23) - (10*G[q/(q - s23), x])/
        (q^2 - q*s23) - (6*G[(q - s23)/s12, x])/(q^2 - q*s23) + 
       (4*Log[z])/(q^2 - q*s23)) + G[0, q/s12, 1, x]*
      (13/(q^2 - q*s23) - (10*G[q/(q - s23), x])/(q^2 - q*s23) - 
       (6*G[(q - s23)/s12, x])/(q^2 - q*s23) + (4*Log[z])/(q^2 - q*s23)) + 
     G[0, q/s12, q/s12, x]*(13/(q^2 - q*s23) - (10*G[q/(q - s23), x])/
        (q^2 - q*s23) - (6*G[(q - s23)/s12, x])/(q^2 - q*s23) + 
       (4*Log[z])/(q^2 - q*s23)) + G[q/(q - s23), q/s12, q/(s12 + s23), x]*
      (26/(q^2 - q*s23) + (8*Log[z])/(q^2 - q*s23)) + 
     G[q/(q - s23), (s12 + s23)/s12, q/(q - s23), x]*
      (26/(q^2 - q*s23) + (8*Log[z])/(q^2 - q*s23)) + 
     G[(q - s23)/s12, q/s12, q/(s12 + s23), x]*(26/(q^2 - q*s23) + 
       (8*Log[z])/(q^2 - q*s23)) + G[0, q/(s12 + s23), q/(s12 + s23), x]*
      (26/(q^2 - q*s23) - (28*G[q/(q - s23), x])/(q^2 - q*s23) - 
       (12*G[(q - s23)/s12, x])/(q^2 - q*s23) + (8*Log[z])/(q^2 - q*s23)) + 
     G[0, 0, q/(q - s23), x]*(26/(q^2 - q*s23) - (4*G[q/(q - s23), x])/
        (q^2 - q*s23) - (12*G[(q - s23)/s12, x])/(q^2 - q*s23) + 
       (8*Log[z])/(q^2 - q*s23)) + G[0, q/(q - s23), (q - s23)/s12, x]*
      (26/(q^2 - q*s23) - (12*G[q/(q - s23), x])/(q^2 - q*s23) + 
       (8*G[(q - s23)/s12, x])/(q^2 - q*s23) + (8*Log[z])/(q^2 - q*s23)) + 
     G[0, (q - s23)/s12, q/(q - s23), x]*(26/(q^2 - q*s23) - 
       (12*G[q/(q - s23), x])/(q^2 - q*s23) + (8*G[(q - s23)/s12, x])/
        (q^2 - q*s23) + (8*Log[z])/(q^2 - q*s23)) + 
     G[0, (q - s23)/s12, q/(s12 + s23), x]*(26/(q^2 - q*s23) - 
       (4*G[q/(q - s23), x])/(q^2 - q*s23) + (8*G[(q - s23)/s12, x])/
        (q^2 - q*s23) + (8*Log[z])/(q^2 - q*s23)) + 
     G[q/(q - s23), (q - s23)/s12, q/(s12 + s23), x]*
      (39/(q^2 - q*s23) + (12*Log[z])/(q^2 - q*s23)) + 
     G[(q - s23)/s12, q/(q - s23), q/(s12 + s23), x]*
      (39/(q^2 - q*s23) + (12*Log[z])/(q^2 - q*s23)) + 
     G[(q - s23)/s12, q/(s12 + s23), q/(q - s23), x]*
      (39/(q^2 - q*s23) + (12*Log[z])/(q^2 - q*s23)) + 
     G[0, 0, q/(s12 + s23), x]*(39/(q^2 - q*s23) - (18*G[q/(q - s23), x])/
        (q^2 - q*s23) - (14*G[(q - s23)/s12, x])/(q^2 - q*s23) + 
       (12*Log[z])/(q^2 - q*s23)) + G[0, q/(s12 + s23), (q - s23)/s12, x]*
      (39/(q^2 - q*s23) - (18*G[q/(q - s23), x])/(q^2 - q*s23) + 
       (6*G[(q - s23)/s12, x])/(q^2 - q*s23) + (12*Log[z])/(q^2 - q*s23)) + 
     G[0, q/(q - s23), q/(s12 + s23), x]*(52/(q^2 - q*s23) - 
       (8*G[q/(q - s23), x])/(q^2 - q*s23) - (16*G[(q - s23)/s12, x])/
        (q^2 - q*s23) + (16*Log[z])/(q^2 - q*s23)) + 
     G[0, q/(s12 + s23), q/(q - s23), x]*(52/(q^2 - q*s23) - 
       (8*G[q/(q - s23), x])/(q^2 - q*s23) - (16*G[(q - s23)/s12, x])/
        (q^2 - q*s23) + (16*Log[z])/(q^2 - q*s23)) + 
     G[(q - s23)/s12, q/(s12 + s23), x]*(-27/(q^2 - q*s23) - 
       (26*Log[z])/(q^2 - q*s23) - (4*Log[z]^2)/(q^2 - q*s23)) + 
     G[q/(q - s23), q/s12, x]*(27/(q^2 - q*s23) + (26*Log[z])/(q^2 - q*s23) + 
       (4*Log[z]^2)/(q^2 - q*s23)) + G[(q - s23)/s12, q/s12, x]*
      (27/(q^2 - q*s23) + (26*Log[z])/(q^2 - q*s23) + 
       (4*Log[z]^2)/(q^2 - q*s23)) + G[q/(q - s23), q/(q - s23), x]*
      (108/(q^2 - q*s23) + (104*Log[z])/(q^2 - q*s23) + 
       (16*Log[z]^2)/(q^2 - q*s23)) + G[0, q/(s12 + s23), x]*
      (27/(q^2 - q*s23) + (8*G[q/(q - s23), 1, x])/(q^2 - q*s23) + 
       (8*G[q/(q - s23), q/s12, x])/(q^2 - q*s23) + 
       (50*G[q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) + 
       (18*G[q/(q - s23), (q - s23)/s12, x])/(q^2 - q*s23) + 
       (8*G[q/(q - s23), (s12 + s23)/s12, x])/(q^2 - q*s23) + 
       (8*G[(q - s23)/s12, 1, x])/(q^2 - q*s23) + 
       (8*G[(q - s23)/s12, q/s12, x])/(q^2 - q*s23) + 
       (18*G[(q - s23)/s12, q/(q - s23), x])/(q^2 - q*s23) - 
       (6*G[(q - s23)/s12, (q - s23)/s12, x])/(q^2 - q*s23) + 
       (26*Log[z])/(q^2 - q*s23) + (4*Log[z]^2)/(q^2 - q*s23) + 
       G[q/(q - s23), x]*(-91/(q^2 - q*s23) - (28*Log[z])/(q^2 - q*s23)) + 
       G[(q - s23)/s12, x]*(-39/(q^2 - q*s23) - (12*Log[z])/(q^2 - q*s23))) + 
     G[0, q/(q - s23), x]*((-4*G[q/(q - s23), 1, x])/(q^2 - q*s23) - 
       (4*G[q/(q - s23), q/s12, x])/(q^2 - q*s23) + 
       (12*G[q/(q - s23), (q - s23)/s12, x])/(q^2 - q*s23) + 
       (12*G[q/(q - s23), (s12 + s23)/s12, x])/(q^2 - q*s23) - 
       (4*G[(q - s23)/s12, 1, x])/(q^2 - q*s23) - 
       (4*G[(q - s23)/s12, q/s12, x])/(q^2 - q*s23) + 
       (12*G[(q - s23)/s12, q/(q - s23), x])/(q^2 - q*s23) - 
       (8*G[(q - s23)/s12, (q - s23)/s12, x])/(q^2 - q*s23) + 
       (16*G[(q - s23)/s12, q/(s12 + s23), x])/(q^2 - q*s23) + 
       G[(q - s23)/s12, x]*(-26/(q^2 - q*s23) - (8*Log[z])/(q^2 - q*s23))) + 
     G[q/(q - s23), 1, x]*(27/(q^2 - q*s23) + (26*Log[z])/(q^2 - q*s23) + 
       (4*Log[z]^2)/(q^2 - q*s23) + G[q/s12, x]*(-13/(q^2 - q*s23) - 
         (4*Log[z])/(q^2 - q*s23)) + G[q/(q - s23), x]*(-13/(q^2 - q*s23) - 
         (4*Log[z])/(q^2 - q*s23)) + G[q/(s12 + s23), x]*
        (26/(q^2 - q*s23) + (8*Log[z])/(q^2 - q*s23))) + 
     G[(q - s23)/s12, 1, x]*(27/(q^2 - q*s23) + (26*Log[z])/(q^2 - q*s23) + 
       (4*Log[z]^2)/(q^2 - q*s23) + G[q/s12, x]*(-13/(q^2 - q*s23) - 
         (4*Log[z])/(q^2 - q*s23)) + G[q/(q - s23), x]*(-13/(q^2 - q*s23) - 
         (4*Log[z])/(q^2 - q*s23)) + G[q/(s12 + s23), x]*
        (26/(q^2 - q*s23) + (8*Log[z])/(q^2 - q*s23))) + 
     G[0, 1, x]*(-27/(q^2 - q*s23) - (34*G[q/(q - s23), q/(q - s23), x])/
        (q^2 - q*s23) - (18*G[q/(q - s23), (q - s23)/s12, x])/(q^2 - q*s23) - 
       (12*G[q/(q - s23), (s12 + s23)/s12, x])/(q^2 - q*s23) - 
       (18*G[(q - s23)/s12, q/(q - s23), x])/(q^2 - q*s23) + 
       (6*G[(q - s23)/s12, (q - s23)/s12, x])/(q^2 - q*s23) - 
       (8*G[(q - s23)/s12, q/(s12 + s23), x])/(q^2 - q*s23) - 
       (26*Log[z])/(q^2 - q*s23) - (4*Log[z]^2)/(q^2 - q*s23) + 
       G[(q - s23)/s12, x]*(39/(q^2 - q*s23) + (12*Log[z])/(q^2 - q*s23)) + 
       G[q/(q - s23), x]*(65/(q^2 - q*s23) + (20*Log[z])/(q^2 - q*s23))) + 
     G[0, q/s12, x]*(-27/(q^2 - q*s23) - (34*G[q/(q - s23), q/(q - s23), x])/
        (q^2 - q*s23) - (18*G[q/(q - s23), (q - s23)/s12, x])/(q^2 - q*s23) - 
       (12*G[q/(q - s23), (s12 + s23)/s12, x])/(q^2 - q*s23) - 
       (18*G[(q - s23)/s12, q/(q - s23), x])/(q^2 - q*s23) + 
       (6*G[(q - s23)/s12, (q - s23)/s12, x])/(q^2 - q*s23) - 
       (8*G[(q - s23)/s12, q/(s12 + s23), x])/(q^2 - q*s23) - 
       (26*Log[z])/(q^2 - q*s23) - (4*Log[z]^2)/(q^2 - q*s23) + 
       G[(q - s23)/s12, x]*(39/(q^2 - q*s23) + (12*Log[z])/(q^2 - q*s23)) + 
       G[q/(q - s23), x]*(65/(q^2 - q*s23) + (20*Log[z])/(q^2 - q*s23))) + 
     G[q/(q - s23), x]*((-54*Log[z])/(q^2 - q*s23) - 
       (26*Log[z]^2)/(q^2 - q*s23) - (8*Log[z]^3)/(3*q^2 - 3*q*s23) + 
       (6*(-3 + 8*Zeta[3]))/(q*(q - s23))))};
P23G100000011= {1, q/(eps*z^(2*eps)), 0};
P23G100000101= {1, (q - s12*x - s23*x)/
   (eps*(1 - ((s12 + s23)*x)/q)^(2*eps)*z^(2*eps)), 0};
P23G101000011= {x^eps*(1 - ((s12 + s23)*x)/q)^eps, 
  ((-2 + 3*eps)*x^eps)/(eps^2*z^(2*eps)), (2*G[q/(s12 + s23), x])/eps - 
   4*G[0, q/(s12 + s23), x] + 2*G[q/(s12 + s23), q/(s12 + s23), x] + 
   G[q/(s12 + s23), x]*(-3 + 2*G[0, x] - 4*Log[z]) + 
   eps*(2*G[q/(s12 + s23), x]*G[0, 0, x] + 4*G[0, 0, q/(s12 + s23), x] - 
     4*G[0, q/(s12 + s23), q/(s12 + s23), x] + 
     2*G[q/(s12 + s23), q/(s12 + s23), q/(s12 + s23), x] + 
     G[q/(s12 + s23), q/(s12 + s23), x]*(-3 + 2*G[0, x] - 4*Log[z]) + 
     G[0, q/(s12 + s23), x]*(6 - 4*G[0, x] + 8*Log[z]) + 
     G[q/(s12 + s23), x]*(G[0, x]*(-3 - 4*Log[z]) + 6*Log[z] + 4*Log[z]^2)) + 
   eps^2*(2*G[0, q/(s12 + s23), x]^2 + 2*G[q/(s12 + s23), x]*G[0, 0, 0, x] - 
     4*G[0, 0, 0, q/(s12 + s23), x] - 4*G[0, 0, q/(s12 + s23), q/(s12 + s23), 
       x] - 4*G[0, q/(s12 + s23), 0, q/(s12 + s23), x] - 
     4*G[0, q/(s12 + s23), q/(s12 + s23), q/(s12 + s23), x] + 
     2*G[q/(s12 + s23), q/(s12 + s23), q/(s12 + s23), q/(s12 + s23), x] + 
     G[0, 0, x]*(-4*G[0, q/(s12 + s23), x] + 
       2*G[q/(s12 + s23), q/(s12 + s23), x] + G[q/(s12 + s23), x]*
        (-3 - 4*Log[z])) + G[0, 0, q/(s12 + s23), x]*
      (-6 + 4*G[0, x] - 8*Log[z]) + G[q/(s12 + s23), q/(s12 + s23), 
       q/(s12 + s23), x]*(-3 + 2*G[0, x] - 4*Log[z]) + 
     G[0, q/(s12 + s23), q/(s12 + s23), x]*(6 - 4*G[0, x] + 8*Log[z]) + 
     G[q/(s12 + s23), q/(s12 + s23), x]*(G[0, x]*(-3 - 4*Log[z]) + 6*Log[z] + 
       4*Log[z]^2) + G[0, q/(s12 + s23), x]*(-12*Log[z] - 8*Log[z]^2 + 
       G[0, x]*(6 + 8*Log[z])) + G[q/(s12 + s23), x]*
      (-6*Log[z]^2 - (8*Log[z]^3)/3 + G[0, x]*(6*Log[z] + 4*Log[z]^2)))};
P23G101010010= {1, (2*Gamma[3 - 3*eps]*Gamma[1 - eps]*Gamma[1 + eps]^2)/
   (eps^2*(-1 + 2*eps)*(1 - ((s12 + s23)*x)/q)^eps*z^(2*eps)*
    Gamma[1 - 2*eps]^2*Gamma[1 + 2*eps]), 0};
P23G101010011= {x^(1 - 2*eps)*(1 - ((s12 + s23)*x)/q)^(2*eps), 0, 
  (4*G[0, q/(s12 + s23), x]*G[q/(s12 + s23), q/(s12 + s23), x])/(s12 + s23) - 
   (12*G[q/(s12 + s23), x]*G[0, q/(s12 + s23), q/(s12 + s23), x])/
    (s12 + s23) + (24*G[0, q/(s12 + s23), q/(s12 + s23), q/(s12 + s23), x])/
    (s12 + s23) + (24*G[q/(s12 + s23), x]*Zeta[3])/(s12 + s23) + 
   eps*(G[0, q/(s12 + s23), q/(s12 + s23), q/(s12 + s23), x]*
      (-156/(s12 + s23) - (48*Log[z])/(s12 + s23)) + 
     G[0, q/(s12 + s23), x]*G[q/(s12 + s23), q/(s12 + s23), x]*
      (-26/(s12 + s23) - (8*Log[z])/(s12 + s23)) + 
     G[q/(s12 + s23), x]*G[0, q/(s12 + s23), q/(s12 + s23), x]*
      (78/(s12 + s23) + (24*Log[z])/(s12 + s23)) + 
     G[q/(s12 + s23), x]*((-156*Zeta[3])/(s12 + s23) - 
       (48*Log[z]*Zeta[3])/(s12 + s23)))};
P23G101010100= {1, (2*Gamma[3 - 3*eps]*Gamma[1 - eps]*Gamma[1 + eps]^2)/
   (eps^2*(-1 + 2*eps)*(1 - ((s12 + s23)*x)/q)^(2*eps)*z^(2*eps)*
    Gamma[1 - 2*eps]^2*Gamma[1 + 2*eps]), 0};
P23G110000111= 
 {x^2, 0, ((-4*G[(q - s23)/s12, 1, x])/s12 - (4*G[(q - s23)/s12, q/s12, x])/
      s12 + (4*G[(q - s23)/s12, q/(s12 + s23), x])/s12 - 
     (4*G[(s12 + s23)/s12, 1, x])/s12 - (4*G[(s12 + s23)/s12, q/s12, x])/
      s12 + (4*G[(s12 + s23)/s12, q/(q - s23), x])/s12)/eps^2 - 
   (16*G[(q - s23)/s12, 1, 1, 1, x])/s12 - 
   (16*G[(q - s23)/s12, 1, 1, q/s12, x])/s12 - 
   (16*G[(q - s23)/s12, 1, q/s12, 1, x])/s12 - 
   (16*G[(q - s23)/s12, 1, q/s12, q/s12, x])/s12 - 
   (16*G[(q - s23)/s12, q/s12, 1, 1, x])/s12 - 
   (16*G[(q - s23)/s12, q/s12, 1, q/s12, x])/s12 - 
   (16*G[(q - s23)/s12, q/s12, q/s12, 1, x])/s12 - 
   (16*G[(q - s23)/s12, q/s12, q/s12, q/s12, x])/s12 + 
   (16*G[(q - s23)/s12, q/(s12 + s23), q/(s12 + s23), q/(s12 + s23), x])/
    s12 - (16*G[(s12 + s23)/s12, 1, 1, 1, x])/s12 - 
   (16*G[(s12 + s23)/s12, 1, 1, q/s12, x])/s12 - 
   (16*G[(s12 + s23)/s12, 1, q/s12, 1, x])/s12 - 
   (16*G[(s12 + s23)/s12, 1, q/s12, q/s12, x])/s12 - 
   (16*G[(s12 + s23)/s12, q/s12, 1, 1, x])/s12 - 
   (16*G[(s12 + s23)/s12, q/s12, 1, q/s12, x])/s12 - 
   (16*G[(s12 + s23)/s12, q/s12, q/s12, 1, x])/s12 - 
   (16*G[(s12 + s23)/s12, q/s12, q/s12, q/s12, x])/s12 + 
   (16*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), q/(q - s23), x])/s12 + 
   G[(q - s23)/s12, 1, 1, x]*(-52/s12 - (16*Log[z])/s12) + 
   G[(q - s23)/s12, q/s12, q/s12, x]*(-52/s12 - (16*Log[z])/s12) + 
   G[(s12 + s23)/s12, 1, 1, x]*(-52/s12 - (16*Log[z])/s12) + 
   G[(s12 + s23)/s12, q/s12, q/s12, x]*(-52/s12 - (16*Log[z])/s12) + 
   G[q/s12, (q - s23)/s12, 1, x]*(52/s12 + (16*Log[z])/s12) + 
   G[q/s12, (s12 + s23)/s12, 1, x]*(52/s12 + (16*Log[z])/s12) + 
   G[(q - s23)/s12, q/(s12 + s23), q/(s12 + s23), x]*
    (52/s12 + (16*Log[z])/s12) + G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), 
     x]*(52/s12 + (16*Log[z])/s12) + G[(q - s23)/s12, q/s12, x]*
    (-54/s12 - (52*Log[z])/s12 - (8*Log[z]^2)/s12) + 
   G[(s12 + s23)/s12, q/s12, x]*(-54/s12 - (52*Log[z])/s12 - 
     (8*Log[z]^2)/s12) + G[(q - s23)/s12, q/(s12 + s23), x]*
    (54/s12 + (52*Log[z])/s12 + (8*Log[z]^2)/s12) + 
   G[(s12 + s23)/s12, q/(q - s23), x]*(54/s12 + (52*Log[z])/s12 + 
     (8*Log[z]^2)/s12) + G[(q - s23)/s12, 1, x]*(-54/s12 - (52*Log[z])/s12 - 
     (8*Log[z]^2)/s12 + G[q/s12, x]*(-52/s12 - (16*Log[z])/s12)) + 
   G[(s12 + s23)/s12, 1, x]*(-54/s12 - (52*Log[z])/s12 - (8*Log[z]^2)/s12 + 
     G[q/s12, x]*(-52/s12 - (16*Log[z])/s12)) + 
   ((-8*G[q/s12, (q - s23)/s12, 1, x])/s12 - 
     (8*G[q/s12, (s12 + s23)/s12, 1, x])/s12 + (8*G[(q - s23)/s12, 1, 1, x])/
      s12 + (8*G[(q - s23)/s12, q/s12, q/s12, x])/s12 - 
     (8*G[(q - s23)/s12, q/(s12 + s23), q/(s12 + s23), x])/s12 + 
     (8*G[(s12 + s23)/s12, 1, 1, x])/s12 + 
     (8*G[(s12 + s23)/s12, q/s12, q/s12, x])/s12 - 
     (8*G[(s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/s12 + 
     G[(q - s23)/s12, q/(s12 + s23), x]*(-26/s12 - (8*Log[z])/s12) + 
     G[(s12 + s23)/s12, q/(q - s23), x]*(-26/s12 - (8*Log[z])/s12) + 
     G[(q - s23)/s12, q/s12, x]*(26/s12 + (8*Log[z])/s12) + 
     G[(s12 + s23)/s12, q/s12, x]*(26/s12 + (8*Log[z])/s12) + 
     G[(q - s23)/s12, 1, x]*(26/s12 + (8*G[q/s12, x])/s12 + (8*Log[z])/s12) + 
     G[(s12 + s23)/s12, 1, x]*(26/s12 + (8*G[q/s12, x])/s12 + 
       (8*Log[z])/s12))/eps};
P23G111000011= {x^(1 + eps)*(1 - (s12*x)/(q - s23))^(1 - eps), 0, 
  ((-4*G[1, x])/(q - s23) - (4*G[q/s12, x])/(q - s23) + 
     (4*G[q/(s12 + s23), x])/(q - s23))/eps^2 + 
   ((-4*G[1, x])/(q - s23) - (4*G[q/s12, x])/(q - s23) + 
     (4*G[q/(s12 + s23), x])/(q - s23))*G[0, 0, x] - 
   (8*G[1, x]*G[q/(q - s23), q/(q - s23), x])/(q - s23) - 
   (4*G[1, x]*G[q/(q - s23), (q - s23)/s12, x])/(q - s23) - 
   (4*G[1, x]*G[(q - s23)/s12, q/s12, x])/(q - s23) - 
   (4*G[1, x]*G[(q - s23)/s12, q/(q - s23), x])/(q - s23) - 
   (4*G[1, x]*G[(q - s23)/s12, (q - s23)/s12, x])/(q - s23) + 
   ((-4*G[1, x])/(q - s23) + (4*G[q/s12, x])/(q - s23) - 
     (4*G[q/(q - s23), x])/(q - s23))*G[(s12 + s23)/s12, 1, x] - 
   (4*G[1, x]*G[(s12 + s23)/s12, q/s12, x])/(q - s23) + 
   (4*G[1, x]*G[(s12 + s23)/s12, q/(q - s23), x])/(q - s23) - 
   (4*G[0, 0, 1, x])/(q - s23) - (4*G[0, 0, q/s12, x])/(q - s23) + 
   (4*G[0, 0, q/(q - s23), x])/(q - s23) + (4*G[0, 0, q/(s12 + s23), x])/
    (q - s23) + (4*G[0, 1, 1, x])/(q - s23) + (4*G[0, 1, q/s12, x])/
    (q - s23) - (8*G[0, 1, q/(q - s23), x])/(q - s23) - 
   (4*G[0, 1, (q - s23)/s12, x])/(q - s23) + (4*G[0, q/s12, 1, x])/
    (q - s23) + (4*G[0, q/s12, q/s12, x])/(q - s23) - 
   (8*G[0, q/s12, q/(q - s23), x])/(q - s23) - 
   (4*G[0, q/s12, (q - s23)/s12, x])/(q - s23) - (4*G[0, q/(q - s23), 1, x])/
    (q - s23) - (4*G[0, q/(q - s23), q/s12, x])/(q - s23) + 
   (8*G[0, q/(q - s23), q/(q - s23), x])/(q - s23) + 
   (4*G[0, q/(q - s23), (q - s23)/s12, x])/(q - s23) + 
   (4*G[0, (q - s23)/s12, q/(q - s23), x])/(q - s23) + 
   (4*G[0, q/(s12 + s23), (q - s23)/s12, x])/(q - s23) - 
   (4*G[0, q/(s12 + s23), q/(s12 + s23), x])/(q - s23) - 
   (4*G[1, 1, 1, x])/(q - s23) - (4*G[q/s12, q/s12, q/s12, x])/(q - s23) - 
   (4*G[q/s12, q/s12, q/(q - s23), x])/(q - s23) - 
   (4*G[q/s12, q/s12, (q - s23)/s12, x])/(q - s23) + 
   (4*G[q/s12, q/(q - s23), 1, x])/(q - s23) - 
   (8*G[q/s12, q/(q - s23), q/(q - s23), x])/(q - s23) - 
   (4*G[q/s12, q/(q - s23), (q - s23)/s12, x])/(q - s23) - 
   (4*G[q/s12, (q - s23)/s12, 1, x])/(q - s23) - 
   (4*G[q/s12, (q - s23)/s12, q/s12, x])/(q - s23) - 
   (4*G[q/s12, (q - s23)/s12, q/(q - s23), x])/(q - s23) - 
   (4*G[q/s12, (q - s23)/s12, (q - s23)/s12, x])/(q - s23) - 
   (8*G[q/s12, (s12 + s23)/s12, 1, x])/(q - s23) - 
   (4*G[q/s12, (s12 + s23)/s12, q/s12, x])/(q - s23) + 
   (4*G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q - s23) - 
   (4*G[q/(q - s23), 1, 1, x])/(q - s23) - 
   (8*G[q/(q - s23), q/(q - s23), 1, x])/(q - s23) - 
   (4*G[q/(q - s23), (q - s23)/s12, 1, x])/(q - s23) + 
   (4*G[q/(q - s23), (s12 + s23)/s12, 1, x])/(q - s23) + 
   (4*G[(q - s23)/s12, 1, 1, x])/(q - s23) - 
   (4*G[(q - s23)/s12, q/(q - s23), 1, x])/(q - s23) - 
   (4*G[(q - s23)/s12, (q - s23)/s12, 1, x])/(q - s23) + 
   (4*G[q/(s12 + s23), (q - s23)/s12, (q - s23)/s12, x])/(q - s23) + 
   (4*G[q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), x])/(q - s23) + 
   (4*G[q/(s12 + s23), q/(s12 + s23), (q - s23)/s12, x])/(q - s23) + 
   (4*G[q/(s12 + s23), q/(s12 + s23), q/(s12 + s23), x])/(q - s23) + 
   (8*G[(s12 + s23)/s12, 1, 1, x])/(q - s23) + 
   G[q/s12, q/s12, x]*(-18/(q - s23) + (4*G[0, x])/(q - s23) - 
     (4*G[1, x])/(q - s23) - (8*Log[z])/(q - s23)) + 
   G[q/s12, q/(q - s23), x]*(-18/(q - s23) + (4*G[0, x])/(q - s23) - 
     (4*G[1, x])/(q - s23) - (8*Log[z])/(q - s23)) + 
   G[q/s12, (q - s23)/s12, x]*(-18/(q - s23) + (4*G[0, x])/(q - s23) - 
     (4*G[1, x])/(q - s23) - (8*Log[z])/(q - s23)) + 
   G[0, 1, x]*(-18/(q - s23) + (4*G[0, x])/(q - s23) - 
     (4*G[1, x])/(q - s23) - (4*G[q/s12, x])/(q - s23) - 
     (8*Log[z])/(q - s23)) + G[0, q/s12, x]*(-18/(q - s23) + 
     (4*G[0, x])/(q - s23) - (4*G[1, x])/(q - s23) - 
     (4*G[q/s12, x])/(q - s23) - (8*Log[z])/(q - s23)) + 
   G[1, 1, x]*(-18/(q - s23) + (4*G[0, x])/(q - s23) - 
     (4*G[q/s12, x])/(q - s23) - (4*G[q/(q - s23), x])/(q - s23) - 
     (4*G[(q - s23)/s12, x])/(q - s23) - (8*Log[z])/(q - s23)) + 
   G[q/(s12 + s23), (q - s23)/s12, x]*(18/(q - s23) - (4*G[0, x])/(q - s23) + 
     (8*Log[z])/(q - s23)) + G[q/(s12 + s23), q/(s12 + s23), x]*
    (18/(q - s23) - (4*G[0, x])/(q - s23) + (8*Log[z])/(q - s23)) + 
   G[0, q/(q - s23), x]*(18/(q - s23) - (4*G[0, x])/(q - s23) + 
     (4*G[1, x])/(q - s23) + (4*G[q/s12, x])/(q - s23) + 
     (8*Log[z])/(q - s23)) + G[(q - s23)/s12, 1, x]*
    (18/(q - s23) - (4*G[0, x])/(q - s23) + (4*G[q/s12, x])/(q - s23) + 
     (4*G[q/(q - s23), x])/(q - s23) + (4*G[(q - s23)/s12, x])/(q - s23) + 
     (8*Log[z])/(q - s23)) + G[q/(q - s23), 1, x]*
    (18/(q - s23) - (4*G[0, x])/(q - s23) + (4*G[1, x])/(q - s23) + 
     (8*G[q/(q - s23), x])/(q - s23) + (4*G[(q - s23)/s12, x])/(q - s23) + 
     (8*Log[z])/(q - s23)) + G[0, q/(s12 + s23), x]*
    (18/(q - s23) - (4*G[0, x])/(q - s23) + (4*G[q/(s12 + s23), x])/
      (q - s23) + (8*Log[z])/(q - s23)) + 
   G[q/s12, x]*(-18/(q - s23) - (36*Log[z])/(q - s23) - 
     (8*Log[z]^2)/(q - s23)) + G[q/(s12 + s23), x]*
    (18/(q - s23) + (36*Log[z])/(q - s23) + (8*Log[z]^2)/(q - s23)) + 
   G[0, x]*(G[q/(s12 + s23), x]*(-18/(q - s23) - (8*Log[z])/(q - s23)) + 
     G[q/s12, x]*(18/(q - s23) + (8*Log[z])/(q - s23))) + 
   G[1, x]*(-18/(q - s23) - (36*Log[z])/(q - s23) - (8*Log[z]^2)/(q - s23) + 
     G[q/s12, x]*(-18/(q - s23) - (8*Log[z])/(q - s23)) + 
     G[q/(q - s23), x]*(-18/(q - s23) - (8*Log[z])/(q - s23)) + 
     G[(q - s23)/s12, x]*(-18/(q - s23) - (8*Log[z])/(q - s23)) + 
     G[0, x]*(18/(q - s23) + (4*G[q/s12, x])/(q - s23) + 
       (4*G[q/(q - s23), x])/(q - s23) + (4*G[(q - s23)/s12, x])/(q - s23) + 
       (8*Log[z])/(q - s23))) + 
   (G[0, x]*((-4*G[q/s12, x])/(q - s23) + (4*G[q/(s12 + s23), x])/
        (q - s23)) + (4*G[0, 1, x])/(q - s23) + (4*G[0, q/s12, x])/
      (q - s23) - (4*G[0, q/(q - s23), x])/(q - s23) - 
     (4*G[0, q/(s12 + s23), x])/(q - s23) + (4*G[1, 1, x])/(q - s23) + 
     (4*G[q/s12, q/s12, x])/(q - s23) + (4*G[q/s12, q/(q - s23), x])/
      (q - s23) + (4*G[q/s12, (q - s23)/s12, x])/(q - s23) - 
     (4*G[q/(q - s23), 1, x])/(q - s23) - (4*G[(q - s23)/s12, 1, x])/
      (q - s23) - (4*G[q/(s12 + s23), (q - s23)/s12, x])/(q - s23) - 
     (4*G[q/(s12 + s23), q/(s12 + s23), x])/(q - s23) + 
     G[q/(s12 + s23), x]*(-18/(q - s23) - (8*Log[z])/(q - s23)) + 
     G[q/s12, x]*(18/(q - s23) + (8*Log[z])/(q - s23)) + 
     G[1, x]*(18/(q - s23) - (4*G[0, x])/(q - s23) + 
       (4*G[q/s12, x])/(q - s23) + (4*G[q/(q - s23), x])/(q - s23) + 
       (4*G[(q - s23)/s12, x])/(q - s23) + (8*Log[z])/(q - s23)))/eps + 
   eps*((-8*G[0, q/(q - s23), x]^2)/(q - s23) + 
     ((-4*G[1, x])/(q - s23) - (4*G[q/s12, x])/(q - s23) + 
       (4*G[q/(s12 + s23), x])/(q - s23))*G[0, 0, 0, x] + 
     ((-4*G[1, x])/(q - s23) - (4*G[q/s12, x])/(q - s23))*
      G[0, 1, (s12 + s23)/s12, x] + ((-4*G[1, x])/(q - s23) - 
       (4*G[q/s12, x])/(q - s23))*G[0, q/s12, (s12 + s23)/s12, x] + 
     ((4*G[1, x])/(q - s23) + (4*G[q/s12, x])/(q - s23))*
      G[0, q/(q - s23), (s12 + s23)/s12, x] + (4*G[0, 0, 0, 1, x])/
      (q - s23) + (4*G[0, 0, 0, q/s12, x])/(q - s23) - 
     (4*G[0, 0, 0, q/(q - s23), x])/(q - s23) - 
     (4*G[0, 0, 0, q/(s12 + s23), x])/(q - s23) - (4*G[0, 0, 1, 1, x])/
      (q - s23) - (4*G[0, 0, 1, q/s12, x])/(q - s23) + 
     (8*G[0, 0, 1, q/(q - s23), x])/(q - s23) + 
     (4*G[0, 0, 1, (q - s23)/s12, x])/(q - s23) - (4*G[0, 0, q/s12, 1, x])/
      (q - s23) - (4*G[0, 0, q/s12, q/s12, x])/(q - s23) + 
     (8*G[0, 0, q/s12, q/(q - s23), x])/(q - s23) + 
     (4*G[0, 0, q/s12, (q - s23)/s12, x])/(q - s23) + 
     (4*G[0, 0, q/(q - s23), 1, x])/(q - s23) + 
     (4*G[0, 0, q/(q - s23), q/s12, x])/(q - s23) + 
     (24*G[0, 0, q/(q - s23), q/(q - s23), x])/(q - s23) + 
     (12*G[0, 0, q/(q - s23), (q - s23)/s12, x])/(q - s23) + 
     (12*G[0, 0, (q - s23)/s12, q/(q - s23), x])/(q - s23) - 
     (4*G[0, 0, q/(s12 + s23), (q - s23)/s12, x])/(q - s23) + 
     (4*G[0, 0, q/(s12 + s23), q/(s12 + s23), x])/(q - s23) + 
     (4*G[0, 1, 1, 1, x])/(q - s23) + (4*G[0, 1, 1, q/s12, x])/(q - s23) - 
     (8*G[0, 1, 1, q/(q - s23), x])/(q - s23) - 
     (4*G[0, 1, 1, (q - s23)/s12, x])/(q - s23) + (4*G[0, 1, q/s12, 1, x])/
      (q - s23) + (4*G[0, 1, q/s12, q/s12, x])/(q - s23) - 
     (8*G[0, 1, q/s12, q/(q - s23), x])/(q - s23) - 
     (4*G[0, 1, q/s12, (q - s23)/s12, x])/(q - s23) - 
     (8*G[0, 1, q/(q - s23), 1, x])/(q - s23) - 
     (8*G[0, 1, q/(q - s23), q/s12, x])/(q - s23) + 
     (16*G[0, 1, q/(q - s23), q/(q - s23), x])/(q - s23) + 
     (8*G[0, 1, q/(q - s23), (q - s23)/s12, x])/(q - s23) + 
     (8*G[0, 1, (q - s23)/s12, q/(q - s23), x])/(q - s23) + 
     (4*G[0, 1, (q - s23)/s12, (q - s23)/s12, x])/(q - s23) + 
     (4*G[0, 1, (s12 + s23)/s12, 1, x])/(q - s23) + 
     (4*G[0, 1, (s12 + s23)/s12, q/s12, x])/(q - s23) + 
     (4*G[0, q/s12, 1, 1, x])/(q - s23) + (4*G[0, q/s12, 1, q/s12, x])/
      (q - s23) - (8*G[0, q/s12, 1, q/(q - s23), x])/(q - s23) - 
     (4*G[0, q/s12, 1, (q - s23)/s12, x])/(q - s23) + 
     (4*G[0, q/s12, q/s12, 1, x])/(q - s23) + 
     (4*G[0, q/s12, q/s12, q/s12, x])/(q - s23) - 
     (8*G[0, q/s12, q/s12, q/(q - s23), x])/(q - s23) - 
     (4*G[0, q/s12, q/s12, (q - s23)/s12, x])/(q - s23) - 
     (8*G[0, q/s12, q/(q - s23), 1, x])/(q - s23) - 
     (8*G[0, q/s12, q/(q - s23), q/s12, x])/(q - s23) + 
     (16*G[0, q/s12, q/(q - s23), q/(q - s23), x])/(q - s23) + 
     (8*G[0, q/s12, q/(q - s23), (q - s23)/s12, x])/(q - s23) + 
     (8*G[0, q/s12, (q - s23)/s12, q/(q - s23), x])/(q - s23) + 
     (4*G[0, q/s12, (q - s23)/s12, (q - s23)/s12, x])/(q - s23) + 
     (4*G[0, q/s12, (s12 + s23)/s12, 1, x])/(q - s23) + 
     (4*G[0, q/s12, (s12 + s23)/s12, q/s12, x])/(q - s23) + 
     (16*G[0, q/(q - s23), 0, q/(q - s23), x])/(q - s23) + 
     (8*G[0, q/(q - s23), 0, (q - s23)/s12, x])/(q - s23) - 
     (4*G[0, q/(q - s23), 1, 1, x])/(q - s23) - 
     (4*G[0, q/(q - s23), 1, q/s12, x])/(q - s23) + 
     (8*G[0, q/(q - s23), 1, q/(q - s23), x])/(q - s23) + 
     (4*G[0, q/(q - s23), 1, (q - s23)/s12, x])/(q - s23) - 
     (4*G[0, q/(q - s23), q/s12, 1, x])/(q - s23) - 
     (4*G[0, q/(q - s23), q/s12, q/s12, x])/(q - s23) + 
     (8*G[0, q/(q - s23), q/s12, q/(q - s23), x])/(q - s23) + 
     (4*G[0, q/(q - s23), q/s12, (q - s23)/s12, x])/(q - s23) + 
     (8*G[0, q/(q - s23), q/(q - s23), 1, x])/(q - s23) + 
     (8*G[0, q/(q - s23), q/(q - s23), q/s12, x])/(q - s23) - 
     (16*G[0, q/(q - s23), q/(q - s23), q/(q - s23), x])/(q - s23) - 
     (8*G[0, q/(q - s23), q/(q - s23), (q - s23)/s12, x])/(q - s23) - 
     (8*G[0, q/(q - s23), (q - s23)/s12, q/(q - s23), x])/(q - s23) - 
     (4*G[0, q/(q - s23), (q - s23)/s12, (q - s23)/s12, x])/(q - s23) - 
     (4*G[0, q/(q - s23), (s12 + s23)/s12, 1, x])/(q - s23) - 
     (4*G[0, q/(q - s23), (s12 + s23)/s12, q/s12, x])/(q - s23) + 
     (8*G[0, (q - s23)/s12, 0, q/(q - s23), x])/(q - s23) - 
     (8*G[0, (q - s23)/s12, q/(q - s23), q/(q - s23), x])/(q - s23) - 
     (4*G[0, (q - s23)/s12, q/(q - s23), (q - s23)/s12, x])/(q - s23) - 
     (4*G[0, (q - s23)/s12, (q - s23)/s12, q/(q - s23), x])/(q - s23) - 
     (4*G[0, q/(s12 + s23), (q - s23)/s12, (q - s23)/s12, x])/(q - s23) + 
     (4*G[0, q/(s12 + s23), q/(s12 + s23), (q - s23)/s12, x])/(q - s23) - 
     (4*G[0, q/(s12 + s23), q/(s12 + s23), q/(s12 + s23), x])/(q - s23) + 
     (4*G[1, 1, 1, 1, x])/(q - s23) + (4*G[1, 1, 1, q/s12, x])/(q - s23) + 
     (4*G[1, 1, 1, q/(q - s23), x])/(q - s23) + 
     (4*G[1, 1, 1, (q - s23)/s12, x])/(q - s23) + (4*G[1, 1, q/s12, 1, x])/
      (q - s23) + (4*G[1, 1, q/s12, q/s12, x])/(q - s23) + 
     (4*G[1, 1, q/s12, q/(q - s23), x])/(q - s23) + 
     (4*G[1, 1, q/s12, (q - s23)/s12, x])/(q - s23) + 
     (8*G[1, 1, q/(q - s23), q/(q - s23), x])/(q - s23) + 
     (4*G[1, 1, q/(q - s23), (q - s23)/s12, x])/(q - s23) + 
     (4*G[1, 1, (q - s23)/s12, 1, x])/(q - s23) + 
     (4*G[1, 1, (q - s23)/s12, q/s12, x])/(q - s23) + 
     (4*G[1, 1, (q - s23)/s12, q/(q - s23), x])/(q - s23) + 
     (4*G[1, 1, (q - s23)/s12, (q - s23)/s12, x])/(q - s23) + 
     (4*G[1, 1, (s12 + s23)/s12, 1, x])/(q - s23) + 
     (4*G[1, 1, (s12 + s23)/s12, q/s12, x])/(q - s23) - 
     (4*G[1, 1, (s12 + s23)/s12, q/(q - s23), x])/(q - s23) + 
     (4*G[1, q/s12, 1, 1, x])/(q - s23) + (4*G[1, q/s12, 1, q/s12, x])/
      (q - s23) + (4*G[1, q/s12, 1, q/(q - s23), x])/(q - s23) + 
     (4*G[1, q/s12, 1, (q - s23)/s12, x])/(q - s23) + 
     (4*G[1, q/s12, q/s12, 1, x])/(q - s23) + 
     (4*G[1, q/s12, q/s12, q/s12, x])/(q - s23) + 
     (4*G[1, q/s12, q/s12, q/(q - s23), x])/(q - s23) + 
     (4*G[1, q/s12, q/s12, (q - s23)/s12, x])/(q - s23) + 
     (8*G[1, q/s12, q/(q - s23), q/(q - s23), x])/(q - s23) + 
     (4*G[1, q/s12, q/(q - s23), (q - s23)/s12, x])/(q - s23) + 
     (4*G[1, q/s12, (q - s23)/s12, 1, x])/(q - s23) + 
     (4*G[1, q/s12, (q - s23)/s12, q/s12, x])/(q - s23) + 
     (4*G[1, q/s12, (q - s23)/s12, q/(q - s23), x])/(q - s23) + 
     (4*G[1, q/s12, (q - s23)/s12, (q - s23)/s12, x])/(q - s23) + 
     (4*G[1, q/s12, (s12 + s23)/s12, 1, x])/(q - s23) + 
     (4*G[1, q/s12, (s12 + s23)/s12, q/s12, x])/(q - s23) - 
     (4*G[1, q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q - s23) + 
     (16*G[1, q/(q - s23), q/(q - s23), q/(q - s23), x])/(q - s23) + 
     (8*G[1, q/(q - s23), q/(q - s23), (q - s23)/s12, x])/(q - s23) + 
     (8*G[1, q/(q - s23), (q - s23)/s12, q/(q - s23), x])/(q - s23) + 
     (4*G[1, q/(q - s23), (q - s23)/s12, (q - s23)/s12, x])/(q - s23) + 
     (4*G[1, (q - s23)/s12, 1, 1, x])/(q - s23) + 
     (4*G[1, (q - s23)/s12, 1, q/s12, x])/(q - s23) + 
     (4*G[1, (q - s23)/s12, 1, q/(q - s23), x])/(q - s23) + 
     (4*G[1, (q - s23)/s12, 1, (q - s23)/s12, x])/(q - s23) + 
     (4*G[1, (q - s23)/s12, q/s12, 1, x])/(q - s23) + 
     (4*G[1, (q - s23)/s12, q/s12, q/s12, x])/(q - s23) + 
     (4*G[1, (q - s23)/s12, q/s12, q/(q - s23), x])/(q - s23) + 
     (4*G[1, (q - s23)/s12, q/s12, (q - s23)/s12, x])/(q - s23) + 
     (8*G[1, (q - s23)/s12, q/(q - s23), q/(q - s23), x])/(q - s23) + 
     (4*G[1, (q - s23)/s12, q/(q - s23), (q - s23)/s12, x])/(q - s23) + 
     (4*G[1, (q - s23)/s12, (q - s23)/s12, 1, x])/(q - s23) + 
     (4*G[1, (q - s23)/s12, (q - s23)/s12, q/s12, x])/(q - s23) + 
     (4*G[1, (q - s23)/s12, (q - s23)/s12, q/(q - s23), x])/(q - s23) + 
     (4*G[1, (q - s23)/s12, (q - s23)/s12, (q - s23)/s12, x])/(q - s23) + 
     (4*G[1, (q - s23)/s12, (s12 + s23)/s12, 1, x])/(q - s23) + 
     (4*G[1, (q - s23)/s12, (s12 + s23)/s12, q/s12, x])/(q - s23) - 
     (4*G[1, (q - s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/(q - s23) + 
     (4*G[1, (s12 + s23)/s12, 1, 1, x])/(q - s23) + 
     (4*G[1, (s12 + s23)/s12, 1, q/s12, x])/(q - s23) + 
     (4*G[1, (s12 + s23)/s12, 1, q/(q - s23), x])/(q - s23) + 
     (4*G[1, (s12 + s23)/s12, 1, (q - s23)/s12, x])/(q - s23) + 
     (4*G[1, (s12 + s23)/s12, q/s12, 1, x])/(q - s23) + 
     (4*G[1, (s12 + s23)/s12, q/s12, q/s12, x])/(q - s23) + 
     (4*G[1, (s12 + s23)/s12, q/s12, q/(q - s23), x])/(q - s23) + 
     (4*G[1, (s12 + s23)/s12, q/s12, (q - s23)/s12, x])/(q - s23) - 
     (8*G[1, (s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(q - s23) - 
     (4*G[1, (s12 + s23)/s12, q/(q - s23), (q - s23)/s12, x])/(q - s23) + 
     (4*G[1, (s12 + s23)/s12, (q - s23)/s12, 1, x])/(q - s23) + 
     (4*G[1, (s12 + s23)/s12, (q - s23)/s12, q/s12, x])/(q - s23) - 
     (4*G[1, (s12 + s23)/s12, (q - s23)/s12, q/(q - s23), x])/(q - s23) + 
     (4*G[1, (s12 + s23)/s12, (s12 + s23)/s12, 1, x])/(q - s23) + 
     (4*G[1, (s12 + s23)/s12, (s12 + s23)/s12, q/s12, x])/(q - s23) - 
     (4*G[1, (s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/(q - s23) + 
     (4*G[q/s12, 1, 1, 1, x])/(q - s23) + (4*G[q/s12, 1, 1, q/s12, x])/
      (q - s23) + (4*G[q/s12, 1, 1, q/(q - s23), x])/(q - s23) + 
     (4*G[q/s12, 1, 1, (q - s23)/s12, x])/(q - s23) + 
     (4*G[q/s12, 1, q/s12, 1, x])/(q - s23) + 
     (4*G[q/s12, 1, q/s12, q/s12, x])/(q - s23) + 
     (4*G[q/s12, 1, q/s12, q/(q - s23), x])/(q - s23) + 
     (4*G[q/s12, 1, q/s12, (q - s23)/s12, x])/(q - s23) + 
     (8*G[q/s12, 1, q/(q - s23), q/(q - s23), x])/(q - s23) + 
     (4*G[q/s12, 1, q/(q - s23), (q - s23)/s12, x])/(q - s23) + 
     (4*G[q/s12, 1, (q - s23)/s12, 1, x])/(q - s23) + 
     (4*G[q/s12, 1, (q - s23)/s12, q/s12, x])/(q - s23) + 
     (4*G[q/s12, 1, (q - s23)/s12, q/(q - s23), x])/(q - s23) + 
     (4*G[q/s12, 1, (q - s23)/s12, (q - s23)/s12, x])/(q - s23) + 
     (4*G[q/s12, 1, (s12 + s23)/s12, 1, x])/(q - s23) + 
     (4*G[q/s12, 1, (s12 + s23)/s12, q/s12, x])/(q - s23) - 
     (4*G[q/s12, 1, (s12 + s23)/s12, q/(q - s23), x])/(q - s23) + 
     (4*G[q/s12, q/s12, 1, 1, x])/(q - s23) + 
     (4*G[q/s12, q/s12, 1, q/s12, x])/(q - s23) + 
     (4*G[q/s12, q/s12, 1, q/(q - s23), x])/(q - s23) + 
     (4*G[q/s12, q/s12, 1, (q - s23)/s12, x])/(q - s23) + 
     (4*G[q/s12, q/s12, q/s12, 1, x])/(q - s23) + 
     (4*G[q/s12, q/s12, q/s12, q/s12, x])/(q - s23) + 
     (4*G[q/s12, q/s12, q/s12, q/(q - s23), x])/(q - s23) + 
     (4*G[q/s12, q/s12, q/s12, (q - s23)/s12, x])/(q - s23) + 
     (8*G[q/s12, q/s12, q/(q - s23), q/(q - s23), x])/(q - s23) + 
     (4*G[q/s12, q/s12, q/(q - s23), (q - s23)/s12, x])/(q - s23) + 
     (4*G[q/s12, q/s12, (q - s23)/s12, 1, x])/(q - s23) + 
     (4*G[q/s12, q/s12, (q - s23)/s12, q/s12, x])/(q - s23) + 
     (4*G[q/s12, q/s12, (q - s23)/s12, q/(q - s23), x])/(q - s23) + 
     (4*G[q/s12, q/s12, (q - s23)/s12, (q - s23)/s12, x])/(q - s23) + 
     (4*G[q/s12, q/s12, (s12 + s23)/s12, 1, x])/(q - s23) + 
     (4*G[q/s12, q/s12, (s12 + s23)/s12, q/s12, x])/(q - s23) - 
     (4*G[q/s12, q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q - s23) + 
     (16*G[q/s12, q/(q - s23), q/(q - s23), q/(q - s23), x])/(q - s23) + 
     (8*G[q/s12, q/(q - s23), q/(q - s23), (q - s23)/s12, x])/(q - s23) + 
     (8*G[q/s12, q/(q - s23), (q - s23)/s12, q/(q - s23), x])/(q - s23) + 
     (4*G[q/s12, q/(q - s23), (q - s23)/s12, (q - s23)/s12, x])/(q - s23) + 
     (4*G[q/s12, (q - s23)/s12, 1, 1, x])/(q - s23) + 
     (4*G[q/s12, (q - s23)/s12, 1, q/s12, x])/(q - s23) + 
     (4*G[q/s12, (q - s23)/s12, 1, q/(q - s23), x])/(q - s23) + 
     (4*G[q/s12, (q - s23)/s12, 1, (q - s23)/s12, x])/(q - s23) + 
     (4*G[q/s12, (q - s23)/s12, q/s12, 1, x])/(q - s23) + 
     (4*G[q/s12, (q - s23)/s12, q/s12, q/s12, x])/(q - s23) + 
     (4*G[q/s12, (q - s23)/s12, q/s12, q/(q - s23), x])/(q - s23) + 
     (4*G[q/s12, (q - s23)/s12, q/s12, (q - s23)/s12, x])/(q - s23) + 
     (8*G[q/s12, (q - s23)/s12, q/(q - s23), q/(q - s23), x])/(q - s23) + 
     (4*G[q/s12, (q - s23)/s12, q/(q - s23), (q - s23)/s12, x])/(q - s23) + 
     (4*G[q/s12, (q - s23)/s12, (q - s23)/s12, 1, x])/(q - s23) + 
     (4*G[q/s12, (q - s23)/s12, (q - s23)/s12, q/s12, x])/(q - s23) + 
     (4*G[q/s12, (q - s23)/s12, (q - s23)/s12, q/(q - s23), x])/(q - s23) + 
     (4*G[q/s12, (q - s23)/s12, (q - s23)/s12, (q - s23)/s12, x])/(q - s23) + 
     (4*G[q/s12, (q - s23)/s12, (s12 + s23)/s12, 1, x])/(q - s23) + 
     (4*G[q/s12, (q - s23)/s12, (s12 + s23)/s12, q/s12, x])/(q - s23) - 
     (4*G[q/s12, (q - s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/(q - s23) + 
     (4*G[q/s12, (s12 + s23)/s12, 1, 1, x])/(q - s23) + 
     (4*G[q/s12, (s12 + s23)/s12, 1, q/s12, x])/(q - s23) + 
     (4*G[q/s12, (s12 + s23)/s12, 1, q/(q - s23), x])/(q - s23) + 
     (4*G[q/s12, (s12 + s23)/s12, 1, (q - s23)/s12, x])/(q - s23) + 
     (4*G[q/s12, (s12 + s23)/s12, q/s12, 1, x])/(q - s23) + 
     (4*G[q/s12, (s12 + s23)/s12, q/s12, q/s12, x])/(q - s23) + 
     (4*G[q/s12, (s12 + s23)/s12, q/s12, q/(q - s23), x])/(q - s23) + 
     (4*G[q/s12, (s12 + s23)/s12, q/s12, (q - s23)/s12, x])/(q - s23) - 
     (8*G[q/s12, (s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/(q - s23) - 
     (4*G[q/s12, (s12 + s23)/s12, q/(q - s23), (q - s23)/s12, x])/(q - s23) + 
     (4*G[q/s12, (s12 + s23)/s12, (q - s23)/s12, 1, x])/(q - s23) + 
     (4*G[q/s12, (s12 + s23)/s12, (q - s23)/s12, q/s12, x])/(q - s23) - 
     (4*G[q/s12, (s12 + s23)/s12, (q - s23)/s12, q/(q - s23), x])/(q - s23) + 
     (4*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, 1, x])/(q - s23) + 
     (4*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, q/s12, x])/(q - s23) - 
     (4*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/
      (q - s23) - (4*G[q/(s12 + s23), (q - s23)/s12, (q - s23)/s12, 
        (q - s23)/s12, x])/(q - s23) - 
     (4*G[q/(s12 + s23), (q - s23)/s12, (q - s23)/s12, q/(s12 + s23), x])/
      (q - s23) - (4*G[q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), 
        (q - s23)/s12, x])/(q - s23) - 
     (4*G[q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), q/(s12 + s23), x])/
      (q - s23) - (4*G[q/(s12 + s23), q/(s12 + s23), (q - s23)/s12, 
        (q - s23)/s12, x])/(q - s23) - 
     (4*G[q/(s12 + s23), q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), x])/
      (q - s23) - (4*G[q/(s12 + s23), q/(s12 + s23), q/(s12 + s23), 
        (q - s23)/s12, x])/(q - s23) - 
     (4*G[q/(s12 + s23), q/(s12 + s23), q/(s12 + s23), q/(s12 + s23), x])/
      (q - s23) + G[(s12 + s23)/s12, 1, 1, x]*(-36/(q - s23) + 
       (8*G[0, x])/(q - s23) - (16*Log[z])/(q - s23)) + 
     G[0, q/(q - s23), q/(q - s23), x]*(-36/(q - s23) + 
       (8*G[0, x])/(q - s23) - (8*G[1, x])/(q - s23) - 
       (8*G[q/s12, x])/(q - s23) - (16*Log[z])/(q - s23)) + 
     G[1, x]*G[(s12 + s23)/s12, q/(q - s23), x]*(-18/(q - s23) + 
       (4*G[0, x])/(q - s23) - (8*Log[z])/(q - s23)) + 
     G[0, q/(q - s23), (q - s23)/s12, x]*(-18/(q - s23) + 
       (4*G[0, x])/(q - s23) - (8*Log[z])/(q - s23)) + 
     G[0, (q - s23)/s12, q/(q - s23), x]*(-18/(q - s23) + 
       (4*G[0, x])/(q - s23) - (8*Log[z])/(q - s23)) + 
     G[0, q/(s12 + s23), (q - s23)/s12, x]*(-18/(q - s23) + 
       (4*G[0, x])/(q - s23) - (8*Log[z])/(q - s23)) + 
     G[q/s12, q/(q - s23), 1, x]*(-18/(q - s23) + (4*G[0, x])/(q - s23) - 
       (8*Log[z])/(q - s23)) + G[q/s12, (s12 + s23)/s12, q/(q - s23), x]*
      (-18/(q - s23) + (4*G[0, x])/(q - s23) - (8*Log[z])/(q - s23)) + 
     G[q/(q - s23), (s12 + s23)/s12, 1, x]*(-18/(q - s23) + 
       (4*G[0, x])/(q - s23) - (8*Log[z])/(q - s23)) + 
     G[(q - s23)/s12, 1, 1, x]*(-18/(q - s23) + (4*G[0, x])/(q - s23) - 
       (8*Log[z])/(q - s23)) + G[q/(s12 + s23), (q - s23)/s12, (q - s23)/s12, 
       x]*(-18/(q - s23) + (4*G[0, x])/(q - s23) - (8*Log[z])/(q - s23)) + 
     G[q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), x]*
      (-18/(q - s23) + (4*G[0, x])/(q - s23) - (8*Log[z])/(q - s23)) + 
     G[q/(s12 + s23), q/(s12 + s23), (q - s23)/s12, x]*
      (-18/(q - s23) + (4*G[0, x])/(q - s23) - (8*Log[z])/(q - s23)) + 
     G[q/(s12 + s23), q/(s12 + s23), q/(s12 + s23), x]*
      (-18/(q - s23) + (4*G[0, x])/(q - s23) - (8*Log[z])/(q - s23)) + 
     G[0, 0, q/(q - s23), x]*(-18/(q - s23) + (4*G[0, x])/(q - s23) - 
       (4*G[1, x])/(q - s23) - (4*G[q/s12, x])/(q - s23) - 
       (8*Log[z])/(q - s23)) + G[0, 1, 1, x]*(-18/(q - s23) + 
       (4*G[0, x])/(q - s23) - (4*G[1, x])/(q - s23) - 
       (4*G[q/s12, x])/(q - s23) - (8*Log[z])/(q - s23)) + 
     G[0, 1, q/s12, x]*(-18/(q - s23) + (4*G[0, x])/(q - s23) - 
       (4*G[1, x])/(q - s23) - (4*G[q/s12, x])/(q - s23) - 
       (8*Log[z])/(q - s23)) + G[0, q/s12, 1, x]*(-18/(q - s23) + 
       (4*G[0, x])/(q - s23) - (4*G[1, x])/(q - s23) - 
       (4*G[q/s12, x])/(q - s23) - (8*Log[z])/(q - s23)) + 
     G[0, q/s12, q/s12, x]*(-18/(q - s23) + (4*G[0, x])/(q - s23) - 
       (4*G[1, x])/(q - s23) - (4*G[q/s12, x])/(q - s23) - 
       (8*Log[z])/(q - s23)) + G[0, 0, q/(s12 + s23), x]*
      (-18/(q - s23) + (4*G[0, x])/(q - s23) - (4*G[q/(s12 + s23), x])/
        (q - s23) - (8*Log[z])/(q - s23)) + 
     G[1, x]*G[q/(q - s23), (q - s23)/s12, x]*(18/(q - s23) - 
       (4*G[0, x])/(q - s23) + (8*Log[z])/(q - s23)) + 
     G[1, x]*G[(q - s23)/s12, q/s12, x]*(18/(q - s23) - 
       (4*G[0, x])/(q - s23) + (8*Log[z])/(q - s23)) + 
     G[1, x]*G[(q - s23)/s12, q/(q - s23), x]*(18/(q - s23) - 
       (4*G[0, x])/(q - s23) + (8*Log[z])/(q - s23)) + 
     G[1, x]*G[(q - s23)/s12, (q - s23)/s12, x]*(18/(q - s23) - 
       (4*G[0, x])/(q - s23) + (8*Log[z])/(q - s23)) + 
     G[1, x]*G[(s12 + s23)/s12, q/s12, x]*(18/(q - s23) - 
       (4*G[0, x])/(q - s23) + (8*Log[z])/(q - s23)) + 
     G[0, 1, (q - s23)/s12, x]*(18/(q - s23) - (4*G[0, x])/(q - s23) + 
       (8*Log[z])/(q - s23)) + G[0, q/s12, (q - s23)/s12, x]*
      (18/(q - s23) - (4*G[0, x])/(q - s23) + (8*Log[z])/(q - s23)) + 
     G[1, 1, 1, x]*(18/(q - s23) - (4*G[0, x])/(q - s23) + 
       (8*Log[z])/(q - s23)) + G[q/s12, q/s12, q/s12, x]*
      (18/(q - s23) - (4*G[0, x])/(q - s23) + (8*Log[z])/(q - s23)) + 
     G[q/s12, q/s12, q/(q - s23), x]*(18/(q - s23) - (4*G[0, x])/(q - s23) + 
       (8*Log[z])/(q - s23)) + G[q/s12, q/s12, (q - s23)/s12, x]*
      (18/(q - s23) - (4*G[0, x])/(q - s23) + (8*Log[z])/(q - s23)) + 
     G[q/s12, q/(q - s23), (q - s23)/s12, x]*(18/(q - s23) - 
       (4*G[0, x])/(q - s23) + (8*Log[z])/(q - s23)) + 
     G[q/s12, (q - s23)/s12, 1, x]*(18/(q - s23) - (4*G[0, x])/(q - s23) + 
       (8*Log[z])/(q - s23)) + G[q/s12, (q - s23)/s12, q/s12, x]*
      (18/(q - s23) - (4*G[0, x])/(q - s23) + (8*Log[z])/(q - s23)) + 
     G[q/s12, (q - s23)/s12, q/(q - s23), x]*(18/(q - s23) - 
       (4*G[0, x])/(q - s23) + (8*Log[z])/(q - s23)) + 
     G[q/s12, (q - s23)/s12, (q - s23)/s12, x]*(18/(q - s23) - 
       (4*G[0, x])/(q - s23) + (8*Log[z])/(q - s23)) + 
     G[q/s12, (s12 + s23)/s12, q/s12, x]*(18/(q - s23) - 
       (4*G[0, x])/(q - s23) + (8*Log[z])/(q - s23)) + 
     G[q/(q - s23), 1, 1, x]*(18/(q - s23) - (4*G[0, x])/(q - s23) + 
       (8*Log[z])/(q - s23)) + G[q/(q - s23), (q - s23)/s12, 1, x]*
      (18/(q - s23) - (4*G[0, x])/(q - s23) + (8*Log[z])/(q - s23)) + 
     G[(q - s23)/s12, q/(q - s23), 1, x]*(18/(q - s23) - 
       (4*G[0, x])/(q - s23) + (8*Log[z])/(q - s23)) + 
     G[(q - s23)/s12, (q - s23)/s12, 1, x]*(18/(q - s23) - 
       (4*G[0, x])/(q - s23) + (8*Log[z])/(q - s23)) + 
     G[0, 0, 1, x]*(18/(q - s23) - (4*G[0, x])/(q - s23) + 
       (4*G[1, x])/(q - s23) + (4*G[q/s12, x])/(q - s23) + 
       (8*Log[z])/(q - s23)) + G[0, 0, q/s12, x]*(18/(q - s23) - 
       (4*G[0, x])/(q - s23) + (4*G[1, x])/(q - s23) + 
       (4*G[q/s12, x])/(q - s23) + (8*Log[z])/(q - s23)) + 
     G[0, q/(q - s23), 1, x]*(18/(q - s23) - (4*G[0, x])/(q - s23) + 
       (4*G[1, x])/(q - s23) + (4*G[q/s12, x])/(q - s23) + 
       (8*Log[z])/(q - s23)) + G[0, q/(q - s23), q/s12, x]*
      (18/(q - s23) - (4*G[0, x])/(q - s23) + (4*G[1, x])/(q - s23) + 
       (4*G[q/s12, x])/(q - s23) + (8*Log[z])/(q - s23)) + 
     G[0, q/(s12 + s23), q/(s12 + s23), x]*(18/(q - s23) - 
       (4*G[0, x])/(q - s23) + (4*G[q/(s12 + s23), x])/(q - s23) + 
       (8*Log[z])/(q - s23)) + G[1, x]*G[q/(q - s23), q/(q - s23), x]*
      (36/(q - s23) - (8*G[0, x])/(q - s23) + (16*Log[z])/(q - s23)) + 
     G[q/s12, q/(q - s23), q/(q - s23), x]*(36/(q - s23) - 
       (8*G[0, x])/(q - s23) + (16*Log[z])/(q - s23)) + 
     G[q/s12, (s12 + s23)/s12, 1, x]*(36/(q - s23) - (8*G[0, x])/(q - s23) + 
       (16*Log[z])/(q - s23)) + G[q/(q - s23), q/(q - s23), 1, x]*
      (36/(q - s23) - (8*G[0, x])/(q - s23) + (16*Log[z])/(q - s23)) + 
     G[0, 1, q/(q - s23), x]*(36/(q - s23) - (8*G[0, x])/(q - s23) + 
       (8*G[1, x])/(q - s23) + (8*G[q/s12, x])/(q - s23) + 
       (16*Log[z])/(q - s23)) + G[0, q/s12, q/(q - s23), x]*
      (36/(q - s23) - (8*G[0, x])/(q - s23) + (8*G[1, x])/(q - s23) + 
       (8*G[q/s12, x])/(q - s23) + (16*Log[z])/(q - s23)) + 
     G[q/(s12 + s23), x]*((-36*Log[z])/(q - s23) - (36*Log[z]^2)/(q - s23) - 
       (16*Log[z]^3)/(3*(q - s23))) + G[q/s12, x]*((36*Log[z])/(q - s23) + 
       (36*Log[z]^2)/(q - s23) + (16*Log[z]^3)/(3*(q - s23))) + 
     G[q/(s12 + s23), (q - s23)/s12, x]*(-18/(q - s23) - 
       (36*Log[z])/(q - s23) - (8*Log[z]^2)/(q - s23) + 
       G[0, x]*(18/(q - s23) + (8*Log[z])/(q - s23))) + 
     G[q/(s12 + s23), q/(s12 + s23), x]*(-18/(q - s23) - 
       (36*Log[z])/(q - s23) - (8*Log[z]^2)/(q - s23) + 
       G[0, x]*(18/(q - s23) + (8*Log[z])/(q - s23))) + 
     G[1, 1, x]*(18/(q - s23) + (36*Log[z])/(q - s23) + 
       (8*Log[z]^2)/(q - s23) + G[0, x]*(-18/(q - s23) - 
         (4*G[q/s12, x])/(q - s23) - (4*G[q/(q - s23), x])/(q - s23) - 
         (4*G[(q - s23)/s12, x])/(q - s23) - (8*Log[z])/(q - s23)) + 
       G[q/s12, x]*(18/(q - s23) + (8*Log[z])/(q - s23)) + 
       G[q/(q - s23), x]*(18/(q - s23) + (8*Log[z])/(q - s23)) + 
       G[(q - s23)/s12, x]*(18/(q - s23) + (8*Log[z])/(q - s23))) + 
     G[q/s12, q/s12, x]*(18/(q - s23) + (36*Log[z])/(q - s23) + 
       (8*Log[z]^2)/(q - s23) + G[0, x]*(-18/(q - s23) - 
         (8*Log[z])/(q - s23)) + G[1, x]*(18/(q - s23) - 
         (4*G[0, x])/(q - s23) + (8*Log[z])/(q - s23))) + 
     G[q/s12, q/(q - s23), x]*(18/(q - s23) + (36*Log[z])/(q - s23) + 
       (8*Log[z]^2)/(q - s23) + G[0, x]*(-18/(q - s23) - 
         (8*Log[z])/(q - s23)) + G[1, x]*(18/(q - s23) - 
         (4*G[0, x])/(q - s23) + (8*Log[z])/(q - s23))) + 
     G[q/s12, (q - s23)/s12, x]*(18/(q - s23) + (36*Log[z])/(q - s23) + 
       (8*Log[z]^2)/(q - s23) + G[0, x]*(-18/(q - s23) - 
         (8*Log[z])/(q - s23)) + G[1, x]*(18/(q - s23) - 
         (4*G[0, x])/(q - s23) + (8*Log[z])/(q - s23))) + 
     G[(s12 + s23)/s12, 1, x]*(G[0, x]*((4*G[q/s12, x])/(q - s23) - 
         (4*G[q/(q - s23), x])/(q - s23)) + G[q/s12, x]*
        (-18/(q - s23) - (8*Log[z])/(q - s23)) + G[q/(q - s23), x]*
        (18/(q - s23) + (8*Log[z])/(q - s23)) + 
       G[1, x]*(18/(q - s23) - (4*G[0, x])/(q - s23) + 
         (8*Log[z])/(q - s23))) + G[0, q/(q - s23), x]*
      (-18/(q - s23) - (8*G[0, (q - s23)/s12, x])/(q - s23) - 
       (4*G[1, 1, x])/(q - s23) - (4*G[q/s12, q/s12, x])/(q - s23) - 
       (4*G[q/s12, (q - s23)/s12, x])/(q - s23) - 
       (4*G[q/s12, (s12 + s23)/s12, x])/(q - s23) + 
       (4*G[(q - s23)/s12, 1, x])/(q - s23) + (4*G[(s12 + s23)/s12, 1, x])/
        (q - s23) - (36*Log[z])/(q - s23) - (8*Log[z]^2)/(q - s23) + 
       G[q/s12, x]*(-18/(q - s23) - (8*Log[z])/(q - s23)) + 
       G[1, x]*(-18/(q - s23) + (4*G[0, x])/(q - s23) - 
         (4*G[q/s12, x])/(q - s23) - (4*G[(q - s23)/s12, x])/(q - s23) - 
         (4*G[(s12 + s23)/s12, x])/(q - s23) - (8*Log[z])/(q - s23)) + 
       G[0, x]*(18/(q - s23) + (4*G[q/s12, x])/(q - s23) + 
         (8*Log[z])/(q - s23))) + G[(q - s23)/s12, 1, x]*
      (-18/(q - s23) - (36*Log[z])/(q - s23) - (8*Log[z]^2)/(q - s23) + 
       G[q/s12, x]*(-18/(q - s23) - (8*Log[z])/(q - s23)) + 
       G[q/(q - s23), x]*(-18/(q - s23) - (8*Log[z])/(q - s23)) + 
       G[(q - s23)/s12, x]*(-18/(q - s23) - (8*Log[z])/(q - s23)) + 
       G[0, x]*(18/(q - s23) + (4*G[q/s12, x])/(q - s23) + 
         (4*G[q/(q - s23), x])/(q - s23) + (4*G[(q - s23)/s12, x])/
          (q - s23) + (8*Log[z])/(q - s23))) + 
     G[0, 0, x]*((4*G[0, 1, x])/(q - s23) + (4*G[0, q/s12, x])/(q - s23) - 
       (4*G[0, q/(q - s23), x])/(q - s23) - (4*G[0, q/(s12 + s23), x])/
        (q - s23) + (4*G[1, 1, x])/(q - s23) + (4*G[q/s12, q/s12, x])/
        (q - s23) + (4*G[q/s12, q/(q - s23), x])/(q - s23) + 
       (4*G[q/s12, (q - s23)/s12, x])/(q - s23) - (4*G[q/(q - s23), 1, x])/
        (q - s23) - (4*G[(q - s23)/s12, 1, x])/(q - s23) - 
       (4*G[q/(s12 + s23), (q - s23)/s12, x])/(q - s23) - 
       (4*G[q/(s12 + s23), q/(s12 + s23), x])/(q - s23) + 
       G[q/(s12 + s23), x]*(-18/(q - s23) - (8*Log[z])/(q - s23)) + 
       G[q/s12, x]*(18/(q - s23) + (8*Log[z])/(q - s23)) + 
       G[1, x]*(18/(q - s23) + (4*G[q/s12, x])/(q - s23) + 
         (4*G[q/(q - s23), x])/(q - s23) + (4*G[(q - s23)/s12, x])/
          (q - s23) + (8*Log[z])/(q - s23))) + G[q/(q - s23), 1, x]*
      (-18/(q - s23) - (36*Log[z])/(q - s23) - (8*Log[z]^2)/(q - s23) + 
       G[q/(q - s23), x]*(-36/(q - s23) - (16*Log[z])/(q - s23)) + 
       G[(q - s23)/s12, x]*(-18/(q - s23) - (8*Log[z])/(q - s23)) + 
       G[1, x]*(-18/(q - s23) + (4*G[0, x])/(q - s23) - 
         (8*Log[z])/(q - s23)) + G[0, x]*(18/(q - s23) + 
         (8*G[q/(q - s23), x])/(q - s23) + (4*G[(q - s23)/s12, x])/
          (q - s23) + (8*Log[z])/(q - s23))) + G[0, q/(s12 + s23), x]*
      (-18/(q - s23) - (4*G[q/(s12 + s23), (q - s23)/s12, x])/(q - s23) - 
       (4*G[q/(s12 + s23), q/(s12 + s23), x])/(q - s23) - 
       (36*Log[z])/(q - s23) - (8*Log[z]^2)/(q - s23) + 
       G[q/(s12 + s23), x]*(-18/(q - s23) - (8*Log[z])/(q - s23)) + 
       G[0, x]*(18/(q - s23) + (4*G[q/(s12 + s23), x])/(q - s23) + 
         (8*Log[z])/(q - s23))) + G[0, 1, x]*(18/(q - s23) + 
       (4*G[1, 1, x])/(q - s23) + (4*G[q/s12, q/s12, x])/(q - s23) + 
       (4*G[q/s12, (q - s23)/s12, x])/(q - s23) + 
       (4*G[q/s12, (s12 + s23)/s12, x])/(q - s23) - 
       (4*G[(q - s23)/s12, 1, x])/(q - s23) - (4*G[(s12 + s23)/s12, 1, x])/
        (q - s23) + (36*Log[z])/(q - s23) + (8*Log[z]^2)/(q - s23) + 
       G[0, x]*(-18/(q - s23) - (4*G[q/s12, x])/(q - s23) - 
         (8*Log[z])/(q - s23)) + G[q/s12, x]*(18/(q - s23) + 
         (8*Log[z])/(q - s23)) + G[1, x]*(18/(q - s23) - 
         (4*G[0, x])/(q - s23) + (4*G[q/s12, x])/(q - s23) + 
         (4*G[(q - s23)/s12, x])/(q - s23) + (4*G[(s12 + s23)/s12, x])/
          (q - s23) + (8*Log[z])/(q - s23))) + G[0, q/s12, x]*
      (18/(q - s23) + (4*G[1, 1, x])/(q - s23) + (4*G[q/s12, q/s12, x])/
        (q - s23) + (4*G[q/s12, (q - s23)/s12, x])/(q - s23) + 
       (4*G[q/s12, (s12 + s23)/s12, x])/(q - s23) - 
       (4*G[(q - s23)/s12, 1, x])/(q - s23) - (4*G[(s12 + s23)/s12, 1, x])/
        (q - s23) + (36*Log[z])/(q - s23) + (8*Log[z]^2)/(q - s23) + 
       G[0, x]*(-18/(q - s23) - (4*G[q/s12, x])/(q - s23) - 
         (8*Log[z])/(q - s23)) + G[q/s12, x]*(18/(q - s23) + 
         (8*Log[z])/(q - s23)) + G[1, x]*(18/(q - s23) - 
         (4*G[0, x])/(q - s23) + (4*G[q/s12, x])/(q - s23) + 
         (4*G[(q - s23)/s12, x])/(q - s23) + (4*G[(s12 + s23)/s12, x])/
          (q - s23) + (8*Log[z])/(q - s23))) + 
     G[0, x]*(G[q/s12, x]*(-18/(q - s23) - (36*Log[z])/(q - s23) - 
         (8*Log[z]^2)/(q - s23)) + G[q/(s12 + s23), x]*
        (18/(q - s23) + (36*Log[z])/(q - s23) + (8*Log[z]^2)/(q - s23))) + 
     G[1, x]*((36*Log[z])/(q - s23) + (36*Log[z]^2)/(q - s23) + 
       (16*Log[z]^3)/(3*(q - s23)) + G[q/s12, x]*(18/(q - s23) + 
         (36*Log[z])/(q - s23) + (8*Log[z]^2)/(q - s23)) + 
       G[q/(q - s23), x]*(18/(q - s23) + (36*Log[z])/(q - s23) + 
         (8*Log[z]^2)/(q - s23)) + G[(q - s23)/s12, x]*
        (18/(q - s23) + (36*Log[z])/(q - s23) + (8*Log[z]^2)/(q - s23)) + 
       G[0, x]*(-18/(q - s23) - (36*Log[z])/(q - s23) - 
         (8*Log[z]^2)/(q - s23) + G[q/s12, x]*(-18/(q - s23) - 
           (8*Log[z])/(q - s23)) + G[q/(q - s23), x]*(-18/(q - s23) - 
           (8*Log[z])/(q - s23)) + G[(q - s23)/s12, x]*(-18/(q - s23) - 
           (8*Log[z])/(q - s23)))))};
P23G111010011= {x^(1 - 2*eps)*(1 - ((s12 + s23)*x)/q)^(1 + 2*eps), 0, 
  (4*G[0, 1, x]^2)/(q^2 - q*s23) + (4*G[0, q/s12, x]^2)/(q^2 - q*s23) - 
   (16*G[0, q/(q - s23), x]^2)/(q^2 - q*s23) + 
   (12*G[0, (q - s23)/s12, x]*G[0, q/(s12 + s23), x])/(q^2 - q*s23) + 
   (16*G[0, q/(s12 + s23), x]^2)/(q^2 - q*s23) + 
   G[0, 0, x]*((-8*G[1, x]*G[q/(q - s23), x])/(q^2 - q*s23) - 
     (8*G[0, 1, x])/(q^2 - q*s23) - (8*G[0, q/s12, x])/(q^2 - q*s23) + 
     (16*G[0, q/(q - s23), x])/(q^2 - q*s23) + (8*G[0, q/(s12 + s23), x])/
      (q^2 - q*s23) - (8*G[q/s12, q/(q - s23), x])/(q^2 - q*s23) + 
     (8*G[q/(q - s23), 1, x])/(q^2 - q*s23) + (8*G[(q - s23)/s12, 1, x])/
      (q^2 - q*s23) + (8*G[(q - s23)/s12, q/s12, x])/(q^2 - q*s23) - 
     (8*G[(q - s23)/s12, q/(s12 + s23), x])/(q^2 - q*s23)) + 
   ((-2*G[1, x]*G[q/(q - s23), x])/(q^2 - q*s23) - 
     (2*G[0, 1, x])/(q^2 - q*s23) - (2*G[0, q/s12, x])/(q^2 - q*s23) + 
     (4*G[0, q/(q - s23), x])/(q^2 - q*s23) + (2*G[0, q/(s12 + s23), x])/
      (q^2 - q*s23) - (2*G[q/s12, q/(q - s23), x])/(q^2 - q*s23) + 
     (2*G[q/(q - s23), 1, x])/(q^2 - q*s23) + (2*G[(q - s23)/s12, 1, x])/
      (q^2 - q*s23) + (2*G[(q - s23)/s12, q/s12, x])/(q^2 - q*s23) - 
     (2*G[(q - s23)/s12, q/(s12 + s23), x])/(q^2 - q*s23))/eps^2 + 
   ((4*G[1, x])/(q^2 - q*s23) + (4*G[q/s12, x])/(q^2 - q*s23))*
    G[0, 0, q/(q - s23), x] + ((-8*G[1, x])/(q^2 - q*s23) - 
     (8*G[q/s12, x])/(q^2 - q*s23) + (8*G[(q - s23)/s12, x])/(q^2 - q*s23))*
    G[0, 1, q/(q - s23), x] + ((-8*G[1, x])/(q^2 - q*s23) - 
     (8*G[q/s12, x])/(q^2 - q*s23) + (8*G[(q - s23)/s12, x])/(q^2 - q*s23))*
    G[0, q/s12, q/(q - s23), x] + ((-4*G[1, x])/(q^2 - q*s23) - 
     (4*G[q/s12, x])/(q^2 - q*s23) + (4*G[(q - s23)/s12, x])/(q^2 - q*s23))*
    G[0, q/(q - s23), 1, x] + ((-4*G[1, x])/(q^2 - q*s23) - 
     (4*G[q/s12, x])/(q^2 - q*s23) + (4*G[(q - s23)/s12, x])/(q^2 - q*s23))*
    G[0, q/(q - s23), q/s12, x] + (10*G[0, 0, 0, 1, x])/(q^2 - q*s23) + 
   (10*G[0, 0, 0, q/s12, x])/(q^2 - q*s23) - (8*G[0, 0, 0, q/(q - s23), x])/
    (q^2 - q*s23) - (10*G[0, 0, 0, q/(s12 + s23), x])/(q^2 - q*s23) - 
   (2*G[0, 0, 1, 1, x])/(q^2 - q*s23) - (2*G[0, 0, 1, q/s12, x])/
    (q^2 - q*s23) - (16*G[0, 0, 1, q/(q - s23), x])/(q^2 - q*s23) + 
   (26*G[0, 0, 1, (q - s23)/s12, x])/(q^2 - q*s23) + 
   (36*G[0, 0, 1, q/(s12 + s23), x])/(q^2 - q*s23) - 
   (2*G[0, 0, q/s12, 1, x])/(q^2 - q*s23) - (2*G[0, 0, q/s12, q/s12, x])/
    (q^2 - q*s23) - (16*G[0, 0, q/s12, q/(q - s23), x])/(q^2 - q*s23) + 
   (26*G[0, 0, q/s12, (q - s23)/s12, x])/(q^2 - q*s23) + 
   (36*G[0, 0, q/s12, q/(s12 + s23), x])/(q^2 - q*s23) - 
   (20*G[0, 0, q/(q - s23), 1, x])/(q^2 - q*s23) - 
   (20*G[0, 0, q/(q - s23), q/s12, x])/(q^2 - q*s23) + 
   (64*G[0, 0, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) - 
   (64*G[0, 0, q/(q - s23), q/(s12 + s23), x])/(q^2 - q*s23) + 
   (28*G[0, 0, (q - s23)/s12, 1, x])/(q^2 - q*s23) + 
   (28*G[0, 0, (q - s23)/s12, q/s12, x])/(q^2 - q*s23) - 
   (28*G[0, 0, (q - s23)/s12, q/(s12 + s23), x])/(q^2 - q*s23) + 
   (30*G[0, 0, q/(s12 + s23), 1, x])/(q^2 - q*s23) + 
   (30*G[0, 0, q/(s12 + s23), q/s12, x])/(q^2 - q*s23) - 
   (64*G[0, 0, q/(s12 + s23), q/(q - s23), x])/(q^2 - q*s23) - 
   (26*G[0, 0, q/(s12 + s23), (q - s23)/s12, x])/(q^2 - q*s23) - 
   (64*G[0, 0, q/(s12 + s23), q/(s12 + s23), x])/(q^2 - q*s23) - 
   (8*G[0, 1, 0, q/(q - s23), x])/(q^2 - q*s23) + 
   (12*G[0, 1, 0, (q - s23)/s12, x])/(q^2 - q*s23) + 
   (8*G[0, 1, 0, q/(s12 + s23), x])/(q^2 - q*s23) - 
   (2*G[0, 1, 1, 1, x])/(q^2 - q*s23) - (2*G[0, 1, 1, q/s12, x])/
    (q^2 - q*s23) + (8*G[0, 1, 1, q/(q - s23), x])/(q^2 - q*s23) + 
   (6*G[0, 1, 1, (q - s23)/s12, x])/(q^2 - q*s23) + 
   (4*G[0, 1, 1, q/(s12 + s23), x])/(q^2 - q*s23) - 
   (2*G[0, 1, q/s12, 1, x])/(q^2 - q*s23) - (2*G[0, 1, q/s12, q/s12, x])/
    (q^2 - q*s23) + (8*G[0, 1, q/s12, q/(q - s23), x])/(q^2 - q*s23) + 
   (6*G[0, 1, q/s12, (q - s23)/s12, x])/(q^2 - q*s23) + 
   (4*G[0, 1, q/s12, q/(s12 + s23), x])/(q^2 - q*s23) + 
   (8*G[0, 1, q/(q - s23), 1, x])/(q^2 - q*s23) + 
   (8*G[0, 1, q/(q - s23), q/s12, x])/(q^2 - q*s23) - 
   (8*G[0, 1, q/(q - s23), (q - s23)/s12, x])/(q^2 - q*s23) + 
   (2*G[0, 1, (q - s23)/s12, 1, x])/(q^2 - q*s23) + 
   (2*G[0, 1, (q - s23)/s12, q/s12, x])/(q^2 - q*s23) - 
   (8*G[0, 1, (q - s23)/s12, q/(q - s23), x])/(q^2 - q*s23) - 
   (18*G[0, 1, (q - s23)/s12, (q - s23)/s12, x])/(q^2 - q*s23) + 
   (20*G[0, 1, (q - s23)/s12, q/(s12 + s23), x])/(q^2 - q*s23) + 
   (4*G[0, 1, q/(s12 + s23), 1, x])/(q^2 - q*s23) + 
   (4*G[0, 1, q/(s12 + s23), q/s12, x])/(q^2 - q*s23) + 
   (12*G[0, 1, q/(s12 + s23), (q - s23)/s12, x])/(q^2 - q*s23) - 
   (8*G[0, 1, q/(s12 + s23), q/(s12 + s23), x])/(q^2 - q*s23) - 
   (4*G[0, 1, (s12 + s23)/s12, 1, x])/(q^2 - q*s23) - 
   (4*G[0, 1, (s12 + s23)/s12, q/s12, x])/(q^2 - q*s23) + 
   (4*G[0, 1, (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) - 
   (8*G[0, q/s12, 0, q/(q - s23), x])/(q^2 - q*s23) + 
   (12*G[0, q/s12, 0, (q - s23)/s12, x])/(q^2 - q*s23) + 
   (8*G[0, q/s12, 0, q/(s12 + s23), x])/(q^2 - q*s23) - 
   (2*G[0, q/s12, 1, 1, x])/(q^2 - q*s23) - (2*G[0, q/s12, 1, q/s12, x])/
    (q^2 - q*s23) + (8*G[0, q/s12, 1, q/(q - s23), x])/(q^2 - q*s23) + 
   (6*G[0, q/s12, 1, (q - s23)/s12, x])/(q^2 - q*s23) + 
   (4*G[0, q/s12, 1, q/(s12 + s23), x])/(q^2 - q*s23) - 
   (2*G[0, q/s12, q/s12, 1, x])/(q^2 - q*s23) - 
   (2*G[0, q/s12, q/s12, q/s12, x])/(q^2 - q*s23) + 
   (8*G[0, q/s12, q/s12, q/(q - s23), x])/(q^2 - q*s23) + 
   (6*G[0, q/s12, q/s12, (q - s23)/s12, x])/(q^2 - q*s23) + 
   (4*G[0, q/s12, q/s12, q/(s12 + s23), x])/(q^2 - q*s23) + 
   (8*G[0, q/s12, q/(q - s23), 1, x])/(q^2 - q*s23) + 
   (8*G[0, q/s12, q/(q - s23), q/s12, x])/(q^2 - q*s23) - 
   (8*G[0, q/s12, q/(q - s23), (q - s23)/s12, x])/(q^2 - q*s23) + 
   (2*G[0, q/s12, (q - s23)/s12, 1, x])/(q^2 - q*s23) + 
   (2*G[0, q/s12, (q - s23)/s12, q/s12, x])/(q^2 - q*s23) - 
   (8*G[0, q/s12, (q - s23)/s12, q/(q - s23), x])/(q^2 - q*s23) - 
   (18*G[0, q/s12, (q - s23)/s12, (q - s23)/s12, x])/(q^2 - q*s23) + 
   (20*G[0, q/s12, (q - s23)/s12, q/(s12 + s23), x])/(q^2 - q*s23) + 
   (4*G[0, q/s12, q/(s12 + s23), 1, x])/(q^2 - q*s23) + 
   (4*G[0, q/s12, q/(s12 + s23), q/s12, x])/(q^2 - q*s23) + 
   (12*G[0, q/s12, q/(s12 + s23), (q - s23)/s12, x])/(q^2 - q*s23) - 
   (8*G[0, q/s12, q/(s12 + s23), q/(s12 + s23), x])/(q^2 - q*s23) - 
   (4*G[0, q/s12, (s12 + s23)/s12, 1, x])/(q^2 - q*s23) - 
   (4*G[0, q/s12, (s12 + s23)/s12, q/s12, x])/(q^2 - q*s23) + 
   (4*G[0, q/s12, (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) - 
   (16*G[0, q/(q - s23), 0, 1, x])/(q^2 - q*s23) - 
   (16*G[0, q/(q - s23), 0, q/s12, x])/(q^2 - q*s23) + 
   (32*G[0, q/(q - s23), 0, q/(q - s23), x])/(q^2 - q*s23) - 
   (16*G[0, q/(q - s23), 0, q/(s12 + s23), x])/(q^2 - q*s23) + 
   (8*G[0, q/(q - s23), 1, 1, x])/(q^2 - q*s23) + 
   (8*G[0, q/(q - s23), 1, q/s12, x])/(q^2 - q*s23) - 
   (4*G[0, q/(q - s23), 1, (q - s23)/s12, x])/(q^2 - q*s23) - 
   (16*G[0, q/(q - s23), 1, q/(s12 + s23), x])/(q^2 - q*s23) + 
   (8*G[0, q/(q - s23), q/s12, 1, x])/(q^2 - q*s23) + 
   (8*G[0, q/(q - s23), q/s12, q/s12, x])/(q^2 - q*s23) - 
   (4*G[0, q/(q - s23), q/s12, (q - s23)/s12, x])/(q^2 - q*s23) - 
   (16*G[0, q/(q - s23), q/s12, q/(s12 + s23), x])/(q^2 - q*s23) + 
   (16*G[0, q/(q - s23), q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) + 
   (16*G[0, q/(q - s23), q/(q - s23), (q - s23)/s12, x])/(q^2 - q*s23) - 
   (16*G[0, q/(q - s23), q/(q - s23), q/(s12 + s23), x])/(q^2 - q*s23) - 
   (4*G[0, q/(q - s23), (q - s23)/s12, 1, x])/(q^2 - q*s23) - 
   (4*G[0, q/(q - s23), (q - s23)/s12, q/s12, x])/(q^2 - q*s23) + 
   (16*G[0, q/(q - s23), (q - s23)/s12, q/(q - s23), x])/(q^2 - q*s23) + 
   (20*G[0, q/(q - s23), (q - s23)/s12, (q - s23)/s12, x])/(q^2 - q*s23) - 
   (16*G[0, q/(q - s23), (q - s23)/s12, q/(s12 + s23), x])/(q^2 - q*s23) - 
   (8*G[0, q/(q - s23), q/(s12 + s23), 1, x])/(q^2 - q*s23) - 
   (8*G[0, q/(q - s23), q/(s12 + s23), q/s12, x])/(q^2 - q*s23) - 
   (16*G[0, q/(q - s23), q/(s12 + s23), q/(q - s23), x])/(q^2 - q*s23) - 
   (16*G[0, q/(q - s23), q/(s12 + s23), (q - s23)/s12, x])/(q^2 - q*s23) + 
   (16*G[0, q/(q - s23), q/(s12 + s23), q/(s12 + s23), x])/(q^2 - q*s23) + 
   (8*G[0, q/(q - s23), (s12 + s23)/s12, 1, x])/(q^2 - q*s23) + 
   (8*G[0, q/(q - s23), (s12 + s23)/s12, q/s12, x])/(q^2 - q*s23) - 
   (8*G[0, q/(q - s23), (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) + 
   (8*G[0, (q - s23)/s12, 0, 1, x])/(q^2 - q*s23) + 
   (8*G[0, (q - s23)/s12, 0, q/s12, x])/(q^2 - q*s23) + 
   (4*G[0, (q - s23)/s12, 0, q/(q - s23), x])/(q^2 - q*s23) - 
   (8*G[0, (q - s23)/s12, 0, q/(s12 + s23), x])/(q^2 - q*s23) + 
   (4*G[0, (q - s23)/s12, 1, 1, x])/(q^2 - q*s23) + 
   (4*G[0, (q - s23)/s12, 1, q/s12, x])/(q^2 - q*s23) - 
   (12*G[0, (q - s23)/s12, 1, q/(q - s23), x])/(q^2 - q*s23) - 
   (8*G[0, (q - s23)/s12, 1, (q - s23)/s12, x])/(q^2 - q*s23) + 
   (8*G[0, (q - s23)/s12, 1, q/(s12 + s23), x])/(q^2 - q*s23) + 
   (4*G[0, (q - s23)/s12, q/s12, 1, x])/(q^2 - q*s23) + 
   (4*G[0, (q - s23)/s12, q/s12, q/s12, x])/(q^2 - q*s23) - 
   (12*G[0, (q - s23)/s12, q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
   (8*G[0, (q - s23)/s12, q/s12, (q - s23)/s12, x])/(q^2 - q*s23) + 
   (8*G[0, (q - s23)/s12, q/s12, q/(s12 + s23), x])/(q^2 - q*s23) - 
   (4*G[0, (q - s23)/s12, q/(q - s23), 1, x])/(q^2 - q*s23) - 
   (4*G[0, (q - s23)/s12, q/(q - s23), q/s12, x])/(q^2 - q*s23) + 
   (16*G[0, (q - s23)/s12, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) + 
   (20*G[0, (q - s23)/s12, q/(q - s23), (q - s23)/s12, x])/(q^2 - q*s23) - 
   (16*G[0, (q - s23)/s12, q/(q - s23), q/(s12 + s23), x])/(q^2 - q*s23) + 
   (4*G[0, (q - s23)/s12, (q - s23)/s12, 1, x])/(q^2 - q*s23) + 
   (4*G[0, (q - s23)/s12, (q - s23)/s12, q/s12, x])/(q^2 - q*s23) + 
   (20*G[0, (q - s23)/s12, (q - s23)/s12, q/(q - s23), x])/(q^2 - q*s23) - 
   (4*G[0, (q - s23)/s12, (q - s23)/s12, q/(s12 + s23), x])/(q^2 - q*s23) + 
   (4*G[0, (q - s23)/s12, q/(s12 + s23), 1, x])/(q^2 - q*s23) + 
   (4*G[0, (q - s23)/s12, q/(s12 + s23), q/s12, x])/(q^2 - q*s23) - 
   (16*G[0, (q - s23)/s12, q/(s12 + s23), q/(q - s23), x])/(q^2 - q*s23) + 
   (8*G[0, (q - s23)/s12, q/(s12 + s23), (q - s23)/s12, x])/(q^2 - q*s23) - 
   (16*G[0, (q - s23)/s12, q/(s12 + s23), q/(s12 + s23), x])/(q^2 - q*s23) + 
   (16*G[0, q/(s12 + s23), 0, 1, x])/(q^2 - q*s23) + 
   (16*G[0, q/(s12 + s23), 0, q/s12, x])/(q^2 - q*s23) - 
   (32*G[0, q/(s12 + s23), 0, q/(q - s23), x])/(q^2 - q*s23) - 
   (12*G[0, q/(s12 + s23), 0, (q - s23)/s12, x])/(q^2 - q*s23) - 
   (24*G[0, q/(s12 + s23), 0, q/(s12 + s23), x])/(q^2 - q*s23) + 
   (6*G[0, q/(s12 + s23), 1, 1, x])/(q^2 - q*s23) + 
   (6*G[0, q/(s12 + s23), 1, q/s12, x])/(q^2 - q*s23) + 
   (6*G[0, q/(s12 + s23), 1, (q - s23)/s12, x])/(q^2 - q*s23) - 
   (12*G[0, q/(s12 + s23), 1, q/(s12 + s23), x])/(q^2 - q*s23) + 
   (6*G[0, q/(s12 + s23), q/s12, 1, x])/(q^2 - q*s23) + 
   (6*G[0, q/(s12 + s23), q/s12, q/s12, x])/(q^2 - q*s23) + 
   (6*G[0, q/(s12 + s23), q/s12, (q - s23)/s12, x])/(q^2 - q*s23) - 
   (12*G[0, q/(s12 + s23), q/s12, q/(s12 + s23), x])/(q^2 - q*s23) - 
   (8*G[0, q/(s12 + s23), q/(q - s23), 1, x])/(q^2 - q*s23) - 
   (8*G[0, q/(s12 + s23), q/(q - s23), q/s12, x])/(q^2 - q*s23) - 
   (16*G[0, q/(s12 + s23), q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) - 
   (16*G[0, q/(s12 + s23), q/(q - s23), (q - s23)/s12, x])/(q^2 - q*s23) + 
   (16*G[0, q/(s12 + s23), q/(q - s23), q/(s12 + s23), x])/(q^2 - q*s23) - 
   (2*G[0, q/(s12 + s23), (q - s23)/s12, 1, x])/(q^2 - q*s23) - 
   (2*G[0, q/(s12 + s23), (q - s23)/s12, q/s12, x])/(q^2 - q*s23) - 
   (16*G[0, q/(s12 + s23), (q - s23)/s12, q/(q - s23), x])/(q^2 - q*s23) + 
   (18*G[0, q/(s12 + s23), (q - s23)/s12, (q - s23)/s12, x])/(q^2 - q*s23) - 
   (20*G[0, q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), x])/(q^2 - q*s23) - 
   (12*G[0, q/(s12 + s23), q/(s12 + s23), 1, x])/(q^2 - q*s23) - 
   (12*G[0, q/(s12 + s23), q/(s12 + s23), q/s12, x])/(q^2 - q*s23) + 
   (16*G[0, q/(s12 + s23), q/(s12 + s23), q/(q - s23), x])/(q^2 - q*s23) - 
   (24*G[0, q/(s12 + s23), q/(s12 + s23), (q - s23)/s12, x])/(q^2 - q*s23) + 
   (20*G[0, q/(s12 + s23), q/(s12 + s23), q/(s12 + s23), x])/(q^2 - q*s23) - 
   (2*G[1, 1, 1, q/(q - s23), x])/(q^2 - q*s23) - 
   (2*G[1, 1, q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
   (4*G[1, 1, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) + 
   (4*G[1, 1, q/(q - s23), q/(s12 + s23), x])/(q^2 - q*s23) + 
   (2*G[1, 1, (q - s23)/s12, 1, x])/(q^2 - q*s23) + 
   (2*G[1, 1, (q - s23)/s12, q/s12, x])/(q^2 - q*s23) - 
   (2*G[1, 1, (q - s23)/s12, q/(s12 + s23), x])/(q^2 - q*s23) + 
   (4*G[1, 1, q/(s12 + s23), q/(q - s23), x])/(q^2 - q*s23) - 
   (2*G[1, q/s12, 1, q/(q - s23), x])/(q^2 - q*s23) - 
   (2*G[1, q/s12, q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
   (4*G[1, q/s12, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) + 
   (4*G[1, q/s12, q/(q - s23), q/(s12 + s23), x])/(q^2 - q*s23) + 
   (2*G[1, q/s12, (q - s23)/s12, 1, x])/(q^2 - q*s23) + 
   (2*G[1, q/s12, (q - s23)/s12, q/s12, x])/(q^2 - q*s23) - 
   (2*G[1, q/s12, (q - s23)/s12, q/(s12 + s23), x])/(q^2 - q*s23) + 
   (4*G[1, q/s12, q/(s12 + s23), q/(q - s23), x])/(q^2 - q*s23) + 
   (4*G[1, q/(q - s23), 1, q/(s12 + s23), x])/(q^2 - q*s23) + 
   (4*G[1, q/(q - s23), q/s12, q/(s12 + s23), x])/(q^2 - q*s23) - 
   (8*G[1, q/(q - s23), q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) + 
   (8*G[1, q/(q - s23), q/(q - s23), q/(s12 + s23), x])/(q^2 - q*s23) + 
   (8*G[1, q/(q - s23), q/(s12 + s23), q/(q - s23), x])/(q^2 - q*s23) - 
   (8*G[1, q/(q - s23), q/(s12 + s23), q/(s12 + s23), x])/(q^2 - q*s23) - 
   (4*G[1, q/(q - s23), (s12 + s23)/s12, 1, x])/(q^2 - q*s23) - 
   (4*G[1, q/(q - s23), (s12 + s23)/s12, q/s12, x])/(q^2 - q*s23) + 
   (4*G[1, q/(q - s23), (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) + 
   (2*G[1, (q - s23)/s12, 1, 1, x])/(q^2 - q*s23) + 
   (2*G[1, (q - s23)/s12, 1, q/s12, x])/(q^2 - q*s23) + 
   (4*G[1, (q - s23)/s12, 1, q/(q - s23), x])/(q^2 - q*s23) - 
   (2*G[1, (q - s23)/s12, 1, q/(s12 + s23), x])/(q^2 - q*s23) + 
   (2*G[1, (q - s23)/s12, q/s12, 1, x])/(q^2 - q*s23) + 
   (2*G[1, (q - s23)/s12, q/s12, q/s12, x])/(q^2 - q*s23) + 
   (4*G[1, (q - s23)/s12, q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
   (2*G[1, (q - s23)/s12, q/s12, q/(s12 + s23), x])/(q^2 - q*s23) - 
   (2*G[1, (q - s23)/s12, (q - s23)/s12, 1, x])/(q^2 - q*s23) - 
   (2*G[1, (q - s23)/s12, (q - s23)/s12, q/s12, x])/(q^2 - q*s23) + 
   (2*G[1, (q - s23)/s12, (q - s23)/s12, q/(s12 + s23), x])/(q^2 - q*s23) - 
   (4*G[1, (q - s23)/s12, q/(s12 + s23), 1, x])/(q^2 - q*s23) - 
   (4*G[1, (q - s23)/s12, q/(s12 + s23), q/s12, x])/(q^2 - q*s23) + 
   (4*G[1, (q - s23)/s12, q/(s12 + s23), q/(s12 + s23), x])/(q^2 - q*s23) + 
   (4*G[1, q/(s12 + s23), 1, q/(q - s23), x])/(q^2 - q*s23) + 
   (4*G[1, q/(s12 + s23), q/s12, q/(q - s23), x])/(q^2 - q*s23) + 
   (8*G[1, q/(s12 + s23), q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) - 
   (8*G[1, q/(s12 + s23), q/(q - s23), q/(s12 + s23), x])/(q^2 - q*s23) - 
   (4*G[1, q/(s12 + s23), (q - s23)/s12, 1, x])/(q^2 - q*s23) - 
   (4*G[1, q/(s12 + s23), (q - s23)/s12, q/s12, x])/(q^2 - q*s23) + 
   (4*G[1, q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), x])/(q^2 - q*s23) - 
   (8*G[1, q/(s12 + s23), q/(s12 + s23), q/(q - s23), x])/(q^2 - q*s23) - 
   (2*G[q/s12, 1, 1, q/(q - s23), x])/(q^2 - q*s23) - 
   (2*G[q/s12, 1, q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
   (4*G[q/s12, 1, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) + 
   (4*G[q/s12, 1, q/(q - s23), q/(s12 + s23), x])/(q^2 - q*s23) + 
   (2*G[q/s12, 1, (q - s23)/s12, 1, x])/(q^2 - q*s23) + 
   (2*G[q/s12, 1, (q - s23)/s12, q/s12, x])/(q^2 - q*s23) - 
   (2*G[q/s12, 1, (q - s23)/s12, q/(s12 + s23), x])/(q^2 - q*s23) + 
   (4*G[q/s12, 1, q/(s12 + s23), q/(q - s23), x])/(q^2 - q*s23) - 
   (2*G[q/s12, q/s12, 1, q/(q - s23), x])/(q^2 - q*s23) - 
   (2*G[q/s12, q/s12, q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
   (4*G[q/s12, q/s12, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) + 
   (4*G[q/s12, q/s12, q/(q - s23), q/(s12 + s23), x])/(q^2 - q*s23) + 
   (2*G[q/s12, q/s12, (q - s23)/s12, 1, x])/(q^2 - q*s23) + 
   (2*G[q/s12, q/s12, (q - s23)/s12, q/s12, x])/(q^2 - q*s23) - 
   (2*G[q/s12, q/s12, (q - s23)/s12, q/(s12 + s23), x])/(q^2 - q*s23) + 
   (4*G[q/s12, q/s12, q/(s12 + s23), q/(q - s23), x])/(q^2 - q*s23) + 
   (4*G[q/s12, q/(q - s23), 1, q/(s12 + s23), x])/(q^2 - q*s23) + 
   (4*G[q/s12, q/(q - s23), q/s12, q/(s12 + s23), x])/(q^2 - q*s23) - 
   (8*G[q/s12, q/(q - s23), q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) + 
   (8*G[q/s12, q/(q - s23), q/(q - s23), q/(s12 + s23), x])/(q^2 - q*s23) + 
   (8*G[q/s12, q/(q - s23), q/(s12 + s23), q/(q - s23), x])/(q^2 - q*s23) - 
   (8*G[q/s12, q/(q - s23), q/(s12 + s23), q/(s12 + s23), x])/(q^2 - q*s23) - 
   (4*G[q/s12, q/(q - s23), (s12 + s23)/s12, 1, x])/(q^2 - q*s23) - 
   (4*G[q/s12, q/(q - s23), (s12 + s23)/s12, q/s12, x])/(q^2 - q*s23) + 
   (4*G[q/s12, q/(q - s23), (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) + 
   (2*G[q/s12, (q - s23)/s12, 1, 1, x])/(q^2 - q*s23) + 
   (2*G[q/s12, (q - s23)/s12, 1, q/s12, x])/(q^2 - q*s23) + 
   (4*G[q/s12, (q - s23)/s12, 1, q/(q - s23), x])/(q^2 - q*s23) - 
   (2*G[q/s12, (q - s23)/s12, 1, q/(s12 + s23), x])/(q^2 - q*s23) + 
   (2*G[q/s12, (q - s23)/s12, q/s12, 1, x])/(q^2 - q*s23) + 
   (2*G[q/s12, (q - s23)/s12, q/s12, q/s12, x])/(q^2 - q*s23) + 
   (4*G[q/s12, (q - s23)/s12, q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
   (2*G[q/s12, (q - s23)/s12, q/s12, q/(s12 + s23), x])/(q^2 - q*s23) - 
   (2*G[q/s12, (q - s23)/s12, (q - s23)/s12, 1, x])/(q^2 - q*s23) - 
   (2*G[q/s12, (q - s23)/s12, (q - s23)/s12, q/s12, x])/(q^2 - q*s23) + 
   (2*G[q/s12, (q - s23)/s12, (q - s23)/s12, q/(s12 + s23), x])/
    (q^2 - q*s23) - (4*G[q/s12, (q - s23)/s12, q/(s12 + s23), 1, x])/
    (q^2 - q*s23) - (4*G[q/s12, (q - s23)/s12, q/(s12 + s23), q/s12, x])/
    (q^2 - q*s23) + (4*G[q/s12, (q - s23)/s12, q/(s12 + s23), q/(s12 + s23), 
      x])/(q^2 - q*s23) + (4*G[q/s12, q/(s12 + s23), 1, q/(q - s23), x])/
    (q^2 - q*s23) + (4*G[q/s12, q/(s12 + s23), q/s12, q/(q - s23), x])/
    (q^2 - q*s23) + (8*G[q/s12, q/(s12 + s23), q/(q - s23), q/(q - s23), x])/
    (q^2 - q*s23) - (8*G[q/s12, q/(s12 + s23), q/(q - s23), q/(s12 + s23), 
      x])/(q^2 - q*s23) - (4*G[q/s12, q/(s12 + s23), (q - s23)/s12, 1, x])/
    (q^2 - q*s23) - (4*G[q/s12, q/(s12 + s23), (q - s23)/s12, q/s12, x])/
    (q^2 - q*s23) + (4*G[q/s12, q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), 
      x])/(q^2 - q*s23) - (8*G[q/s12, q/(s12 + s23), q/(s12 + s23), 
      q/(q - s23), x])/(q^2 - q*s23) + (2*G[(q - s23)/s12, 1, 1, 1, x])/
    (q^2 - q*s23) + (2*G[(q - s23)/s12, 1, 1, q/s12, x])/(q^2 - q*s23) + 
   (8*G[(q - s23)/s12, 1, 1, q/(q - s23), x])/(q^2 - q*s23) - 
   (6*G[(q - s23)/s12, 1, 1, q/(s12 + s23), x])/(q^2 - q*s23) + 
   (2*G[(q - s23)/s12, 1, q/s12, 1, x])/(q^2 - q*s23) + 
   (2*G[(q - s23)/s12, 1, q/s12, q/s12, x])/(q^2 - q*s23) + 
   (8*G[(q - s23)/s12, 1, q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
   (6*G[(q - s23)/s12, 1, q/s12, q/(s12 + s23), x])/(q^2 - q*s23) + 
   (16*G[(q - s23)/s12, 1, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) - 
   (16*G[(q - s23)/s12, 1, q/(q - s23), q/(s12 + s23), x])/(q^2 - q*s23) - 
   (6*G[(q - s23)/s12, 1, (q - s23)/s12, 1, x])/(q^2 - q*s23) - 
   (6*G[(q - s23)/s12, 1, (q - s23)/s12, q/s12, x])/(q^2 - q*s23) + 
   (6*G[(q - s23)/s12, 1, (q - s23)/s12, q/(s12 + s23), x])/(q^2 - q*s23) - 
   (4*G[(q - s23)/s12, 1, q/(s12 + s23), 1, x])/(q^2 - q*s23) - 
   (4*G[(q - s23)/s12, 1, q/(s12 + s23), q/s12, x])/(q^2 - q*s23) - 
   (16*G[(q - s23)/s12, 1, q/(s12 + s23), q/(q - s23), x])/(q^2 - q*s23) + 
   (12*G[(q - s23)/s12, 1, q/(s12 + s23), q/(s12 + s23), x])/(q^2 - q*s23) + 
   (4*G[(q - s23)/s12, 1, (s12 + s23)/s12, 1, x])/(q^2 - q*s23) + 
   (4*G[(q - s23)/s12, 1, (s12 + s23)/s12, q/s12, x])/(q^2 - q*s23) - 
   (4*G[(q - s23)/s12, 1, (s12 + s23)/s12, q/(q - s23), x])/(q^2 - q*s23) + 
   (2*G[(q - s23)/s12, q/s12, 1, 1, x])/(q^2 - q*s23) + 
   (2*G[(q - s23)/s12, q/s12, 1, q/s12, x])/(q^2 - q*s23) + 
   (8*G[(q - s23)/s12, q/s12, 1, q/(q - s23), x])/(q^2 - q*s23) - 
   (6*G[(q - s23)/s12, q/s12, 1, q/(s12 + s23), x])/(q^2 - q*s23) + 
   (2*G[(q - s23)/s12, q/s12, q/s12, 1, x])/(q^2 - q*s23) + 
   (2*G[(q - s23)/s12, q/s12, q/s12, q/s12, x])/(q^2 - q*s23) + 
   (8*G[(q - s23)/s12, q/s12, q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
   (6*G[(q - s23)/s12, q/s12, q/s12, q/(s12 + s23), x])/(q^2 - q*s23) + 
   (16*G[(q - s23)/s12, q/s12, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) - 
   (16*G[(q - s23)/s12, q/s12, q/(q - s23), q/(s12 + s23), x])/
    (q^2 - q*s23) - (6*G[(q - s23)/s12, q/s12, (q - s23)/s12, 1, x])/
    (q^2 - q*s23) - (6*G[(q - s23)/s12, q/s12, (q - s23)/s12, q/s12, x])/
    (q^2 - q*s23) + (6*G[(q - s23)/s12, q/s12, (q - s23)/s12, q/(s12 + s23), 
      x])/(q^2 - q*s23) - (4*G[(q - s23)/s12, q/s12, q/(s12 + s23), 1, x])/
    (q^2 - q*s23) - (4*G[(q - s23)/s12, q/s12, q/(s12 + s23), q/s12, x])/
    (q^2 - q*s23) - (16*G[(q - s23)/s12, q/s12, q/(s12 + s23), q/(q - s23), 
      x])/(q^2 - q*s23) + (12*G[(q - s23)/s12, q/s12, q/(s12 + s23), 
      q/(s12 + s23), x])/(q^2 - q*s23) + 
   (4*G[(q - s23)/s12, q/s12, (s12 + s23)/s12, 1, x])/(q^2 - q*s23) + 
   (4*G[(q - s23)/s12, q/s12, (s12 + s23)/s12, q/s12, x])/(q^2 - q*s23) - 
   (4*G[(q - s23)/s12, q/s12, (s12 + s23)/s12, q/(q - s23), x])/
    (q^2 - q*s23) - (10*G[(q - s23)/s12, (q - s23)/s12, 1, 1, x])/
    (q^2 - q*s23) - (10*G[(q - s23)/s12, (q - s23)/s12, 1, q/s12, x])/
    (q^2 - q*s23) - (20*G[(q - s23)/s12, (q - s23)/s12, 1, q/(q - s23), x])/
    (q^2 - q*s23) + (22*G[(q - s23)/s12, (q - s23)/s12, 1, q/(s12 + s23), x])/
    (q^2 - q*s23) - (10*G[(q - s23)/s12, (q - s23)/s12, q/s12, 1, x])/
    (q^2 - q*s23) - (10*G[(q - s23)/s12, (q - s23)/s12, q/s12, q/s12, x])/
    (q^2 - q*s23) - (20*G[(q - s23)/s12, (q - s23)/s12, q/s12, q/(q - s23), 
      x])/(q^2 - q*s23) + (22*G[(q - s23)/s12, (q - s23)/s12, q/s12, 
      q/(s12 + s23), x])/(q^2 - q*s23) + 
   (22*G[(q - s23)/s12, (q - s23)/s12, (q - s23)/s12, 1, x])/(q^2 - q*s23) + 
   (22*G[(q - s23)/s12, (q - s23)/s12, (q - s23)/s12, q/s12, x])/
    (q^2 - q*s23) - (22*G[(q - s23)/s12, (q - s23)/s12, (q - s23)/s12, 
      q/(s12 + s23), x])/(q^2 - q*s23) + 
   (20*G[(q - s23)/s12, (q - s23)/s12, q/(s12 + s23), 1, x])/(q^2 - q*s23) + 
   (20*G[(q - s23)/s12, (q - s23)/s12, q/(s12 + s23), q/s12, x])/
    (q^2 - q*s23) - (32*G[(q - s23)/s12, (q - s23)/s12, q/(s12 + s23), 
      q/(s12 + s23), x])/(q^2 - q*s23) - 
   (4*G[(q - s23)/s12, q/(s12 + s23), 1, 1, x])/(q^2 - q*s23) - 
   (4*G[(q - s23)/s12, q/(s12 + s23), 1, q/s12, x])/(q^2 - q*s23) - 
   (8*G[(q - s23)/s12, q/(s12 + s23), 1, q/(q - s23), x])/(q^2 - q*s23) + 
   (12*G[(q - s23)/s12, q/(s12 + s23), 1, q/(s12 + s23), x])/(q^2 - q*s23) - 
   (4*G[(q - s23)/s12, q/(s12 + s23), q/s12, 1, x])/(q^2 - q*s23) - 
   (4*G[(q - s23)/s12, q/(s12 + s23), q/s12, q/s12, x])/(q^2 - q*s23) - 
   (8*G[(q - s23)/s12, q/(s12 + s23), q/s12, q/(q - s23), x])/(q^2 - q*s23) + 
   (12*G[(q - s23)/s12, q/(s12 + s23), q/s12, q/(s12 + s23), x])/
    (q^2 - q*s23) + (12*G[(q - s23)/s12, q/(s12 + s23), (q - s23)/s12, 1, x])/
    (q^2 - q*s23) + (12*G[(q - s23)/s12, q/(s12 + s23), (q - s23)/s12, q/s12, 
      x])/(q^2 - q*s23) - (12*G[(q - s23)/s12, q/(s12 + s23), (q - s23)/s12, 
      q/(s12 + s23), x])/(q^2 - q*s23) + 
   (8*G[(q - s23)/s12, q/(s12 + s23), q/(s12 + s23), 1, x])/(q^2 - q*s23) + 
   (8*G[(q - s23)/s12, q/(s12 + s23), q/(s12 + s23), q/s12, x])/
    (q^2 - q*s23) - (20*G[(q - s23)/s12, q/(s12 + s23), q/(s12 + s23), 
      q/(s12 + s23), x])/(q^2 - q*s23) + 
   G[(q - s23)/s12, (q - s23)/s12, 1, x]*(-65/(q^2 - q*s23) - 
     (20*G[0, x])/(q^2 - q*s23) - (20*Log[z])/(q^2 - q*s23)) + 
   G[(q - s23)/s12, (q - s23)/s12, q/s12, x]*(-65/(q^2 - q*s23) - 
     (20*G[0, x])/(q^2 - q*s23) - (20*Log[z])/(q^2 - q*s23)) + 
   G[q/(q - s23), (q - s23)/s12, 1, x]*(-52/(q^2 - q*s23) - 
     (16*G[0, x])/(q^2 - q*s23) - (16*Log[z])/(q^2 - q*s23)) + 
   G[(q - s23)/s12, q/(q - s23), 1, x]*(-52/(q^2 - q*s23) - 
     (16*G[0, x])/(q^2 - q*s23) - (16*Log[z])/(q^2 - q*s23)) + 
   G[0, q/(q - s23), q/(s12 + s23), x]*(-52/(q^2 - q*s23) - 
     (16*G[0, x])/(q^2 - q*s23) + (8*G[1, x])/(q^2 - q*s23) + 
     (8*G[q/s12, x])/(q^2 - q*s23) + (16*G[(q - s23)/s12, x])/(q^2 - q*s23) - 
     (16*Log[z])/(q^2 - q*s23)) + G[0, q/(s12 + s23), q/(q - s23), x]*
    (-52/(q^2 - q*s23) - (16*G[0, x])/(q^2 - q*s23) + 
     (8*G[1, x])/(q^2 - q*s23) + (8*G[q/s12, x])/(q^2 - q*s23) + 
     (16*G[(q - s23)/s12, x])/(q^2 - q*s23) - (16*Log[z])/(q^2 - q*s23)) + 
   G[0, q/(s12 + s23), q/(s12 + s23), x]*(-52/(q^2 - q*s23) - 
     (16*G[0, x])/(q^2 - q*s23) + (4*G[1, x])/(q^2 - q*s23) + 
     (4*G[q/s12, x])/(q^2 - q*s23) + (24*G[(q - s23)/s12, x])/(q^2 - q*s23) - 
     (16*Log[z])/(q^2 - q*s23)) + G[(q - s23)/s12, q/s12, q/(s12 + s23), x]*
    (-39/(q^2 - q*s23) - (12*G[0, x])/(q^2 - q*s23) - 
     (12*Log[z])/(q^2 - q*s23)) + G[0, 1, (q - s23)/s12, x]*
    (-39/(q^2 - q*s23) - (12*G[0, x])/(q^2 - q*s23) - 
     (6*G[1, x])/(q^2 - q*s23) - (6*G[q/s12, x])/(q^2 - q*s23) + 
     (18*G[(q - s23)/s12, x])/(q^2 - q*s23) - (12*Log[z])/(q^2 - q*s23)) + 
   G[0, q/s12, (q - s23)/s12, x]*(-39/(q^2 - q*s23) - 
     (12*G[0, x])/(q^2 - q*s23) - (6*G[1, x])/(q^2 - q*s23) - 
     (6*G[q/s12, x])/(q^2 - q*s23) + (18*G[(q - s23)/s12, x])/(q^2 - q*s23) - 
     (12*Log[z])/(q^2 - q*s23)) + G[1, x]*G[q/(q - s23), q/(q - s23), x]*
    (-26/(q^2 - q*s23) - (8*G[0, x])/(q^2 - q*s23) - 
     (8*Log[z])/(q^2 - q*s23)) + G[q/(q - s23), x]*G[q/(s12 + s23), 1, x]*
    (-26/(q^2 - q*s23) - (8*G[0, x])/(q^2 - q*s23) - 
     (8*Log[z])/(q^2 - q*s23)) + G[q/s12, q/(q - s23), q/(q - s23), x]*
    (-26/(q^2 - q*s23) - (8*G[0, x])/(q^2 - q*s23) - 
     (8*Log[z])/(q^2 - q*s23)) + G[q/(q - s23), q/(q - s23), 1, x]*
    (-26/(q^2 - q*s23) - (8*G[0, x])/(q^2 - q*s23) - 
     (8*Log[z])/(q^2 - q*s23)) + G[(q - s23)/s12, q/(s12 + s23), q/s12, x]*
    (-26/(q^2 - q*s23) - (8*G[0, x])/(q^2 - q*s23) - 
     (8*Log[z])/(q^2 - q*s23)) + G[0, (q - s23)/s12, 1, x]*
    (-26/(q^2 - q*s23) - (8*G[0, x])/(q^2 - q*s23) - 
     (4*G[1, x])/(q^2 - q*s23) - (4*G[q/s12, x])/(q^2 - q*s23) + 
     (8*G[(q - s23)/s12, x])/(q^2 - q*s23) - (8*Log[z])/(q^2 - q*s23)) + 
   G[0, (q - s23)/s12, q/s12, x]*(-26/(q^2 - q*s23) - 
     (8*G[0, x])/(q^2 - q*s23) - (4*G[1, x])/(q^2 - q*s23) - 
     (4*G[q/s12, x])/(q^2 - q*s23) + (8*G[(q - s23)/s12, x])/(q^2 - q*s23) - 
     (8*Log[z])/(q^2 - q*s23)) + G[q/(q - s23), x]*G[1, 1, x]*
    (-13/(q^2 - q*s23) - (4*G[0, x])/(q^2 - q*s23) - 
     (4*Log[z])/(q^2 - q*s23)) + G[q/s12, q/s12, q/(q - s23), x]*
    (-13/(q^2 - q*s23) - (4*G[0, x])/(q^2 - q*s23) - 
     (4*Log[z])/(q^2 - q*s23)) + G[q/s12, (q - s23)/s12, q/(s12 + s23), x]*
    (-13/(q^2 - q*s23) - (4*G[0, x])/(q^2 - q*s23) - 
     (4*Log[z])/(q^2 - q*s23)) + G[q/(q - s23), 1, 1, x]*
    (-13/(q^2 - q*s23) - (4*G[0, x])/(q^2 - q*s23) - 
     (4*Log[z])/(q^2 - q*s23)) + G[(q - s23)/s12, 1, 1, x]*
    (-13/(q^2 - q*s23) - (4*G[0, x])/(q^2 - q*s23) - 
     (4*Log[z])/(q^2 - q*s23)) + G[0, 0, q/(s12 + s23), x]*
    (-13/(q^2 - q*s23) - (4*G[0, x])/(q^2 - q*s23) + 
     (6*G[1, x])/(q^2 - q*s23) + (6*G[q/s12, x])/(q^2 - q*s23) + 
     (2*G[(q - s23)/s12, x])/(q^2 - q*s23) - (4*Log[z])/(q^2 - q*s23)) + 
   G[q/s12, q/(q - s23), 1, x]*(13/(q^2 - q*s23) + 
     (4*G[0, x])/(q^2 - q*s23) + (4*Log[z])/(q^2 - q*s23)) + 
   G[q/s12, (q - s23)/s12, 1, x]*(13/(q^2 - q*s23) + 
     (4*G[0, x])/(q^2 - q*s23) + (4*Log[z])/(q^2 - q*s23)) + 
   G[q/s12, (q - s23)/s12, q/s12, x]*(13/(q^2 - q*s23) + 
     (4*G[0, x])/(q^2 - q*s23) + (4*Log[z])/(q^2 - q*s23)) + 
   G[(q - s23)/s12, q/s12, q/s12, x]*(13/(q^2 - q*s23) + 
     (4*G[0, x])/(q^2 - q*s23) + (4*Log[z])/(q^2 - q*s23)) + 
   G[(q - s23)/s12, q/(s12 + s23), 1, x]*(13/(q^2 - q*s23) + 
     (4*G[0, x])/(q^2 - q*s23) + (4*Log[z])/(q^2 - q*s23)) + 
   G[0, q/(s12 + s23), 1, x]*(13/(q^2 - q*s23) + (4*G[0, x])/(q^2 - q*s23) - 
     (2*G[1, x])/(q^2 - q*s23) - (2*G[q/s12, x])/(q^2 - q*s23) - 
     (6*G[(q - s23)/s12, x])/(q^2 - q*s23) + (4*Log[z])/(q^2 - q*s23)) + 
   G[0, q/(s12 + s23), q/s12, x]*(13/(q^2 - q*s23) + 
     (4*G[0, x])/(q^2 - q*s23) - (2*G[1, x])/(q^2 - q*s23) - 
     (2*G[q/s12, x])/(q^2 - q*s23) - (6*G[(q - s23)/s12, x])/(q^2 - q*s23) + 
     (4*Log[z])/(q^2 - q*s23)) + G[0, 1, 1, x]*(13/(q^2 - q*s23) + 
     (4*G[0, x])/(q^2 - q*s23) + (2*G[1, x])/(q^2 - q*s23) + 
     (2*G[q/s12, x])/(q^2 - q*s23) - (6*G[(q - s23)/s12, x])/(q^2 - q*s23) + 
     (4*Log[z])/(q^2 - q*s23)) + G[0, 1, q/s12, x]*
    (13/(q^2 - q*s23) + (4*G[0, x])/(q^2 - q*s23) + 
     (2*G[1, x])/(q^2 - q*s23) + (2*G[q/s12, x])/(q^2 - q*s23) - 
     (6*G[(q - s23)/s12, x])/(q^2 - q*s23) + (4*Log[z])/(q^2 - q*s23)) + 
   G[0, q/s12, 1, x]*(13/(q^2 - q*s23) + (4*G[0, x])/(q^2 - q*s23) + 
     (2*G[1, x])/(q^2 - q*s23) + (2*G[q/s12, x])/(q^2 - q*s23) - 
     (6*G[(q - s23)/s12, x])/(q^2 - q*s23) + (4*Log[z])/(q^2 - q*s23)) + 
   G[0, q/s12, q/s12, x]*(13/(q^2 - q*s23) + (4*G[0, x])/(q^2 - q*s23) + 
     (2*G[1, x])/(q^2 - q*s23) + (2*G[q/s12, x])/(q^2 - q*s23) - 
     (6*G[(q - s23)/s12, x])/(q^2 - q*s23) + (4*Log[z])/(q^2 - q*s23)) + 
   G[0, 0, 1, x]*(13/(q^2 - q*s23) + (4*G[0, x])/(q^2 - q*s23) - 
     (6*G[1, x])/(q^2 - q*s23) - (6*G[q/s12, x])/(q^2 - q*s23) - 
     (2*G[(q - s23)/s12, x])/(q^2 - q*s23) + (4*Log[z])/(q^2 - q*s23)) + 
   G[0, 0, q/s12, x]*(13/(q^2 - q*s23) + (4*G[0, x])/(q^2 - q*s23) - 
     (6*G[1, x])/(q^2 - q*s23) - (6*G[q/s12, x])/(q^2 - q*s23) - 
     (2*G[(q - s23)/s12, x])/(q^2 - q*s23) + (4*Log[z])/(q^2 - q*s23)) + 
   G[1, x]*G[q/(q - s23), q/(s12 + s23), x]*(26/(q^2 - q*s23) + 
     (8*G[0, x])/(q^2 - q*s23) + (8*Log[z])/(q^2 - q*s23)) + 
   G[1, x]*G[q/(s12 + s23), q/(q - s23), x]*(26/(q^2 - q*s23) + 
     (8*G[0, x])/(q^2 - q*s23) + (8*Log[z])/(q^2 - q*s23)) + 
   G[q/s12, q/(q - s23), q/(s12 + s23), x]*(26/(q^2 - q*s23) + 
     (8*G[0, x])/(q^2 - q*s23) + (8*Log[z])/(q^2 - q*s23)) + 
   G[q/s12, q/(s12 + s23), q/(q - s23), x]*(26/(q^2 - q*s23) + 
     (8*G[0, x])/(q^2 - q*s23) + (8*Log[z])/(q^2 - q*s23)) + 
   G[q/(q - s23), q/(s12 + s23), 1, x]*(26/(q^2 - q*s23) + 
     (8*G[0, x])/(q^2 - q*s23) + (8*Log[z])/(q^2 - q*s23)) + 
   G[q/(s12 + s23), q/(q - s23), 1, x]*(26/(q^2 - q*s23) + 
     (8*G[0, x])/(q^2 - q*s23) + (8*Log[z])/(q^2 - q*s23)) + 
   G[q/(s12 + s23), (q - s23)/s12, 1, x]*(26/(q^2 - q*s23) + 
     (8*G[0, x])/(q^2 - q*s23) + (8*Log[z])/(q^2 - q*s23)) + 
   G[0, 1, q/(s12 + s23), x]*(26/(q^2 - q*s23) + (8*G[0, x])/(q^2 - q*s23) - 
     (4*G[1, x])/(q^2 - q*s23) - (4*G[q/s12, x])/(q^2 - q*s23) - 
     (12*G[(q - s23)/s12, x])/(q^2 - q*s23) + (8*Log[z])/(q^2 - q*s23)) + 
   G[0, q/s12, q/(s12 + s23), x]*(26/(q^2 - q*s23) + 
     (8*G[0, x])/(q^2 - q*s23) - (4*G[1, x])/(q^2 - q*s23) - 
     (4*G[q/s12, x])/(q^2 - q*s23) - (12*G[(q - s23)/s12, x])/(q^2 - q*s23) + 
     (8*Log[z])/(q^2 - q*s23)) + G[0, (q - s23)/s12, q/(s12 + s23), x]*
    (26/(q^2 - q*s23) + (8*G[0, x])/(q^2 - q*s23) + 
     (4*G[1, x])/(q^2 - q*s23) + (4*G[q/s12, x])/(q^2 - q*s23) - 
     (8*G[(q - s23)/s12, x])/(q^2 - q*s23) + (8*Log[z])/(q^2 - q*s23)) + 
   G[0, q/(s12 + s23), (q - s23)/s12, x]*(39/(q^2 - q*s23) + 
     (12*G[0, x])/(q^2 - q*s23) + (6*G[1, x])/(q^2 - q*s23) + 
     (6*G[q/s12, x])/(q^2 - q*s23) - (18*G[(q - s23)/s12, x])/(q^2 - q*s23) + 
     (12*Log[z])/(q^2 - q*s23)) + G[(q - s23)/s12, q/s12, q/(q - s23), x]*
    (52/(q^2 - q*s23) + (16*G[0, x])/(q^2 - q*s23) + 
     (16*Log[z])/(q^2 - q*s23)) + G[(q - s23)/s12, q/(s12 + s23), 
     q/(s12 + s23), x]*(52/(q^2 - q*s23) + (16*G[0, x])/(q^2 - q*s23) + 
     (16*Log[z])/(q^2 - q*s23)) + G[0, q/(q - s23), (q - s23)/s12, x]*
    (52/(q^2 - q*s23) + (16*G[0, x])/(q^2 - q*s23) + 
     (4*G[1, x])/(q^2 - q*s23) + (4*G[q/s12, x])/(q^2 - q*s23) - 
     (20*G[(q - s23)/s12, x])/(q^2 - q*s23) + (16*Log[z])/(q^2 - q*s23)) + 
   G[0, (q - s23)/s12, q/(q - s23), x]*(52/(q^2 - q*s23) + 
     (16*G[0, x])/(q^2 - q*s23) + (4*G[1, x])/(q^2 - q*s23) + 
     (4*G[q/s12, x])/(q^2 - q*s23) - (20*G[(q - s23)/s12, x])/(q^2 - q*s23) + 
     (16*Log[z])/(q^2 - q*s23)) + G[0, q/(q - s23), q/(q - s23), x]*
    (52/(q^2 - q*s23) + (16*G[0, x])/(q^2 - q*s23) - 
     (16*G[(q - s23)/s12, x])/(q^2 - q*s23) + (16*Log[z])/(q^2 - q*s23)) + 
   G[(q - s23)/s12, (q - s23)/s12, q/(s12 + s23), x]*
    (65/(q^2 - q*s23) + (20*G[0, x])/(q^2 - q*s23) + 
     (20*Log[z])/(q^2 - q*s23)) + G[1, x]*G[q/(q - s23), x]*
    (-27/(q^2 - q*s23) - (26*Log[z])/(q^2 - q*s23) - 
     (4*Log[z]^2)/(q^2 - q*s23) + G[0, x]*(-26/(q^2 - q*s23) - 
       (8*Log[z])/(q^2 - q*s23))) + G[q/s12, q/(q - s23), x]*
    (-27/(q^2 - q*s23) - (26*Log[z])/(q^2 - q*s23) - 
     (4*Log[z]^2)/(q^2 - q*s23) + G[0, x]*(-26/(q^2 - q*s23) - 
       (8*Log[z])/(q^2 - q*s23)) + G[1, x]*(-13/(q^2 - q*s23) - 
       (4*G[0, x])/(q^2 - q*s23) - (4*Log[z])/(q^2 - q*s23))) + 
   G[(q - s23)/s12, q/(s12 + s23), x]*(-27/(q^2 - q*s23) - 
     (26*Log[z])/(q^2 - q*s23) - (4*Log[z]^2)/(q^2 - q*s23) + 
     G[0, x]*(-26/(q^2 - q*s23) - (8*Log[z])/(q^2 - q*s23)) + 
     G[1, x]*(-13/(q^2 - q*s23) - (4*G[0, x])/(q^2 - q*s23) - 
       (4*Log[z])/(q^2 - q*s23))) + 
   ((2*G[q/(q - s23), x]*G[1, 1, x])/(q^2 - q*s23) + 
     (4*G[1, x]*G[q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) - 
     (4*G[1, x]*G[q/(q - s23), q/(s12 + s23), x])/(q^2 - q*s23) + 
     (4*G[q/(q - s23), x]*G[q/(s12 + s23), 1, x])/(q^2 - q*s23) - 
     (4*G[1, x]*G[q/(s12 + s23), q/(q - s23), x])/(q^2 - q*s23) - 
     (2*G[0, 0, 1, x])/(q^2 - q*s23) - (2*G[0, 0, q/s12, x])/(q^2 - q*s23) + 
     (2*G[0, 0, q/(s12 + s23), x])/(q^2 - q*s23) - 
     (2*G[0, 1, 1, x])/(q^2 - q*s23) - (2*G[0, 1, q/s12, x])/(q^2 - q*s23) + 
     (6*G[0, 1, (q - s23)/s12, x])/(q^2 - q*s23) - 
     (4*G[0, 1, q/(s12 + s23), x])/(q^2 - q*s23) - (2*G[0, q/s12, 1, x])/
      (q^2 - q*s23) - (2*G[0, q/s12, q/s12, x])/(q^2 - q*s23) + 
     (6*G[0, q/s12, (q - s23)/s12, x])/(q^2 - q*s23) - 
     (4*G[0, q/s12, q/(s12 + s23), x])/(q^2 - q*s23) - 
     (8*G[0, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) - 
     (8*G[0, q/(q - s23), (q - s23)/s12, x])/(q^2 - q*s23) + 
     (8*G[0, q/(q - s23), q/(s12 + s23), x])/(q^2 - q*s23) + 
     (4*G[0, (q - s23)/s12, 1, x])/(q^2 - q*s23) + 
     (4*G[0, (q - s23)/s12, q/s12, x])/(q^2 - q*s23) - 
     (8*G[0, (q - s23)/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (4*G[0, (q - s23)/s12, q/(s12 + s23), x])/(q^2 - q*s23) - 
     (2*G[0, q/(s12 + s23), 1, x])/(q^2 - q*s23) - 
     (2*G[0, q/(s12 + s23), q/s12, x])/(q^2 - q*s23) + 
     (8*G[0, q/(s12 + s23), q/(q - s23), x])/(q^2 - q*s23) - 
     (6*G[0, q/(s12 + s23), (q - s23)/s12, x])/(q^2 - q*s23) + 
     (8*G[0, q/(s12 + s23), q/(s12 + s23), x])/(q^2 - q*s23) + 
     (2*G[q/s12, q/s12, q/(q - s23), x])/(q^2 - q*s23) - 
     (2*G[q/s12, q/(q - s23), 1, x])/(q^2 - q*s23) + 
     (4*G[q/s12, q/(q - s23), q/(q - s23), x])/(q^2 - q*s23) - 
     (4*G[q/s12, q/(q - s23), q/(s12 + s23), x])/(q^2 - q*s23) - 
     (2*G[q/s12, (q - s23)/s12, 1, x])/(q^2 - q*s23) - 
     (2*G[q/s12, (q - s23)/s12, q/s12, x])/(q^2 - q*s23) + 
     (2*G[q/s12, (q - s23)/s12, q/(s12 + s23), x])/(q^2 - q*s23) - 
     (4*G[q/s12, q/(s12 + s23), q/(q - s23), x])/(q^2 - q*s23) + 
     (2*G[q/(q - s23), 1, 1, x])/(q^2 - q*s23) + 
     (4*G[q/(q - s23), q/(q - s23), 1, x])/(q^2 - q*s23) + 
     (8*G[q/(q - s23), (q - s23)/s12, 1, x])/(q^2 - q*s23) - 
     (4*G[q/(q - s23), q/(s12 + s23), 1, x])/(q^2 - q*s23) + 
     (2*G[(q - s23)/s12, 1, 1, x])/(q^2 - q*s23) - 
     (2*G[(q - s23)/s12, q/s12, q/s12, x])/(q^2 - q*s23) - 
     (8*G[(q - s23)/s12, q/s12, q/(q - s23), x])/(q^2 - q*s23) + 
     (6*G[(q - s23)/s12, q/s12, q/(s12 + s23), x])/(q^2 - q*s23) + 
     (8*G[(q - s23)/s12, q/(q - s23), 1, x])/(q^2 - q*s23) + 
     (10*G[(q - s23)/s12, (q - s23)/s12, 1, x])/(q^2 - q*s23) + 
     (10*G[(q - s23)/s12, (q - s23)/s12, q/s12, x])/(q^2 - q*s23) - 
     (10*G[(q - s23)/s12, (q - s23)/s12, q/(s12 + s23), x])/(q^2 - q*s23) - 
     (2*G[(q - s23)/s12, q/(s12 + s23), 1, x])/(q^2 - q*s23) + 
     (4*G[(q - s23)/s12, q/(s12 + s23), q/s12, x])/(q^2 - q*s23) - 
     (8*G[(q - s23)/s12, q/(s12 + s23), q/(s12 + s23), x])/(q^2 - q*s23) - 
     (4*G[q/(s12 + s23), q/(q - s23), 1, x])/(q^2 - q*s23) - 
     (4*G[q/(s12 + s23), (q - s23)/s12, 1, x])/(q^2 - q*s23) + 
     G[0, q/(q - s23), x]*(-26/(q^2 - q*s23) - (8*G[0, x])/(q^2 - q*s23) + 
       (8*G[(q - s23)/s12, x])/(q^2 - q*s23) - (8*Log[z])/(q^2 - q*s23)) + 
     G[(q - s23)/s12, q/s12, x]*(-13/(q^2 - q*s23) - 
       (4*G[0, x])/(q^2 - q*s23) - (2*G[1, x])/(q^2 - q*s23) - 
       (4*Log[z])/(q^2 - q*s23)) + G[0, q/(s12 + s23), x]*
      (-13/(q^2 - q*s23) - (4*G[0, x])/(q^2 - q*s23) - 
       (2*G[1, x])/(q^2 - q*s23) - (2*G[q/s12, x])/(q^2 - q*s23) + 
       (6*G[(q - s23)/s12, x])/(q^2 - q*s23) - (4*Log[z])/(q^2 - q*s23)) + 
     G[(q - s23)/s12, 1, x]*(-13/(q^2 - q*s23) - (4*G[0, x])/(q^2 - q*s23) - 
       (2*G[1, x])/(q^2 - q*s23) - (8*G[q/(q - s23), x])/(q^2 - q*s23) + 
       (4*G[q/(s12 + s23), x])/(q^2 - q*s23) - (4*Log[z])/(q^2 - q*s23)) + 
     G[q/(q - s23), 1, x]*(-13/(q^2 - q*s23) - (4*G[0, x])/(q^2 - q*s23) - 
       (2*G[1, x])/(q^2 - q*s23) - (4*G[q/(q - s23), x])/(q^2 - q*s23) + 
       (4*G[q/(s12 + s23), x])/(q^2 - q*s23) - (4*Log[z])/(q^2 - q*s23)) + 
     G[1, x]*G[q/(q - s23), x]*(13/(q^2 - q*s23) + 
       (4*G[0, x])/(q^2 - q*s23) + (4*Log[z])/(q^2 - q*s23)) + 
     G[q/s12, q/(q - s23), x]*(13/(q^2 - q*s23) + (4*G[0, x])/(q^2 - q*s23) + 
       (2*G[1, x])/(q^2 - q*s23) + (4*Log[z])/(q^2 - q*s23)) + 
     G[(q - s23)/s12, q/(s12 + s23), x]*(13/(q^2 - q*s23) + 
       (4*G[0, x])/(q^2 - q*s23) + (2*G[1, x])/(q^2 - q*s23) + 
       (4*Log[z])/(q^2 - q*s23)) + G[0, 1, x]*(13/(q^2 - q*s23) + 
       (4*G[0, x])/(q^2 - q*s23) + (2*G[1, x])/(q^2 - q*s23) + 
       (2*G[q/s12, x])/(q^2 - q*s23) - (6*G[(q - s23)/s12, x])/
        (q^2 - q*s23) + (4*Log[z])/(q^2 - q*s23)) + 
     G[0, q/s12, x]*(13/(q^2 - q*s23) + (4*G[0, x])/(q^2 - q*s23) + 
       (2*G[1, x])/(q^2 - q*s23) + (2*G[q/s12, x])/(q^2 - q*s23) - 
       (6*G[(q - s23)/s12, x])/(q^2 - q*s23) + (4*Log[z])/(q^2 - q*s23)))/
    eps + G[(q - s23)/s12, q/s12, x]*(27/(q^2 - q*s23) + 
     (26*Log[z])/(q^2 - q*s23) + (4*Log[z]^2)/(q^2 - q*s23) + 
     G[1, x]*(13/(q^2 - q*s23) + (4*G[0, x])/(q^2 - q*s23) + 
       (4*Log[z])/(q^2 - q*s23)) + G[0, x]*(26/(q^2 - q*s23) + 
       (8*Log[z])/(q^2 - q*s23))) + G[0, q/(s12 + s23), x]*
    (27/(q^2 - q*s23) + (2*G[1, 1, x])/(q^2 - q*s23) + 
     (2*G[q/s12, q/s12, x])/(q^2 - q*s23) - (8*G[q/s12, q/(q - s23), x])/
      (q^2 - q*s23) - (6*G[q/s12, (q - s23)/s12, x])/(q^2 - q*s23) - 
     (4*G[q/s12, q/(s12 + s23), x])/(q^2 - q*s23) + 
     (8*G[q/(q - s23), 1, x])/(q^2 - q*s23) + (4*G[(q - s23)/s12, 1, x])/
      (q^2 - q*s23) - (2*G[(q - s23)/s12, q/s12, x])/(q^2 - q*s23) + 
     (18*G[(q - s23)/s12, (q - s23)/s12, x])/(q^2 - q*s23) + 
     (4*G[q/(s12 + s23), 1, x])/(q^2 - q*s23) + (26*Log[z])/(q^2 - q*s23) + 
     (4*Log[z]^2)/(q^2 - q*s23) + G[(q - s23)/s12, x]*
      (-39/(q^2 - q*s23) - (12*Log[z])/(q^2 - q*s23)) + 
     G[q/s12, x]*(13/(q^2 - q*s23) + (4*Log[z])/(q^2 - q*s23)) + 
     G[1, x]*(13/(q^2 - q*s23) + (4*G[0, x])/(q^2 - q*s23) + 
       (2*G[q/s12, x])/(q^2 - q*s23) - (8*G[q/(q - s23), x])/(q^2 - q*s23) - 
       (6*G[(q - s23)/s12, x])/(q^2 - q*s23) - (4*G[q/(s12 + s23), x])/
        (q^2 - q*s23) + (4*Log[z])/(q^2 - q*s23)) + 
     G[0, x]*(26/(q^2 - q*s23) + (4*G[q/s12, x])/(q^2 - q*s23) - 
       (12*G[(q - s23)/s12, x])/(q^2 - q*s23) + (8*Log[z])/(q^2 - q*s23))) + 
   G[q/(q - s23), 1, x]*(27/(q^2 - q*s23) + (26*Log[z])/(q^2 - q*s23) + 
     (4*Log[z]^2)/(q^2 - q*s23) + G[q/(s12 + s23), x]*
      (-26/(q^2 - q*s23) - (8*Log[z])/(q^2 - q*s23)) + 
     G[1, x]*(13/(q^2 - q*s23) + (4*G[0, x])/(q^2 - q*s23) + 
       (4*Log[z])/(q^2 - q*s23)) + G[q/(q - s23), x]*
      (26/(q^2 - q*s23) + (8*G[0, x])/(q^2 - q*s23) + 
       (8*Log[z])/(q^2 - q*s23)) + G[0, x]*(26/(q^2 - q*s23) - 
       (8*G[q/(s12 + s23), x])/(q^2 - q*s23) + (8*Log[z])/(q^2 - q*s23))) + 
   G[0, q/s12, x]*(-27/(q^2 - q*s23) + (8*G[0, q/(q - s23), x])/
      (q^2 - q*s23) - (12*G[0, (q - s23)/s12, x])/(q^2 - q*s23) - 
     (20*G[0, q/(s12 + s23), x])/(q^2 - q*s23) - 
     (2*G[1, 1, x])/(q^2 - q*s23) - (2*G[q/s12, q/s12, x])/(q^2 - q*s23) + 
     (4*G[q/s12, q/(q - s23), x])/(q^2 - q*s23) + 
     (6*G[q/s12, (q - s23)/s12, x])/(q^2 - q*s23) + 
     (4*G[q/s12, q/(s12 + s23), x])/(q^2 - q*s23) - 
     (4*G[q/(q - s23), 1, x])/(q^2 - q*s23) + (6*G[(q - s23)/s12, q/s12, x])/
      (q^2 - q*s23) - (18*G[(q - s23)/s12, (q - s23)/s12, x])/(q^2 - q*s23) - 
     (4*G[(q - s23)/s12, q/(s12 + s23), x])/(q^2 - q*s23) - 
     (4*G[q/(s12 + s23), 1, x])/(q^2 - q*s23) - (26*Log[z])/(q^2 - q*s23) - 
     (4*Log[z]^2)/(q^2 - q*s23) + G[0, x]*(-26/(q^2 - q*s23) - 
       (4*G[q/s12, x])/(q^2 - q*s23) + (12*G[(q - s23)/s12, x])/
        (q^2 - q*s23) - (8*Log[z])/(q^2 - q*s23)) + 
     G[q/s12, x]*(-13/(q^2 - q*s23) - (4*Log[z])/(q^2 - q*s23)) + 
     G[1, x]*(-13/(q^2 - q*s23) - (4*G[0, x])/(q^2 - q*s23) - 
       (2*G[q/s12, x])/(q^2 - q*s23) + (4*G[q/(q - s23), x])/(q^2 - q*s23) + 
       (6*G[(q - s23)/s12, x])/(q^2 - q*s23) + (4*G[q/(s12 + s23), x])/
        (q^2 - q*s23) - (4*Log[z])/(q^2 - q*s23)) + 
     G[(q - s23)/s12, x]*(39/(q^2 - q*s23) + (12*Log[z])/(q^2 - q*s23))) + 
   G[0, 1, x]*(-27/(q^2 - q*s23) + (8*G[0, q/s12, x])/(q^2 - q*s23) + 
     (8*G[0, q/(q - s23), x])/(q^2 - q*s23) - (12*G[0, (q - s23)/s12, x])/
      (q^2 - q*s23) - (20*G[0, q/(s12 + s23), x])/(q^2 - q*s23) - 
     (2*G[1, 1, x])/(q^2 - q*s23) - (2*G[q/s12, q/s12, x])/(q^2 - q*s23) + 
     (4*G[q/s12, q/(q - s23), x])/(q^2 - q*s23) + 
     (6*G[q/s12, (q - s23)/s12, x])/(q^2 - q*s23) + 
     (4*G[q/s12, q/(s12 + s23), x])/(q^2 - q*s23) - 
     (4*G[q/(q - s23), 1, x])/(q^2 - q*s23) + (6*G[(q - s23)/s12, q/s12, x])/
      (q^2 - q*s23) - (18*G[(q - s23)/s12, (q - s23)/s12, x])/(q^2 - q*s23) - 
     (4*G[(q - s23)/s12, q/(s12 + s23), x])/(q^2 - q*s23) - 
     (4*G[q/(s12 + s23), 1, x])/(q^2 - q*s23) - (26*Log[z])/(q^2 - q*s23) - 
     (4*Log[z]^2)/(q^2 - q*s23) + G[0, x]*(-26/(q^2 - q*s23) - 
       (4*G[q/s12, x])/(q^2 - q*s23) + (12*G[(q - s23)/s12, x])/
        (q^2 - q*s23) - (8*Log[z])/(q^2 - q*s23)) + 
     G[q/s12, x]*(-13/(q^2 - q*s23) - (4*Log[z])/(q^2 - q*s23)) + 
     G[1, x]*(-13/(q^2 - q*s23) - (4*G[0, x])/(q^2 - q*s23) - 
       (2*G[q/s12, x])/(q^2 - q*s23) + (4*G[q/(q - s23), x])/(q^2 - q*s23) + 
       (6*G[(q - s23)/s12, x])/(q^2 - q*s23) + (4*G[q/(s12 + s23), x])/
        (q^2 - q*s23) - (4*Log[z])/(q^2 - q*s23)) + 
     G[(q - s23)/s12, x]*(39/(q^2 - q*s23) + (12*Log[z])/(q^2 - q*s23))) + 
   G[(q - s23)/s12, 1, x]*(27/(q^2 - q*s23) + (26*Log[z])/(q^2 - q*s23) + 
     (4*Log[z]^2)/(q^2 - q*s23) + G[q/(s12 + s23), x]*
      (-26/(q^2 - q*s23) - (8*Log[z])/(q^2 - q*s23)) + 
     G[1, x]*(13/(q^2 - q*s23) + (4*G[0, x])/(q^2 - q*s23) + 
       (4*Log[z])/(q^2 - q*s23)) + G[0, x]*(26/(q^2 - q*s23) - 
       (8*G[q/(s12 + s23), x])/(q^2 - q*s23) + (8*Log[z])/(q^2 - q*s23)) + 
     G[q/(q - s23), x]*(52/(q^2 - q*s23) + (16*G[0, x])/(q^2 - q*s23) + 
       (16*Log[z])/(q^2 - q*s23))) + G[0, q/(q - s23), x]*
    (54/(q^2 - q*s23) - (4*G[1, x]*G[(q - s23)/s12, x])/(q^2 - q*s23) + 
     (32*G[0, q/(s12 + s23), x])/(q^2 - q*s23) - 
     (4*G[q/s12, (q - s23)/s12, x])/(q^2 - q*s23) - 
     (4*G[(q - s23)/s12, q/s12, x])/(q^2 - q*s23) + 
     (20*G[(q - s23)/s12, (q - s23)/s12, x])/(q^2 - q*s23) + 
     (52*Log[z])/(q^2 - q*s23) + (8*Log[z]^2)/(q^2 - q*s23) + 
     G[(q - s23)/s12, x]*(-52/(q^2 - q*s23) - (16*Log[z])/(q^2 - q*s23)) + 
     G[0, x]*(52/(q^2 - q*s23) - (16*G[(q - s23)/s12, x])/(q^2 - q*s23) + 
       (16*Log[z])/(q^2 - q*s23)))};
P23G111010111= {x^2*(-q + (s12 + s23)*x), 0, 
  (G[1, x]*((8*G[q/s12, x])/((q - s12 - s23)*s23) - (8*G[q/(q - s23), x])/
        ((q - s12 - s23)*s23) - (8*G[q/(s12 + s23), x])/
        ((q - s12 - s23)*s23)) - (16*G[0, 1, x])/((q - s12 - s23)*s23) - 
     (16*G[0, q/s12, x])/((q - s12 - s23)*s23) + (16*G[0, q/(q - s23), x])/
      ((q - s12 - s23)*s23) + (16*G[0, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) + (8*G[1, 1, x])/((q - s12 - s23)*s23) + 
     (8*G[q/s12, q/s12, x])/((q - s12 - s23)*s23) - 
     (8*G[q/s12, q/(q - s23), x])/((q - s12 - s23)*s23) - 
     (8*G[q/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
     (8*G[q/(q - s23), 1, x])/((q - s12 - s23)*s23) + 
     (8*G[q/(s12 + s23), 1, x])/((q - s12 - s23)*s23))/eps^2 + 
   (8*G[0, 0, 0, 1, x])/((q - s12 - s23)*s23) + (8*G[0, 0, 0, q/s12, x])/
    ((q - s12 - s23)*s23) - (8*G[0, 0, 0, q/(q - s23), x])/
    ((q - s12 - s23)*s23) - (8*G[0, 0, 0, q/(s12 + s23), x])/
    ((q - s12 - s23)*s23) - (12*G[0, 0, 1, 1, x])/((q - s12 - s23)*s23) - 
   (12*G[0, 0, 1, q/s12, x])/((q - s12 - s23)*s23) - 
   (8*G[0, 0, 1, (q - s23)/s12, x])/((q - s12 - s23)*s23) + 
   (36*G[0, 0, 1, q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
   (12*G[0, 0, q/s12, 1, x])/((q - s12 - s23)*s23) - 
   (12*G[0, 0, q/s12, q/s12, x])/((q - s12 - s23)*s23) - 
   (8*G[0, 0, q/s12, (q - s23)/s12, x])/((q - s12 - s23)*s23) + 
   (36*G[0, 0, q/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
   (4*G[0, 0, q/(q - s23), 1, x])/((q - s12 - s23)*s23) - 
   (4*G[0, 0, q/(q - s23), q/s12, x])/((q - s12 - s23)*s23) + 
   (16*G[0, 0, q/(q - s23), q/(q - s23), x])/((q - s12 - s23)*s23) + 
   (4*G[0, 0, q/(q - s23), (q - s23)/s12, x])/((q - s12 - s23)*s23) - 
   (16*G[0, 0, q/(q - s23), q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
   (4*G[0, 0, (q - s23)/s12, 1, x])/((q - s12 - s23)*s23) - 
   (4*G[0, 0, (q - s23)/s12, q/s12, x])/((q - s12 - s23)*s23) + 
   (4*G[0, 0, (q - s23)/s12, q/(q - s23), x])/((q - s12 - s23)*s23) + 
   (4*G[0, 0, (q - s23)/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
   (32*G[0, 0, q/(s12 + s23), 1, x])/((q - s12 - s23)*s23) + 
   (32*G[0, 0, q/(s12 + s23), q/s12, x])/((q - s12 - s23)*s23) - 
   (16*G[0, 0, q/(s12 + s23), q/(q - s23), x])/((q - s12 - s23)*s23) + 
   (8*G[0, 0, q/(s12 + s23), (q - s23)/s12, x])/((q - s12 - s23)*s23) - 
   (56*G[0, 0, q/(s12 + s23), q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
   (4*G[0, 0, q/(s12 + s23), (s12 + s23)/s12, x])/((q - s12 - s23)*s23) + 
   (4*G[0, 0, (s12 + s23)/s12, 1, x])/((q - s12 - s23)*s23) + 
   (4*G[0, 0, (s12 + s23)/s12, q/s12, x])/((q - s12 - s23)*s23) - 
   (4*G[0, 0, (s12 + s23)/s12, q/(q - s23), x])/((q - s12 - s23)*s23) - 
   (4*G[0, 0, (s12 + s23)/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
   (8*G[0, 1, 0, 1, x])/((q - s12 - s23)*s23) + (8*G[0, 1, 0, q/s12, x])/
    ((q - s12 - s23)*s23) - (8*G[0, 1, 0, q/(s12 + s23), x])/
    ((q - s12 - s23)*s23) - (76*G[0, 1, 1, 1, x])/((q - s12 - s23)*s23) - 
   (76*G[0, 1, 1, q/s12, x])/((q - s12 - s23)*s23) + 
   (16*G[0, 1, 1, q/(q - s23), x])/((q - s12 - s23)*s23) - 
   (20*G[0, 1, 1, (q - s23)/s12, x])/((q - s12 - s23)*s23) + 
   (40*G[0, 1, 1, q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
   (16*G[0, 1, 1, (s12 + s23)/s12, x])/((q - s12 - s23)*s23) - 
   (76*G[0, 1, q/s12, 1, x])/((q - s12 - s23)*s23) - 
   (76*G[0, 1, q/s12, q/s12, x])/((q - s12 - s23)*s23) + 
   (16*G[0, 1, q/s12, q/(q - s23), x])/((q - s12 - s23)*s23) - 
   (20*G[0, 1, q/s12, (q - s23)/s12, x])/((q - s12 - s23)*s23) + 
   (40*G[0, 1, q/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
   (16*G[0, 1, q/s12, (s12 + s23)/s12, x])/((q - s12 - s23)*s23) + 
   (16*G[0, 1, q/(q - s23), 1, x])/((q - s12 - s23)*s23) + 
   (16*G[0, 1, q/(q - s23), q/s12, x])/((q - s12 - s23)*s23) - 
   (16*G[0, 1, q/(q - s23), q/(q - s23), x])/((q - s12 - s23)*s23) - 
   (16*G[0, 1, q/(q - s23), (q - s23)/s12, x])/((q - s12 - s23)*s23) + 
   (16*G[0, 1, q/(q - s23), q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
   (12*G[0, 1, (q - s23)/s12, 1, x])/((q - s12 - s23)*s23) - 
   (12*G[0, 1, (q - s23)/s12, q/s12, x])/((q - s12 - s23)*s23) - 
   (16*G[0, 1, (q - s23)/s12, q/(q - s23), x])/((q - s12 - s23)*s23) + 
   (16*G[0, 1, (q - s23)/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
   (40*G[0, 1, q/(s12 + s23), 1, x])/((q - s12 - s23)*s23) + 
   (40*G[0, 1, q/(s12 + s23), q/s12, x])/((q - s12 - s23)*s23) + 
   (16*G[0, 1, q/(s12 + s23), q/(q - s23), x])/((q - s12 - s23)*s23) + 
   (36*G[0, 1, q/(s12 + s23), (q - s23)/s12, x])/((q - s12 - s23)*s23) - 
   (20*G[0, 1, q/(s12 + s23), q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
   (24*G[0, 1, q/(s12 + s23), (s12 + s23)/s12, x])/((q - s12 - s23)*s23) - 
   (8*G[0, 1, (s12 + s23)/s12, 1, x])/((q - s12 - s23)*s23) - 
   (8*G[0, 1, (s12 + s23)/s12, q/s12, x])/((q - s12 - s23)*s23) - 
   (12*G[0, 1, (s12 + s23)/s12, q/(q - s23), x])/((q - s12 - s23)*s23) + 
   (24*G[0, 1, (s12 + s23)/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
   (16*G[0, 1, (s12 + s23)/s12, (s12 + s23)/s12, x])/((q - s12 - s23)*s23) + 
   (8*G[0, q/s12, 0, 1, x])/((q - s12 - s23)*s23) + 
   (8*G[0, q/s12, 0, q/s12, x])/((q - s12 - s23)*s23) - 
   (8*G[0, q/s12, 0, q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
   (76*G[0, q/s12, 1, 1, x])/((q - s12 - s23)*s23) - 
   (76*G[0, q/s12, 1, q/s12, x])/((q - s12 - s23)*s23) + 
   (16*G[0, q/s12, 1, q/(q - s23), x])/((q - s12 - s23)*s23) - 
   (20*G[0, q/s12, 1, (q - s23)/s12, x])/((q - s12 - s23)*s23) + 
   (40*G[0, q/s12, 1, q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
   (16*G[0, q/s12, 1, (s12 + s23)/s12, x])/((q - s12 - s23)*s23) - 
   (76*G[0, q/s12, q/s12, 1, x])/((q - s12 - s23)*s23) - 
   (76*G[0, q/s12, q/s12, q/s12, x])/((q - s12 - s23)*s23) + 
   (16*G[0, q/s12, q/s12, q/(q - s23), x])/((q - s12 - s23)*s23) - 
   (20*G[0, q/s12, q/s12, (q - s23)/s12, x])/((q - s12 - s23)*s23) + 
   (40*G[0, q/s12, q/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
   (16*G[0, q/s12, q/s12, (s12 + s23)/s12, x])/((q - s12 - s23)*s23) + 
   (16*G[0, q/s12, q/(q - s23), 1, x])/((q - s12 - s23)*s23) + 
   (16*G[0, q/s12, q/(q - s23), q/s12, x])/((q - s12 - s23)*s23) - 
   (16*G[0, q/s12, q/(q - s23), q/(q - s23), x])/((q - s12 - s23)*s23) - 
   (16*G[0, q/s12, q/(q - s23), (q - s23)/s12, x])/((q - s12 - s23)*s23) + 
   (16*G[0, q/s12, q/(q - s23), q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
   (12*G[0, q/s12, (q - s23)/s12, 1, x])/((q - s12 - s23)*s23) - 
   (12*G[0, q/s12, (q - s23)/s12, q/s12, x])/((q - s12 - s23)*s23) - 
   (16*G[0, q/s12, (q - s23)/s12, q/(q - s23), x])/((q - s12 - s23)*s23) + 
   (16*G[0, q/s12, (q - s23)/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
   (40*G[0, q/s12, q/(s12 + s23), 1, x])/((q - s12 - s23)*s23) + 
   (40*G[0, q/s12, q/(s12 + s23), q/s12, x])/((q - s12 - s23)*s23) + 
   (16*G[0, q/s12, q/(s12 + s23), q/(q - s23), x])/((q - s12 - s23)*s23) + 
   (36*G[0, q/s12, q/(s12 + s23), (q - s23)/s12, x])/((q - s12 - s23)*s23) - 
   (20*G[0, q/s12, q/(s12 + s23), q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
   (24*G[0, q/s12, q/(s12 + s23), (s12 + s23)/s12, x])/
    ((q - s12 - s23)*s23) - (8*G[0, q/s12, (s12 + s23)/s12, 1, x])/
    ((q - s12 - s23)*s23) - (8*G[0, q/s12, (s12 + s23)/s12, q/s12, x])/
    ((q - s12 - s23)*s23) - (12*G[0, q/s12, (s12 + s23)/s12, q/(q - s23), x])/
    ((q - s12 - s23)*s23) + (24*G[0, q/s12, (s12 + s23)/s12, q/(s12 + s23), 
      x])/((q - s12 - s23)*s23) + 
   (16*G[0, q/s12, (s12 + s23)/s12, (s12 + s23)/s12, x])/
    ((q - s12 - s23)*s23) - (8*G[0, q/(q - s23), 0, 1, x])/
    ((q - s12 - s23)*s23) - (8*G[0, q/(q - s23), 0, q/s12, x])/
    ((q - s12 - s23)*s23) + (16*G[0, q/(q - s23), 0, q/(s12 + s23), x])/
    ((q - s12 - s23)*s23) + (12*G[0, q/(q - s23), 1, 1, x])/
    ((q - s12 - s23)*s23) + (12*G[0, q/(q - s23), 1, q/s12, x])/
    ((q - s12 - s23)*s23) - (8*G[0, q/(q - s23), 1, q/(q - s23), x])/
    ((q - s12 - s23)*s23) - (8*G[0, q/(q - s23), 1, (q - s23)/s12, x])/
    ((q - s12 - s23)*s23) - (8*G[0, q/(q - s23), 1, q/(s12 + s23), x])/
    ((q - s12 - s23)*s23) + (12*G[0, q/(q - s23), q/s12, 1, x])/
    ((q - s12 - s23)*s23) + (12*G[0, q/(q - s23), q/s12, q/s12, x])/
    ((q - s12 - s23)*s23) - (8*G[0, q/(q - s23), q/s12, q/(q - s23), x])/
    ((q - s12 - s23)*s23) - (8*G[0, q/(q - s23), q/s12, (q - s23)/s12, x])/
    ((q - s12 - s23)*s23) - (8*G[0, q/(q - s23), q/s12, q/(s12 + s23), x])/
    ((q - s12 - s23)*s23) - (8*G[0, q/(q - s23), q/(q - s23), 1, x])/
    ((q - s12 - s23)*s23) - (8*G[0, q/(q - s23), q/(q - s23), q/s12, x])/
    ((q - s12 - s23)*s23) + (64*G[0, q/(q - s23), q/(q - s23), q/(q - s23), 
      x])/((q - s12 - s23)*s23) + 
   (24*G[0, q/(q - s23), q/(q - s23), (q - s23)/s12, x])/
    ((q - s12 - s23)*s23) - (32*G[0, q/(q - s23), q/(q - s23), q/(s12 + s23), 
      x])/((q - s12 - s23)*s23) + 
   (16*G[0, q/(q - s23), q/(q - s23), (s12 + s23)/s12, x])/
    ((q - s12 - s23)*s23) - (4*G[0, q/(q - s23), (q - s23)/s12, 1, x])/
    ((q - s12 - s23)*s23) - (4*G[0, q/(q - s23), (q - s23)/s12, q/s12, x])/
    ((q - s12 - s23)*s23) + (24*G[0, q/(q - s23), (q - s23)/s12, q/(q - s23), 
      x])/((q - s12 - s23)*s23) + 
   (8*G[0, q/(q - s23), (q - s23)/s12, (q - s23)/s12, x])/
    ((q - s12 - s23)*s23) - (8*G[0, q/(q - s23), (q - s23)/s12, 
      q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
   (32*G[0, q/(q - s23), q/(s12 + s23), q/(q - s23), x])/
    ((q - s12 - s23)*s23) - (16*G[0, q/(q - s23), q/(s12 + s23), 
      (q - s23)/s12, x])/((q - s12 - s23)*s23) - 
   (16*G[0, q/(q - s23), q/(s12 + s23), (s12 + s23)/s12, x])/
    ((q - s12 - s23)*s23) + (12*G[0, q/(q - s23), (s12 + s23)/s12, 1, x])/
    ((q - s12 - s23)*s23) + (12*G[0, q/(q - s23), (s12 + s23)/s12, q/s12, x])/
    ((q - s12 - s23)*s23) + (8*G[0, q/(q - s23), (s12 + s23)/s12, 
      q/(q - s23), x])/((q - s12 - s23)*s23) - 
   (16*G[0, q/(q - s23), (s12 + s23)/s12, q/(s12 + s23), x])/
    ((q - s12 - s23)*s23) - (16*G[0, q/(q - s23), (s12 + s23)/s12, 
      (s12 + s23)/s12, x])/((q - s12 - s23)*s23) + 
   (4*G[0, (q - s23)/s12, 0, 1, x])/((q - s12 - s23)*s23) + 
   (4*G[0, (q - s23)/s12, 0, q/s12, x])/((q - s12 - s23)*s23) - 
   (12*G[0, (q - s23)/s12, 0, q/(q - s23), x])/((q - s12 - s23)*s23) - 
   (4*G[0, (q - s23)/s12, 0, q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
   (4*G[0, (q - s23)/s12, 1, 1, x])/((q - s12 - s23)*s23) - 
   (4*G[0, (q - s23)/s12, 1, q/s12, x])/((q - s12 - s23)*s23) + 
   (4*G[0, (q - s23)/s12, 1, q/(q - s23), x])/((q - s12 - s23)*s23) + 
   (8*G[0, (q - s23)/s12, 1, (q - s23)/s12, x])/((q - s12 - s23)*s23) - 
   (8*G[0, (q - s23)/s12, 1, q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
   (4*G[0, (q - s23)/s12, q/s12, 1, x])/((q - s12 - s23)*s23) - 
   (4*G[0, (q - s23)/s12, q/s12, q/s12, x])/((q - s12 - s23)*s23) + 
   (4*G[0, (q - s23)/s12, q/s12, q/(q - s23), x])/((q - s12 - s23)*s23) + 
   (8*G[0, (q - s23)/s12, q/s12, (q - s23)/s12, x])/((q - s12 - s23)*s23) - 
   (8*G[0, (q - s23)/s12, q/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
   (4*G[0, (q - s23)/s12, q/(q - s23), 1, x])/((q - s12 - s23)*s23) - 
   (4*G[0, (q - s23)/s12, q/(q - s23), q/s12, x])/((q - s12 - s23)*s23) + 
   (24*G[0, (q - s23)/s12, q/(q - s23), q/(q - s23), x])/
    ((q - s12 - s23)*s23) + (8*G[0, (q - s23)/s12, q/(q - s23), 
      (q - s23)/s12, x])/((q - s12 - s23)*s23) - 
   (8*G[0, (q - s23)/s12, q/(q - s23), q/(s12 + s23), x])/
    ((q - s12 - s23)*s23) - (4*G[0, (q - s23)/s12, (q - s23)/s12, 1, x])/
    ((q - s12 - s23)*s23) - (4*G[0, (q - s23)/s12, (q - s23)/s12, q/s12, x])/
    ((q - s12 - s23)*s23) + (8*G[0, (q - s23)/s12, (q - s23)/s12, 
      q/(q - s23), x])/((q - s12 - s23)*s23) + 
   (4*G[0, (q - s23)/s12, (q - s23)/s12, q/(s12 + s23), x])/
    ((q - s12 - s23)*s23) - (4*G[0, (q - s23)/s12, q/(s12 + s23), 1, x])/
    ((q - s12 - s23)*s23) - (4*G[0, (q - s23)/s12, q/(s12 + s23), q/s12, x])/
    ((q - s12 - s23)*s23) - (8*G[0, (q - s23)/s12, q/(s12 + s23), 
      q/(q - s23), x])/((q - s12 - s23)*s23) - 
   (8*G[0, (q - s23)/s12, q/(s12 + s23), (q - s23)/s12, x])/
    ((q - s12 - s23)*s23) + (16*G[0, (q - s23)/s12, q/(s12 + s23), 
      q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
   (72*G[0, q/(s12 + s23), 1, 1, x])/((q - s12 - s23)*s23) + 
   (72*G[0, q/(s12 + s23), 1, q/s12, x])/((q - s12 - s23)*s23) + 
   (8*G[0, q/(s12 + s23), 1, q/(q - s23), x])/((q - s12 - s23)*s23) + 
   (36*G[0, q/(s12 + s23), 1, (q - s23)/s12, x])/((q - s12 - s23)*s23) - 
   (48*G[0, q/(s12 + s23), 1, q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
   (24*G[0, q/(s12 + s23), 1, (s12 + s23)/s12, x])/((q - s12 - s23)*s23) + 
   (72*G[0, q/(s12 + s23), q/s12, 1, x])/((q - s12 - s23)*s23) + 
   (72*G[0, q/(s12 + s23), q/s12, q/s12, x])/((q - s12 - s23)*s23) + 
   (8*G[0, q/(s12 + s23), q/s12, q/(q - s23), x])/((q - s12 - s23)*s23) + 
   (36*G[0, q/(s12 + s23), q/s12, (q - s23)/s12, x])/((q - s12 - s23)*s23) - 
   (48*G[0, q/(s12 + s23), q/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
   (24*G[0, q/(s12 + s23), q/s12, (s12 + s23)/s12, x])/
    ((q - s12 - s23)*s23) - (32*G[0, q/(s12 + s23), q/(q - s23), q/(q - s23), 
      x])/((q - s12 - s23)*s23) - 
   (16*G[0, q/(s12 + s23), q/(q - s23), (q - s23)/s12, x])/
    ((q - s12 - s23)*s23) - (16*G[0, q/(s12 + s23), q/(q - s23), 
      (s12 + s23)/s12, x])/((q - s12 - s23)*s23) + 
   (8*G[0, q/(s12 + s23), (q - s23)/s12, 1, x])/((q - s12 - s23)*s23) + 
   (8*G[0, q/(s12 + s23), (q - s23)/s12, q/s12, x])/((q - s12 - s23)*s23) - 
   (16*G[0, q/(s12 + s23), (q - s23)/s12, q/(q - s23), x])/
    ((q - s12 - s23)*s23) - (12*G[0, q/(s12 + s23), (q - s23)/s12, 
      q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
   (48*G[0, q/(s12 + s23), q/(s12 + s23), 1, x])/((q - s12 - s23)*s23) - 
   (48*G[0, q/(s12 + s23), q/(s12 + s23), q/s12, x])/((q - s12 - s23)*s23) - 
   (52*G[0, q/(s12 + s23), q/(s12 + s23), (q - s23)/s12, x])/
    ((q - s12 - s23)*s23) + (40*G[0, q/(s12 + s23), q/(s12 + s23), 
      q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
   (16*G[0, q/(s12 + s23), q/(s12 + s23), (s12 + s23)/s12, x])/
    ((q - s12 - s23)*s23) + (4*G[0, q/(s12 + s23), (s12 + s23)/s12, 1, x])/
    ((q - s12 - s23)*s23) + (4*G[0, q/(s12 + s23), (s12 + s23)/s12, q/s12, 
      x])/((q - s12 - s23)*s23) + 
   (8*G[0, q/(s12 + s23), (s12 + s23)/s12, q/(q - s23), x])/
    ((q - s12 - s23)*s23) - (16*G[0, q/(s12 + s23), (s12 + s23)/s12, 
      q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
   (8*G[0, q/(s12 + s23), (s12 + s23)/s12, (s12 + s23)/s12, x])/
    ((q - s12 - s23)*s23) - (12*G[0, (s12 + s23)/s12, 0, 1, x])/
    ((q - s12 - s23)*s23) - (12*G[0, (s12 + s23)/s12, 0, q/s12, x])/
    ((q - s12 - s23)*s23) + (12*G[0, (s12 + s23)/s12, 0, q/(q - s23), x])/
    ((q - s12 - s23)*s23) + (4*G[0, (s12 + s23)/s12, 0, q/(s12 + s23), x])/
    ((q - s12 - s23)*s23) + (36*G[0, (s12 + s23)/s12, 1, 1, x])/
    ((q - s12 - s23)*s23) + (36*G[0, (s12 + s23)/s12, 1, q/s12, x])/
    ((q - s12 - s23)*s23) - (8*G[0, (s12 + s23)/s12, 1, q/(q - s23), x])/
    ((q - s12 - s23)*s23) - (4*G[0, (s12 + s23)/s12, 1, q/(s12 + s23), x])/
    ((q - s12 - s23)*s23) + (16*G[0, (s12 + s23)/s12, 1, (s12 + s23)/s12, x])/
    ((q - s12 - s23)*s23) + (36*G[0, (s12 + s23)/s12, q/s12, 1, x])/
    ((q - s12 - s23)*s23) + (36*G[0, (s12 + s23)/s12, q/s12, q/s12, x])/
    ((q - s12 - s23)*s23) - (8*G[0, (s12 + s23)/s12, q/s12, q/(q - s23), x])/
    ((q - s12 - s23)*s23) - (4*G[0, (s12 + s23)/s12, q/s12, q/(s12 + s23), 
      x])/((q - s12 - s23)*s23) + 
   (16*G[0, (s12 + s23)/s12, q/s12, (s12 + s23)/s12, x])/
    ((q - s12 - s23)*s23) - (4*G[0, (s12 + s23)/s12, q/(q - s23), 1, x])/
    ((q - s12 - s23)*s23) - (4*G[0, (s12 + s23)/s12, q/(q - s23), q/s12, x])/
    ((q - s12 - s23)*s23) - (24*G[0, (s12 + s23)/s12, q/(q - s23), 
      q/(q - s23), x])/((q - s12 - s23)*s23) + 
   (8*G[0, (s12 + s23)/s12, q/(q - s23), q/(s12 + s23), x])/
    ((q - s12 - s23)*s23) - (16*G[0, (s12 + s23)/s12, q/(q - s23), 
      (s12 + s23)/s12, x])/((q - s12 - s23)*s23) + 
   (4*G[0, (s12 + s23)/s12, q/(s12 + s23), 1, x])/((q - s12 - s23)*s23) + 
   (4*G[0, (s12 + s23)/s12, q/(s12 + s23), q/s12, x])/((q - s12 - s23)*s23) + 
   (8*G[0, (s12 + s23)/s12, q/(s12 + s23), q/(q - s23), x])/
    ((q - s12 - s23)*s23) - (16*G[0, (s12 + s23)/s12, q/(s12 + s23), 
      q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
   (8*G[0, (s12 + s23)/s12, q/(s12 + s23), (s12 + s23)/s12, x])/
    ((q - s12 - s23)*s23) + (20*G[0, (s12 + s23)/s12, (s12 + s23)/s12, 1, x])/
    ((q - s12 - s23)*s23) + (20*G[0, (s12 + s23)/s12, (s12 + s23)/s12, q/s12, 
      x])/((q - s12 - s23)*s23) - 
   (20*G[0, (s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/
    ((q - s12 - s23)*s23) - (8*G[0, (s12 + s23)/s12, (s12 + s23)/s12, 
      q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
   (56*G[1, 1, 1, 1, x])/((q - s12 - s23)*s23) + (56*G[1, 1, 1, q/s12, x])/
    ((q - s12 - s23)*s23) - (8*G[1, 1, 1, q/(q - s23), x])/
    ((q - s12 - s23)*s23) - (8*G[1, 1, 1, q/(s12 + s23), x])/
    ((q - s12 - s23)*s23) + (56*G[1, 1, q/s12, 1, x])/((q - s12 - s23)*s23) + 
   (56*G[1, 1, q/s12, q/s12, x])/((q - s12 - s23)*s23) - 
   (8*G[1, 1, q/s12, q/(q - s23), x])/((q - s12 - s23)*s23) - 
   (8*G[1, 1, q/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
   (16*G[1, 1, q/(q - s23), q/(q - s23), x])/((q - s12 - s23)*s23) - 
   (8*G[1, 1, (q - s23)/s12, 1, x])/((q - s12 - s23)*s23) - 
   (8*G[1, 1, (q - s23)/s12, q/s12, x])/((q - s12 - s23)*s23) + 
   (8*G[1, 1, (q - s23)/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
   (8*G[1, 1, q/(s12 + s23), 1, x])/((q - s12 - s23)*s23) - 
   (8*G[1, 1, q/(s12 + s23), q/s12, x])/((q - s12 - s23)*s23) - 
   (8*G[1, 1, q/(s12 + s23), q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
   (16*G[1, 1, (s12 + s23)/s12, 1, x])/((q - s12 - s23)*s23) - 
   (16*G[1, 1, (s12 + s23)/s12, q/s12, x])/((q - s12 - s23)*s23) + 
   (16*G[1, 1, (s12 + s23)/s12, q/(q - s23), x])/((q - s12 - s23)*s23) + 
   (56*G[1, q/s12, 1, 1, x])/((q - s12 - s23)*s23) + 
   (56*G[1, q/s12, 1, q/s12, x])/((q - s12 - s23)*s23) - 
   (8*G[1, q/s12, 1, q/(q - s23), x])/((q - s12 - s23)*s23) - 
   (8*G[1, q/s12, 1, q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
   (56*G[1, q/s12, q/s12, 1, x])/((q - s12 - s23)*s23) + 
   (56*G[1, q/s12, q/s12, q/s12, x])/((q - s12 - s23)*s23) - 
   (8*G[1, q/s12, q/s12, q/(q - s23), x])/((q - s12 - s23)*s23) - 
   (8*G[1, q/s12, q/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
   (16*G[1, q/s12, q/(q - s23), q/(q - s23), x])/((q - s12 - s23)*s23) - 
   (8*G[1, q/s12, (q - s23)/s12, 1, x])/((q - s12 - s23)*s23) - 
   (8*G[1, q/s12, (q - s23)/s12, q/s12, x])/((q - s12 - s23)*s23) + 
   (8*G[1, q/s12, (q - s23)/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
   (8*G[1, q/s12, q/(s12 + s23), 1, x])/((q - s12 - s23)*s23) - 
   (8*G[1, q/s12, q/(s12 + s23), q/s12, x])/((q - s12 - s23)*s23) - 
   (8*G[1, q/s12, q/(s12 + s23), q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
   (16*G[1, q/s12, (s12 + s23)/s12, 1, x])/((q - s12 - s23)*s23) - 
   (16*G[1, q/s12, (s12 + s23)/s12, q/s12, x])/((q - s12 - s23)*s23) + 
   (16*G[1, q/s12, (s12 + s23)/s12, q/(q - s23), x])/((q - s12 - s23)*s23) + 
   (4*G[1, q/(q - s23), 1, q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
   (4*G[1, q/(q - s23), q/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
   (32*G[1, q/(q - s23), q/(q - s23), q/(q - s23), x])/
    ((q - s12 - s23)*s23) - (4*G[1, q/(q - s23), (s12 + s23)/s12, 1, x])/
    ((q - s12 - s23)*s23) - (4*G[1, q/(q - s23), (s12 + s23)/s12, q/s12, x])/
    ((q - s12 - s23)*s23) + (4*G[1, q/(q - s23), (s12 + s23)/s12, 
      q/(q - s23), x])/((q - s12 - s23)*s23) - 
   (16*G[1, (q - s23)/s12, 1, 1, x])/((q - s12 - s23)*s23) - 
   (16*G[1, (q - s23)/s12, 1, q/s12, x])/((q - s12 - s23)*s23) + 
   (4*G[1, (q - s23)/s12, 1, q/(q - s23), x])/((q - s12 - s23)*s23) + 
   (8*G[1, (q - s23)/s12, 1, q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
   (16*G[1, (q - s23)/s12, q/s12, 1, x])/((q - s12 - s23)*s23) - 
   (16*G[1, (q - s23)/s12, q/s12, q/s12, x])/((q - s12 - s23)*s23) + 
   (4*G[1, (q - s23)/s12, q/s12, q/(q - s23), x])/((q - s12 - s23)*s23) + 
   (8*G[1, (q - s23)/s12, q/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
   (8*G[1, (q - s23)/s12, (q - s23)/s12, 1, x])/((q - s12 - s23)*s23) - 
   (8*G[1, (q - s23)/s12, (q - s23)/s12, q/s12, x])/((q - s12 - s23)*s23) + 
   (8*G[1, (q - s23)/s12, (q - s23)/s12, q/(s12 + s23), x])/
    ((q - s12 - s23)*s23) + (12*G[1, (q - s23)/s12, q/(s12 + s23), 1, x])/
    ((q - s12 - s23)*s23) + (12*G[1, (q - s23)/s12, q/(s12 + s23), q/s12, x])/
    ((q - s12 - s23)*s23) - (4*G[1, (q - s23)/s12, q/(s12 + s23), 
      q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
   (16*G[1, q/(s12 + s23), 1, 1, x])/((q - s12 - s23)*s23) - 
   (16*G[1, q/(s12 + s23), 1, q/s12, x])/((q - s12 - s23)*s23) - 
   (4*G[1, q/(s12 + s23), 1, q/(q - s23), x])/((q - s12 - s23)*s23) - 
   (8*G[1, q/(s12 + s23), 1, q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
   (16*G[1, q/(s12 + s23), q/s12, 1, x])/((q - s12 - s23)*s23) - 
   (16*G[1, q/(s12 + s23), q/s12, q/s12, x])/((q - s12 - s23)*s23) - 
   (4*G[1, q/(s12 + s23), q/s12, q/(q - s23), x])/((q - s12 - s23)*s23) - 
   (8*G[1, q/(s12 + s23), q/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
   (8*G[1, q/(s12 + s23), (q - s23)/s12, 1, x])/((q - s12 - s23)*s23) + 
   (8*G[1, q/(s12 + s23), (q - s23)/s12, q/s12, x])/((q - s12 - s23)*s23) - 
   (8*G[1, q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), x])/
    ((q - s12 - s23)*s23) - (12*G[1, q/(s12 + s23), q/(s12 + s23), 1, x])/
    ((q - s12 - s23)*s23) - (12*G[1, q/(s12 + s23), q/(s12 + s23), q/s12, x])/
    ((q - s12 - s23)*s23) + (4*G[1, q/(s12 + s23), q/(s12 + s23), 
      q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
   (32*G[1, (s12 + s23)/s12, 1, 1, x])/((q - s12 - s23)*s23) - 
   (32*G[1, (s12 + s23)/s12, 1, q/s12, x])/((q - s12 - s23)*s23) - 
   (4*G[1, (s12 + s23)/s12, 1, q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
   (32*G[1, (s12 + s23)/s12, q/s12, 1, x])/((q - s12 - s23)*s23) - 
   (32*G[1, (s12 + s23)/s12, q/s12, q/s12, x])/((q - s12 - s23)*s23) - 
   (4*G[1, (s12 + s23)/s12, q/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
   (32*G[1, (s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/
    ((q - s12 - s23)*s23) + (4*G[1, (s12 + s23)/s12, (s12 + s23)/s12, 1, x])/
    ((q - s12 - s23)*s23) + (4*G[1, (s12 + s23)/s12, (s12 + s23)/s12, q/s12, 
      x])/((q - s12 - s23)*s23) - 
   (4*G[1, (s12 + s23)/s12, (s12 + s23)/s12, q/(q - s23), x])/
    ((q - s12 - s23)*s23) + (56*G[q/s12, 1, 1, 1, x])/((q - s12 - s23)*s23) + 
   (56*G[q/s12, 1, 1, q/s12, x])/((q - s12 - s23)*s23) - 
   (8*G[q/s12, 1, 1, q/(q - s23), x])/((q - s12 - s23)*s23) - 
   (8*G[q/s12, 1, 1, q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
   (56*G[q/s12, 1, q/s12, 1, x])/((q - s12 - s23)*s23) + 
   (56*G[q/s12, 1, q/s12, q/s12, x])/((q - s12 - s23)*s23) - 
   (8*G[q/s12, 1, q/s12, q/(q - s23), x])/((q - s12 - s23)*s23) - 
   (8*G[q/s12, 1, q/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
   (16*G[q/s12, 1, q/(q - s23), q/(q - s23), x])/((q - s12 - s23)*s23) - 
   (8*G[q/s12, 1, (q - s23)/s12, 1, x])/((q - s12 - s23)*s23) - 
   (8*G[q/s12, 1, (q - s23)/s12, q/s12, x])/((q - s12 - s23)*s23) + 
   (8*G[q/s12, 1, (q - s23)/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
   (8*G[q/s12, 1, q/(s12 + s23), 1, x])/((q - s12 - s23)*s23) - 
   (8*G[q/s12, 1, q/(s12 + s23), q/s12, x])/((q - s12 - s23)*s23) - 
   (8*G[q/s12, 1, q/(s12 + s23), q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
   (16*G[q/s12, 1, (s12 + s23)/s12, 1, x])/((q - s12 - s23)*s23) - 
   (16*G[q/s12, 1, (s12 + s23)/s12, q/s12, x])/((q - s12 - s23)*s23) + 
   (16*G[q/s12, 1, (s12 + s23)/s12, q/(q - s23), x])/((q - s12 - s23)*s23) + 
   (56*G[q/s12, q/s12, 1, 1, x])/((q - s12 - s23)*s23) + 
   (56*G[q/s12, q/s12, 1, q/s12, x])/((q - s12 - s23)*s23) - 
   (8*G[q/s12, q/s12, 1, q/(q - s23), x])/((q - s12 - s23)*s23) - 
   (8*G[q/s12, q/s12, 1, q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
   (56*G[q/s12, q/s12, q/s12, 1, x])/((q - s12 - s23)*s23) + 
   (56*G[q/s12, q/s12, q/s12, q/s12, x])/((q - s12 - s23)*s23) - 
   (8*G[q/s12, q/s12, q/s12, q/(q - s23), x])/((q - s12 - s23)*s23) - 
   (8*G[q/s12, q/s12, q/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
   (16*G[q/s12, q/s12, q/(q - s23), q/(q - s23), x])/((q - s12 - s23)*s23) - 
   (8*G[q/s12, q/s12, (q - s23)/s12, 1, x])/((q - s12 - s23)*s23) - 
   (8*G[q/s12, q/s12, (q - s23)/s12, q/s12, x])/((q - s12 - s23)*s23) + 
   (8*G[q/s12, q/s12, (q - s23)/s12, q/(s12 + s23), x])/
    ((q - s12 - s23)*s23) - (8*G[q/s12, q/s12, q/(s12 + s23), 1, x])/
    ((q - s12 - s23)*s23) - (8*G[q/s12, q/s12, q/(s12 + s23), q/s12, x])/
    ((q - s12 - s23)*s23) - (8*G[q/s12, q/s12, q/(s12 + s23), q/(s12 + s23), 
      x])/((q - s12 - s23)*s23) - (16*G[q/s12, q/s12, (s12 + s23)/s12, 1, x])/
    ((q - s12 - s23)*s23) - (16*G[q/s12, q/s12, (s12 + s23)/s12, q/s12, x])/
    ((q - s12 - s23)*s23) + (16*G[q/s12, q/s12, (s12 + s23)/s12, q/(q - s23), 
      x])/((q - s12 - s23)*s23) + 
   (4*G[q/s12, q/(q - s23), 1, q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
   (4*G[q/s12, q/(q - s23), q/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
   (32*G[q/s12, q/(q - s23), q/(q - s23), q/(q - s23), x])/
    ((q - s12 - s23)*s23) - (4*G[q/s12, q/(q - s23), (s12 + s23)/s12, 1, x])/
    ((q - s12 - s23)*s23) - (4*G[q/s12, q/(q - s23), (s12 + s23)/s12, q/s12, 
      x])/((q - s12 - s23)*s23) + 
   (4*G[q/s12, q/(q - s23), (s12 + s23)/s12, q/(q - s23), x])/
    ((q - s12 - s23)*s23) - (16*G[q/s12, (q - s23)/s12, 1, 1, x])/
    ((q - s12 - s23)*s23) - (16*G[q/s12, (q - s23)/s12, 1, q/s12, x])/
    ((q - s12 - s23)*s23) + (4*G[q/s12, (q - s23)/s12, 1, q/(q - s23), x])/
    ((q - s12 - s23)*s23) + (8*G[q/s12, (q - s23)/s12, 1, q/(s12 + s23), x])/
    ((q - s12 - s23)*s23) - (16*G[q/s12, (q - s23)/s12, q/s12, 1, x])/
    ((q - s12 - s23)*s23) - (16*G[q/s12, (q - s23)/s12, q/s12, q/s12, x])/
    ((q - s12 - s23)*s23) + (4*G[q/s12, (q - s23)/s12, q/s12, q/(q - s23), 
      x])/((q - s12 - s23)*s23) + 
   (8*G[q/s12, (q - s23)/s12, q/s12, q/(s12 + s23), x])/
    ((q - s12 - s23)*s23) - (8*G[q/s12, (q - s23)/s12, (q - s23)/s12, 1, x])/
    ((q - s12 - s23)*s23) - (8*G[q/s12, (q - s23)/s12, (q - s23)/s12, q/s12, 
      x])/((q - s12 - s23)*s23) + 
   (8*G[q/s12, (q - s23)/s12, (q - s23)/s12, q/(s12 + s23), x])/
    ((q - s12 - s23)*s23) + (12*G[q/s12, (q - s23)/s12, q/(s12 + s23), 1, x])/
    ((q - s12 - s23)*s23) + (12*G[q/s12, (q - s23)/s12, q/(s12 + s23), q/s12, 
      x])/((q - s12 - s23)*s23) - 
   (4*G[q/s12, (q - s23)/s12, q/(s12 + s23), q/(s12 + s23), x])/
    ((q - s12 - s23)*s23) - (16*G[q/s12, q/(s12 + s23), 1, 1, x])/
    ((q - s12 - s23)*s23) - (16*G[q/s12, q/(s12 + s23), 1, q/s12, x])/
    ((q - s12 - s23)*s23) - (4*G[q/s12, q/(s12 + s23), 1, q/(q - s23), x])/
    ((q - s12 - s23)*s23) - (8*G[q/s12, q/(s12 + s23), 1, q/(s12 + s23), x])/
    ((q - s12 - s23)*s23) - (16*G[q/s12, q/(s12 + s23), q/s12, 1, x])/
    ((q - s12 - s23)*s23) - (16*G[q/s12, q/(s12 + s23), q/s12, q/s12, x])/
    ((q - s12 - s23)*s23) - (4*G[q/s12, q/(s12 + s23), q/s12, q/(q - s23), 
      x])/((q - s12 - s23)*s23) - 
   (8*G[q/s12, q/(s12 + s23), q/s12, q/(s12 + s23), x])/
    ((q - s12 - s23)*s23) + (8*G[q/s12, q/(s12 + s23), (q - s23)/s12, 1, x])/
    ((q - s12 - s23)*s23) + (8*G[q/s12, q/(s12 + s23), (q - s23)/s12, q/s12, 
      x])/((q - s12 - s23)*s23) - 
   (8*G[q/s12, q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), x])/
    ((q - s12 - s23)*s23) - (12*G[q/s12, q/(s12 + s23), q/(s12 + s23), 1, x])/
    ((q - s12 - s23)*s23) - (12*G[q/s12, q/(s12 + s23), q/(s12 + s23), q/s12, 
      x])/((q - s12 - s23)*s23) + 
   (4*G[q/s12, q/(s12 + s23), q/(s12 + s23), q/(s12 + s23), x])/
    ((q - s12 - s23)*s23) - (32*G[q/s12, (s12 + s23)/s12, 1, 1, x])/
    ((q - s12 - s23)*s23) - (32*G[q/s12, (s12 + s23)/s12, 1, q/s12, x])/
    ((q - s12 - s23)*s23) - (4*G[q/s12, (s12 + s23)/s12, 1, q/(s12 + s23), 
      x])/((q - s12 - s23)*s23) - (32*G[q/s12, (s12 + s23)/s12, q/s12, 1, x])/
    ((q - s12 - s23)*s23) - (32*G[q/s12, (s12 + s23)/s12, q/s12, q/s12, x])/
    ((q - s12 - s23)*s23) - (4*G[q/s12, (s12 + s23)/s12, q/s12, 
      q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
   (32*G[q/s12, (s12 + s23)/s12, q/(q - s23), q/(q - s23), x])/
    ((q - s12 - s23)*s23) + (4*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, 1, 
      x])/((q - s12 - s23)*s23) + 
   (4*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, q/s12, x])/
    ((q - s12 - s23)*s23) - (4*G[q/s12, (s12 + s23)/s12, (s12 + s23)/s12, 
      q/(q - s23), x])/((q - s12 - s23)*s23) - 
   (48*G[(q - s23)/s12, 1, 1, 1, x])/((q - s12 - s23)*s23) - 
   (48*G[(q - s23)/s12, 1, 1, q/s12, x])/((q - s12 - s23)*s23) + 
   (12*G[(q - s23)/s12, 1, 1, q/(q - s23), x])/((q - s12 - s23)*s23) + 
   (16*G[(q - s23)/s12, 1, 1, q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
   (48*G[(q - s23)/s12, 1, q/s12, 1, x])/((q - s12 - s23)*s23) - 
   (48*G[(q - s23)/s12, 1, q/s12, q/s12, x])/((q - s12 - s23)*s23) + 
   (12*G[(q - s23)/s12, 1, q/s12, q/(q - s23), x])/((q - s12 - s23)*s23) + 
   (16*G[(q - s23)/s12, 1, q/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
   (24*G[(q - s23)/s12, 1, q/(q - s23), q/(q - s23), x])/
    ((q - s12 - s23)*s23) + (4*G[(q - s23)/s12, 1, (q - s23)/s12, 1, x])/
    ((q - s12 - s23)*s23) + (4*G[(q - s23)/s12, 1, (q - s23)/s12, q/s12, x])/
    ((q - s12 - s23)*s23) - (4*G[(q - s23)/s12, 1, (q - s23)/s12, 
      q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
   (24*G[(q - s23)/s12, 1, q/(s12 + s23), 1, x])/((q - s12 - s23)*s23) + 
   (24*G[(q - s23)/s12, 1, q/(s12 + s23), q/s12, x])/((q - s12 - s23)*s23) + 
   (8*G[(q - s23)/s12, 1, q/(s12 + s23), q/(s12 + s23), x])/
    ((q - s12 - s23)*s23) + (24*G[(q - s23)/s12, 1, (s12 + s23)/s12, 1, x])/
    ((q - s12 - s23)*s23) + (24*G[(q - s23)/s12, 1, (s12 + s23)/s12, q/s12, 
      x])/((q - s12 - s23)*s23) - 
   (24*G[(q - s23)/s12, 1, (s12 + s23)/s12, q/(q - s23), x])/
    ((q - s12 - s23)*s23) - (48*G[(q - s23)/s12, q/s12, 1, 1, x])/
    ((q - s12 - s23)*s23) - (48*G[(q - s23)/s12, q/s12, 1, q/s12, x])/
    ((q - s12 - s23)*s23) + (12*G[(q - s23)/s12, q/s12, 1, q/(q - s23), x])/
    ((q - s12 - s23)*s23) + (16*G[(q - s23)/s12, q/s12, 1, q/(s12 + s23), x])/
    ((q - s12 - s23)*s23) - (48*G[(q - s23)/s12, q/s12, q/s12, 1, x])/
    ((q - s12 - s23)*s23) - (48*G[(q - s23)/s12, q/s12, q/s12, q/s12, x])/
    ((q - s12 - s23)*s23) + (12*G[(q - s23)/s12, q/s12, q/s12, q/(q - s23), 
      x])/((q - s12 - s23)*s23) + 
   (16*G[(q - s23)/s12, q/s12, q/s12, q/(s12 + s23), x])/
    ((q - s12 - s23)*s23) + (24*G[(q - s23)/s12, q/s12, q/(q - s23), 
      q/(q - s23), x])/((q - s12 - s23)*s23) + 
   (4*G[(q - s23)/s12, q/s12, (q - s23)/s12, 1, x])/((q - s12 - s23)*s23) + 
   (4*G[(q - s23)/s12, q/s12, (q - s23)/s12, q/s12, x])/
    ((q - s12 - s23)*s23) - (4*G[(q - s23)/s12, q/s12, (q - s23)/s12, 
      q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
   (24*G[(q - s23)/s12, q/s12, q/(s12 + s23), 1, x])/((q - s12 - s23)*s23) + 
   (24*G[(q - s23)/s12, q/s12, q/(s12 + s23), q/s12, x])/
    ((q - s12 - s23)*s23) + (8*G[(q - s23)/s12, q/s12, q/(s12 + s23), 
      q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
   (24*G[(q - s23)/s12, q/s12, (s12 + s23)/s12, 1, x])/
    ((q - s12 - s23)*s23) + (24*G[(q - s23)/s12, q/s12, (s12 + s23)/s12, 
      q/s12, x])/((q - s12 - s23)*s23) - 
   (24*G[(q - s23)/s12, q/s12, (s12 + s23)/s12, q/(q - s23), x])/
    ((q - s12 - s23)*s23) + (4*G[(q - s23)/s12, (q - s23)/s12, 1, 1, x])/
    ((q - s12 - s23)*s23) + (4*G[(q - s23)/s12, (q - s23)/s12, 1, q/s12, x])/
    ((q - s12 - s23)*s23) - (8*G[(q - s23)/s12, (q - s23)/s12, 1, 
      q/(q - s23), x])/((q - s12 - s23)*s23) - 
   (20*G[(q - s23)/s12, (q - s23)/s12, 1, q/(s12 + s23), x])/
    ((q - s12 - s23)*s23) + (4*G[(q - s23)/s12, (q - s23)/s12, q/s12, 1, x])/
    ((q - s12 - s23)*s23) + (4*G[(q - s23)/s12, (q - s23)/s12, q/s12, q/s12, 
      x])/((q - s12 - s23)*s23) - 
   (8*G[(q - s23)/s12, (q - s23)/s12, q/s12, q/(q - s23), x])/
    ((q - s12 - s23)*s23) - (20*G[(q - s23)/s12, (q - s23)/s12, q/s12, 
      q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
   (16*G[(q - s23)/s12, (q - s23)/s12, (q - s23)/s12, 1, x])/
    ((q - s12 - s23)*s23) + (16*G[(q - s23)/s12, (q - s23)/s12, 
      (q - s23)/s12, q/s12, x])/((q - s12 - s23)*s23) - 
   (16*G[(q - s23)/s12, (q - s23)/s12, (q - s23)/s12, q/(s12 + s23), x])/
    ((q - s12 - s23)*s23) - (28*G[(q - s23)/s12, (q - s23)/s12, 
      q/(s12 + s23), 1, x])/((q - s12 - s23)*s23) - 
   (28*G[(q - s23)/s12, (q - s23)/s12, q/(s12 + s23), q/s12, x])/
    ((q - s12 - s23)*s23) + (44*G[(q - s23)/s12, (q - s23)/s12, 
      q/(s12 + s23), q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
   (8*G[(q - s23)/s12, q/(s12 + s23), 1, q/(q - s23), x])/
    ((q - s12 - s23)*s23) + (24*G[(q - s23)/s12, q/(s12 + s23), 1, 
      q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
   (8*G[(q - s23)/s12, q/(s12 + s23), q/s12, q/(q - s23), x])/
    ((q - s12 - s23)*s23) + (24*G[(q - s23)/s12, q/(s12 + s23), q/s12, 
      q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
   (4*G[(q - s23)/s12, q/(s12 + s23), (q - s23)/s12, 1, x])/
    ((q - s12 - s23)*s23) + (4*G[(q - s23)/s12, q/(s12 + s23), (q - s23)/s12, 
      q/s12, x])/((q - s12 - s23)*s23) - 
   (4*G[(q - s23)/s12, q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), x])/
    ((q - s12 - s23)*s23) + (12*G[(q - s23)/s12, q/(s12 + s23), 
      q/(s12 + s23), 1, x])/((q - s12 - s23)*s23) + 
   (12*G[(q - s23)/s12, q/(s12 + s23), q/(s12 + s23), q/s12, x])/
    ((q - s12 - s23)*s23) - (36*G[(q - s23)/s12, q/(s12 + s23), 
      q/(s12 + s23), q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
   (36*G[q/(s12 + s23), 1, 1, 1, x])/((q - s12 - s23)*s23) + 
   (36*G[q/(s12 + s23), 1, 1, q/s12, x])/((q - s12 - s23)*s23) - 
   (8*G[q/(s12 + s23), 1, 1, q/(q - s23), x])/((q - s12 - s23)*s23) - 
   (12*G[q/(s12 + s23), 1, 1, q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
   (36*G[q/(s12 + s23), 1, q/s12, 1, x])/((q - s12 - s23)*s23) + 
   (36*G[q/(s12 + s23), 1, q/s12, q/s12, x])/((q - s12 - s23)*s23) - 
   (8*G[q/(s12 + s23), 1, q/s12, q/(q - s23), x])/((q - s12 - s23)*s23) - 
   (12*G[q/(s12 + s23), 1, q/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
   (16*G[q/(s12 + s23), 1, q/(q - s23), q/(q - s23), x])/
    ((q - s12 - s23)*s23) - (4*G[q/(s12 + s23), 1, (q - s23)/s12, 1, x])/
    ((q - s12 - s23)*s23) - (4*G[q/(s12 + s23), 1, (q - s23)/s12, q/s12, x])/
    ((q - s12 - s23)*s23) + (4*G[q/(s12 + s23), 1, (q - s23)/s12, 
      q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
   (16*G[q/(s12 + s23), 1, q/(s12 + s23), 1, x])/((q - s12 - s23)*s23) - 
   (16*G[q/(s12 + s23), 1, q/(s12 + s23), q/s12, x])/((q - s12 - s23)*s23) - 
   (8*G[q/(s12 + s23), 1, q/(s12 + s23), q/(s12 + s23), x])/
    ((q - s12 - s23)*s23) - (16*G[q/(s12 + s23), 1, (s12 + s23)/s12, 1, x])/
    ((q - s12 - s23)*s23) - (16*G[q/(s12 + s23), 1, (s12 + s23)/s12, q/s12, 
      x])/((q - s12 - s23)*s23) + 
   (16*G[q/(s12 + s23), 1, (s12 + s23)/s12, q/(q - s23), x])/
    ((q - s12 - s23)*s23) + (36*G[q/(s12 + s23), q/s12, 1, 1, x])/
    ((q - s12 - s23)*s23) + (36*G[q/(s12 + s23), q/s12, 1, q/s12, x])/
    ((q - s12 - s23)*s23) - (8*G[q/(s12 + s23), q/s12, 1, q/(q - s23), x])/
    ((q - s12 - s23)*s23) - (12*G[q/(s12 + s23), q/s12, 1, q/(s12 + s23), x])/
    ((q - s12 - s23)*s23) + (36*G[q/(s12 + s23), q/s12, q/s12, 1, x])/
    ((q - s12 - s23)*s23) + (36*G[q/(s12 + s23), q/s12, q/s12, q/s12, x])/
    ((q - s12 - s23)*s23) - (8*G[q/(s12 + s23), q/s12, q/s12, q/(q - s23), 
      x])/((q - s12 - s23)*s23) - 
   (12*G[q/(s12 + s23), q/s12, q/s12, q/(s12 + s23), x])/
    ((q - s12 - s23)*s23) - (16*G[q/(s12 + s23), q/s12, q/(q - s23), 
      q/(q - s23), x])/((q - s12 - s23)*s23) - 
   (4*G[q/(s12 + s23), q/s12, (q - s23)/s12, 1, x])/((q - s12 - s23)*s23) - 
   (4*G[q/(s12 + s23), q/s12, (q - s23)/s12, q/s12, x])/
    ((q - s12 - s23)*s23) + (4*G[q/(s12 + s23), q/s12, (q - s23)/s12, 
      q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
   (16*G[q/(s12 + s23), q/s12, q/(s12 + s23), 1, x])/((q - s12 - s23)*s23) - 
   (16*G[q/(s12 + s23), q/s12, q/(s12 + s23), q/s12, x])/
    ((q - s12 - s23)*s23) - (8*G[q/(s12 + s23), q/s12, q/(s12 + s23), 
      q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
   (16*G[q/(s12 + s23), q/s12, (s12 + s23)/s12, 1, x])/
    ((q - s12 - s23)*s23) - (16*G[q/(s12 + s23), q/s12, (s12 + s23)/s12, 
      q/s12, x])/((q - s12 - s23)*s23) + 
   (16*G[q/(s12 + s23), q/s12, (s12 + s23)/s12, q/(q - s23), x])/
    ((q - s12 - s23)*s23) - (28*G[q/(s12 + s23), (q - s23)/s12, 1, 1, x])/
    ((q - s12 - s23)*s23) - (28*G[q/(s12 + s23), (q - s23)/s12, 1, q/s12, x])/
    ((q - s12 - s23)*s23) + (8*G[q/(s12 + s23), (q - s23)/s12, 1, 
      q/(q - s23), x])/((q - s12 - s23)*s23) + 
   (20*G[q/(s12 + s23), (q - s23)/s12, 1, q/(s12 + s23), x])/
    ((q - s12 - s23)*s23) - (28*G[q/(s12 + s23), (q - s23)/s12, q/s12, 1, x])/
    ((q - s12 - s23)*s23) - (28*G[q/(s12 + s23), (q - s23)/s12, q/s12, q/s12, 
      x])/((q - s12 - s23)*s23) + 
   (8*G[q/(s12 + s23), (q - s23)/s12, q/s12, q/(q - s23), x])/
    ((q - s12 - s23)*s23) + (20*G[q/(s12 + s23), (q - s23)/s12, q/s12, 
      q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
   (4*G[q/(s12 + s23), (q - s23)/s12, (q - s23)/s12, 1, x])/
    ((q - s12 - s23)*s23) - (4*G[q/(s12 + s23), (q - s23)/s12, (q - s23)/s12, 
      q/s12, x])/((q - s12 - s23)*s23) + 
   (4*G[q/(s12 + s23), (q - s23)/s12, (q - s23)/s12, q/(s12 + s23), x])/
    ((q - s12 - s23)*s23) + (16*G[q/(s12 + s23), (q - s23)/s12, 
      q/(s12 + s23), 1, x])/((q - s12 - s23)*s23) + 
   (16*G[q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), q/s12, x])/
    ((q - s12 - s23)*s23) - (8*G[q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), 
      q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
   (16*G[q/(s12 + s23), q/(s12 + s23), 1, 1, x])/((q - s12 - s23)*s23) + 
   (16*G[q/(s12 + s23), q/(s12 + s23), 1, q/s12, x])/((q - s12 - s23)*s23) - 
   (16*G[q/(s12 + s23), q/(s12 + s23), 1, q/(s12 + s23), x])/
    ((q - s12 - s23)*s23) + (16*G[q/(s12 + s23), q/(s12 + s23), q/s12, 1, x])/
    ((q - s12 - s23)*s23) + (16*G[q/(s12 + s23), q/(s12 + s23), q/s12, q/s12, 
      x])/((q - s12 - s23)*s23) - 
   (16*G[q/(s12 + s23), q/(s12 + s23), q/s12, q/(s12 + s23), x])/
    ((q - s12 - s23)*s23) - (16*G[q/(s12 + s23), q/(s12 + s23), 
      (q - s23)/s12, 1, x])/((q - s12 - s23)*s23) - 
   (16*G[q/(s12 + s23), q/(s12 + s23), (q - s23)/s12, q/s12, x])/
    ((q - s12 - s23)*s23) + (16*G[q/(s12 + s23), q/(s12 + s23), 
      (q - s23)/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
   (8*G[q/(s12 + s23), (s12 + s23)/s12, 1, 1, x])/((q - s12 - s23)*s23) - 
   (8*G[q/(s12 + s23), (s12 + s23)/s12, 1, q/s12, x])/((q - s12 - s23)*s23) + 
   (8*G[q/(s12 + s23), (s12 + s23)/s12, 1, q/(q - s23), x])/
    ((q - s12 - s23)*s23) + (8*G[q/(s12 + s23), (s12 + s23)/s12, 1, 
      q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
   (8*G[q/(s12 + s23), (s12 + s23)/s12, q/s12, 1, x])/((q - s12 - s23)*s23) - 
   (8*G[q/(s12 + s23), (s12 + s23)/s12, q/s12, q/s12, x])/
    ((q - s12 - s23)*s23) + (8*G[q/(s12 + s23), (s12 + s23)/s12, q/s12, 
      q/(q - s23), x])/((q - s12 - s23)*s23) + 
   (8*G[q/(s12 + s23), (s12 + s23)/s12, q/s12, q/(s12 + s23), x])/
    ((q - s12 - s23)*s23) - (12*G[(s12 + s23)/s12, 1, 1, 1, x])/
    ((q - s12 - s23)*s23) - (12*G[(s12 + s23)/s12, 1, 1, q/s12, x])/
    ((q - s12 - s23)*s23) + (4*G[(s12 + s23)/s12, 1, 1, q/(q - s23), x])/
    ((q - s12 - s23)*s23) + (4*G[(s12 + s23)/s12, 1, 1, q/(s12 + s23), x])/
    ((q - s12 - s23)*s23) - (12*G[(s12 + s23)/s12, 1, q/s12, 1, x])/
    ((q - s12 - s23)*s23) - (12*G[(s12 + s23)/s12, 1, q/s12, q/s12, x])/
    ((q - s12 - s23)*s23) + (4*G[(s12 + s23)/s12, 1, q/s12, q/(q - s23), x])/
    ((q - s12 - s23)*s23) + (4*G[(s12 + s23)/s12, 1, q/s12, q/(s12 + s23), 
      x])/((q - s12 - s23)*s23) + 
   (8*G[(s12 + s23)/s12, 1, q/(q - s23), q/(q - s23), x])/
    ((q - s12 - s23)*s23) + (8*G[(s12 + s23)/s12, 1, q/(s12 + s23), 1, x])/
    ((q - s12 - s23)*s23) + (8*G[(s12 + s23)/s12, 1, q/(s12 + s23), q/s12, 
      x])/((q - s12 - s23)*s23) + 
   (8*G[(s12 + s23)/s12, 1, (s12 + s23)/s12, 1, x])/((q - s12 - s23)*s23) + 
   (8*G[(s12 + s23)/s12, 1, (s12 + s23)/s12, q/s12, x])/
    ((q - s12 - s23)*s23) - (8*G[(s12 + s23)/s12, 1, (s12 + s23)/s12, 
      q/(q - s23), x])/((q - s12 - s23)*s23) - 
   (12*G[(s12 + s23)/s12, q/s12, 1, 1, x])/((q - s12 - s23)*s23) - 
   (12*G[(s12 + s23)/s12, q/s12, 1, q/s12, x])/((q - s12 - s23)*s23) + 
   (4*G[(s12 + s23)/s12, q/s12, 1, q/(q - s23), x])/((q - s12 - s23)*s23) + 
   (4*G[(s12 + s23)/s12, q/s12, 1, q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
   (12*G[(s12 + s23)/s12, q/s12, q/s12, 1, x])/((q - s12 - s23)*s23) - 
   (12*G[(s12 + s23)/s12, q/s12, q/s12, q/s12, x])/((q - s12 - s23)*s23) + 
   (4*G[(s12 + s23)/s12, q/s12, q/s12, q/(q - s23), x])/
    ((q - s12 - s23)*s23) + (4*G[(s12 + s23)/s12, q/s12, q/s12, 
      q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
   (8*G[(s12 + s23)/s12, q/s12, q/(q - s23), q/(q - s23), x])/
    ((q - s12 - s23)*s23) + (8*G[(s12 + s23)/s12, q/s12, q/(s12 + s23), 1, 
      x])/((q - s12 - s23)*s23) + 
   (8*G[(s12 + s23)/s12, q/s12, q/(s12 + s23), q/s12, x])/
    ((q - s12 - s23)*s23) + (8*G[(s12 + s23)/s12, q/s12, (s12 + s23)/s12, 1, 
      x])/((q - s12 - s23)*s23) + 
   (8*G[(s12 + s23)/s12, q/s12, (s12 + s23)/s12, q/s12, x])/
    ((q - s12 - s23)*s23) - (8*G[(s12 + s23)/s12, q/s12, (s12 + s23)/s12, 
      q/(q - s23), x])/((q - s12 - s23)*s23) - 
   (8*G[(s12 + s23)/s12, q/(s12 + s23), 1, 1, x])/((q - s12 - s23)*s23) - 
   (8*G[(s12 + s23)/s12, q/(s12 + s23), 1, q/s12, x])/((q - s12 - s23)*s23) + 
   (8*G[(s12 + s23)/s12, q/(s12 + s23), 1, q/(q - s23), x])/
    ((q - s12 - s23)*s23) + (8*G[(s12 + s23)/s12, q/(s12 + s23), 1, 
      q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
   (8*G[(s12 + s23)/s12, q/(s12 + s23), q/s12, 1, x])/((q - s12 - s23)*s23) - 
   (8*G[(s12 + s23)/s12, q/(s12 + s23), q/s12, q/s12, x])/
    ((q - s12 - s23)*s23) + (8*G[(s12 + s23)/s12, q/(s12 + s23), q/s12, 
      q/(q - s23), x])/((q - s12 - s23)*s23) + 
   (8*G[(s12 + s23)/s12, q/(s12 + s23), q/s12, q/(s12 + s23), x])/
    ((q - s12 - s23)*s23) - (8*G[(s12 + s23)/s12, (s12 + s23)/s12, 1, 1, x])/
    ((q - s12 - s23)*s23) - (8*G[(s12 + s23)/s12, (s12 + s23)/s12, 1, q/s12, 
      x])/((q - s12 - s23)*s23) + 
   (8*G[(s12 + s23)/s12, (s12 + s23)/s12, 1, q/(q - s23), x])/
    ((q - s12 - s23)*s23) + (8*G[(s12 + s23)/s12, (s12 + s23)/s12, 1, 
      q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
   (8*G[(s12 + s23)/s12, (s12 + s23)/s12, q/s12, 1, x])/
    ((q - s12 - s23)*s23) - (8*G[(s12 + s23)/s12, (s12 + s23)/s12, q/s12, 
      q/s12, x])/((q - s12 - s23)*s23) + 
   (8*G[(s12 + s23)/s12, (s12 + s23)/s12, q/s12, q/(q - s23), x])/
    ((q - s12 - s23)*s23) + (8*G[(s12 + s23)/s12, (s12 + s23)/s12, q/s12, 
      q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
   G[0, q/(s12 + s23), q/(s12 + s23), x]*(-260/((q - s12 - s23)*s23) + 
     (12*G[1, x])/((q - s12 - s23)*s23) + (12*G[q/s12, x])/
      ((q - s12 - s23)*s23) + (52*G[(q - s23)/s12, x])/
      ((q - s12 - s23)*s23) - (48*G[q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) + (16*G[(s12 + s23)/s12, x])/
      ((q - s12 - s23)*s23) - (80*Log[z])/((q - s12 - s23)*s23)) + 
   G[q/s12, q/(s12 + s23), 1, x]*(-182/((q - s12 - s23)*s23) - 
     (56*Log[z])/((q - s12 - s23)*s23)) + G[q/s12, (s12 + s23)/s12, 1, x]*
    (-182/((q - s12 - s23)*s23) - (56*Log[z])/((q - s12 - s23)*s23)) + 
   G[0, 1, 1, x]*(-130/((q - s12 - s23)*s23) + 
     (16*G[1, x])/((q - s12 - s23)*s23) + (16*G[q/s12, x])/
      ((q - s12 - s23)*s23) + (20*G[(q - s23)/s12, x])/
      ((q - s12 - s23)*s23) - (28*G[q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) + (16*G[(s12 + s23)/s12, x])/
      ((q - s12 - s23)*s23) - (40*Log[z])/((q - s12 - s23)*s23)) + 
   G[0, 1, q/s12, x]*(-130/((q - s12 - s23)*s23) + 
     (16*G[1, x])/((q - s12 - s23)*s23) + (16*G[q/s12, x])/
      ((q - s12 - s23)*s23) + (20*G[(q - s23)/s12, x])/
      ((q - s12 - s23)*s23) - (28*G[q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) + (16*G[(s12 + s23)/s12, x])/
      ((q - s12 - s23)*s23) - (40*Log[z])/((q - s12 - s23)*s23)) + 
   G[0, q/s12, 1, x]*(-130/((q - s12 - s23)*s23) + 
     (16*G[1, x])/((q - s12 - s23)*s23) + (16*G[q/s12, x])/
      ((q - s12 - s23)*s23) + (20*G[(q - s23)/s12, x])/
      ((q - s12 - s23)*s23) - (28*G[q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) + (16*G[(s12 + s23)/s12, x])/
      ((q - s12 - s23)*s23) - (40*Log[z])/((q - s12 - s23)*s23)) + 
   G[0, q/s12, q/s12, x]*(-130/((q - s12 - s23)*s23) + 
     (16*G[1, x])/((q - s12 - s23)*s23) + (16*G[q/s12, x])/
      ((q - s12 - s23)*s23) + (20*G[(q - s23)/s12, x])/
      ((q - s12 - s23)*s23) - (28*G[q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) + (16*G[(s12 + s23)/s12, x])/
      ((q - s12 - s23)*s23) - (40*Log[z])/((q - s12 - s23)*s23)) + 
   G[1, x]*G[q/(q - s23), q/(q - s23), x]*(-104/((q - s12 - s23)*s23) - 
     (32*Log[z])/((q - s12 - s23)*s23)) + 
   G[1, x]*G[(s12 + s23)/s12, q/s12, x]*(-104/((q - s12 - s23)*s23) - 
     (32*Log[z])/((q - s12 - s23)*s23)) + 
   G[q/s12, q/(q - s23), q/(q - s23), x]*(-104/((q - s12 - s23)*s23) - 
     (32*Log[z])/((q - s12 - s23)*s23)) + G[q/s12, (s12 + s23)/s12, q/s12, x]*
    (-104/((q - s12 - s23)*s23) - (32*Log[z])/((q - s12 - s23)*s23)) + 
   G[q/(q - s23), q/(q - s23), 1, x]*(-104/((q - s12 - s23)*s23) - 
     (32*Log[z])/((q - s12 - s23)*s23)) + G[(q - s23)/s12, q/s12, q/s12, x]*
    (-104/((q - s12 - s23)*s23) - (32*Log[z])/((q - s12 - s23)*s23)) + 
   G[q/(s12 + s23), (q - s23)/s12, 1, x]*(-104/((q - s12 - s23)*s23) - 
     (32*Log[z])/((q - s12 - s23)*s23)) + G[0, 1, (q - s23)/s12, x]*
    (-104/((q - s12 - s23)*s23) - (12*G[q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (32*Log[z])/((q - s12 - s23)*s23)) + 
   G[0, q/s12, (q - s23)/s12, x]*(-104/((q - s12 - s23)*s23) - 
     (12*G[q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (32*Log[z])/((q - s12 - s23)*s23)) + G[0, q/(q - s23), q/(s12 + s23), x]*
    (-104/((q - s12 - s23)*s23) + (16*G[(q - s23)/s12, x])/
      ((q - s12 - s23)*s23) + (16*G[(s12 + s23)/s12, x])/
      ((q - s12 - s23)*s23) - (32*Log[z])/((q - s12 - s23)*s23)) + 
   G[0, q/(s12 + s23), q/(q - s23), x]*(-104/((q - s12 - s23)*s23) + 
     (16*G[(q - s23)/s12, x])/((q - s12 - s23)*s23) + 
     (16*G[(s12 + s23)/s12, x])/((q - s12 - s23)*s23) - 
     (32*Log[z])/((q - s12 - s23)*s23)) + G[1, x]*G[q/(s12 + s23), q/s12, x]*
    (-78/((q - s12 - s23)*s23) - (24*Log[z])/((q - s12 - s23)*s23)) + 
   G[q/s12, q/(s12 + s23), q/s12, x]*(-78/((q - s12 - s23)*s23) - 
     (24*Log[z])/((q - s12 - s23)*s23)) + G[q/(q - s23), (q - s23)/s12, 1, x]*
    (-78/((q - s12 - s23)*s23) - (24*Log[z])/((q - s12 - s23)*s23)) + 
   G[(q - s23)/s12, q/(q - s23), 1, x]*(-78/((q - s12 - s23)*s23) - 
     (24*Log[z])/((q - s12 - s23)*s23)) + 
   G[(q - s23)/s12, q/(s12 + s23), q/(s12 + s23), x]*
    (-78/((q - s12 - s23)*s23) - (24*Log[z])/((q - s12 - s23)*s23)) + 
   G[q/(s12 + s23), q/s12, q/(s12 + s23), x]*(-78/((q - s12 - s23)*s23) - 
     (24*Log[z])/((q - s12 - s23)*s23)) + 
   G[0, (s12 + s23)/s12, q/(q - s23), x]*(-78/((q - s12 - s23)*s23) + 
     (4*G[1, x])/((q - s12 - s23)*s23) + (4*G[q/s12, x])/
      ((q - s12 - s23)*s23) - (8*G[q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
     (16*G[(s12 + s23)/s12, x])/((q - s12 - s23)*s23) - 
     (24*Log[z])/((q - s12 - s23)*s23)) + G[q/s12, q/s12, q/(q - s23), x]*
    (-52/((q - s12 - s23)*s23) - (16*Log[z])/((q - s12 - s23)*s23)) + 
   G[q/s12, q/s12, q/(s12 + s23), x]*(-52/((q - s12 - s23)*s23) - 
     (16*Log[z])/((q - s12 - s23)*s23)) + G[q/(q - s23), 1, 1, x]*
    (-52/((q - s12 - s23)*s23) - (16*Log[z])/((q - s12 - s23)*s23)) + 
   G[(q - s23)/s12, 1, 1, x]*(-52/((q - s12 - s23)*s23) - 
     (16*Log[z])/((q - s12 - s23)*s23)) + 
   G[(q - s23)/s12, (q - s23)/s12, 1, x]*(-52/((q - s12 - s23)*s23) - 
     (16*Log[z])/((q - s12 - s23)*s23)) + 
   G[(q - s23)/s12, (q - s23)/s12, q/s12, x]*(-52/((q - s12 - s23)*s23) - 
     (16*Log[z])/((q - s12 - s23)*s23)) + 
   G[q/(s12 + s23), q/s12, q/(q - s23), x]*(-52/((q - s12 - s23)*s23) - 
     (16*Log[z])/((q - s12 - s23)*s23)) + 
   G[0, 0, 1, x]*(-52/((q - s12 - s23)*s23) - 
     (4*G[1, x])/((q - s12 - s23)*s23) - (4*G[q/s12, x])/
      ((q - s12 - s23)*s23) + (8*G[(q - s23)/s12, x])/((q - s12 - s23)*s23) - 
     (20*G[q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (16*Log[z])/((q - s12 - s23)*s23)) + G[0, 0, q/s12, x]*
    (-52/((q - s12 - s23)*s23) - (4*G[1, x])/((q - s12 - s23)*s23) - 
     (4*G[q/s12, x])/((q - s12 - s23)*s23) + (8*G[(q - s23)/s12, x])/
      ((q - s12 - s23)*s23) - (20*G[q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (16*Log[z])/((q - s12 - s23)*s23)) + 
   G[0, 1, q/(q - s23), x]*(-52/((q - s12 - s23)*s23) - 
     (16*G[1, x])/((q - s12 - s23)*s23) - (16*G[q/s12, x])/
      ((q - s12 - s23)*s23) + (16*G[(q - s23)/s12, x])/
      ((q - s12 - s23)*s23) - (16*G[q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (16*Log[z])/((q - s12 - s23)*s23)) + 
   G[0, q/s12, q/(q - s23), x]*(-52/((q - s12 - s23)*s23) - 
     (16*G[1, x])/((q - s12 - s23)*s23) - (16*G[q/s12, x])/
      ((q - s12 - s23)*s23) + (16*G[(q - s23)/s12, x])/
      ((q - s12 - s23)*s23) - (16*G[q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (16*Log[z])/((q - s12 - s23)*s23)) + 
   G[0, 1, (s12 + s23)/s12, x]*(-52/((q - s12 - s23)*s23) + 
     (4*G[1, x])/((q - s12 - s23)*s23) + (4*G[q/s12, x])/
      ((q - s12 - s23)*s23) - (16*G[q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (16*G[(s12 + s23)/s12, x])/
      ((q - s12 - s23)*s23) - (16*Log[z])/((q - s12 - s23)*s23)) + 
   G[0, q/s12, (s12 + s23)/s12, x]*(-52/((q - s12 - s23)*s23) + 
     (4*G[1, x])/((q - s12 - s23)*s23) + (4*G[q/s12, x])/
      ((q - s12 - s23)*s23) - (16*G[q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (16*G[(s12 + s23)/s12, x])/
      ((q - s12 - s23)*s23) - (16*Log[z])/((q - s12 - s23)*s23)) + 
   G[1, x]*G[(q - s23)/s12, q/s12, x]*(-26/((q - s12 - s23)*s23) - 
     (8*Log[z])/((q - s12 - s23)*s23)) + 
   G[1, x]*G[q/(s12 + s23), q/(s12 + s23), x]*(-26/((q - s12 - s23)*s23) - 
     (8*Log[z])/((q - s12 - s23)*s23)) + G[q/s12, (q - s23)/s12, q/s12, x]*
    (-26/((q - s12 - s23)*s23) - (8*Log[z])/((q - s12 - s23)*s23)) + 
   G[q/s12, q/(s12 + s23), q/(s12 + s23), x]*(-26/((q - s12 - s23)*s23) - 
     (8*Log[z])/((q - s12 - s23)*s23)) + 
   G[(q - s23)/s12, q/(s12 + s23), 1, x]*(-26/((q - s12 - s23)*s23) - 
     (8*Log[z])/((q - s12 - s23)*s23)) + 
   G[q/(s12 + s23), (q - s23)/s12, q/s12, x]*(-26/((q - s12 - s23)*s23) - 
     (8*Log[z])/((q - s12 - s23)*s23)) + 
   G[q/(s12 + s23), (s12 + s23)/s12, 1, x]*(-26/((q - s12 - s23)*s23) - 
     (8*Log[z])/((q - s12 - s23)*s23)) + G[(s12 + s23)/s12, q/s12, q/s12, x]*
    (-26/((q - s12 - s23)*s23) - (8*Log[z])/((q - s12 - s23)*s23)) + 
   G[(s12 + s23)/s12, q/(q - s23), 1, x]*(-26/((q - s12 - s23)*s23) - 
     (8*Log[z])/((q - s12 - s23)*s23)) + 
   G[(s12 + s23)/s12, q/(s12 + s23), 1, x]*(-26/((q - s12 - s23)*s23) - 
     (8*Log[z])/((q - s12 - s23)*s23)) + G[0, q/(q - s23), 1, x]*
    (-26/((q - s12 - s23)*s23) - (8*G[1, x])/((q - s12 - s23)*s23) - 
     (8*G[q/s12, x])/((q - s12 - s23)*s23) + (8*G[(q - s23)/s12, x])/
      ((q - s12 - s23)*s23) - (8*G[q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (8*Log[z])/((q - s12 - s23)*s23)) + G[0, q/(q - s23), q/s12, x]*
    (-26/((q - s12 - s23)*s23) - (8*G[1, x])/((q - s12 - s23)*s23) - 
     (8*G[q/s12, x])/((q - s12 - s23)*s23) + (8*G[(q - s23)/s12, x])/
      ((q - s12 - s23)*s23) - (8*G[q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (8*Log[z])/((q - s12 - s23)*s23)) + 
   G[0, (q - s23)/s12, q/(s12 + s23), x]*(-26/((q - s12 - s23)*s23) - 
     (4*G[1, x])/((q - s12 - s23)*s23) - (4*G[q/s12, x])/
      ((q - s12 - s23)*s23) + (8*G[(q - s23)/s12, x])/((q - s12 - s23)*s23) - 
     (8*G[q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (8*Log[z])/((q - s12 - s23)*s23)) + 
   G[1, x]*G[(q - s23)/s12, q/(s12 + s23), x]*(26/((q - s12 - s23)*s23) + 
     (8*Log[z])/((q - s12 - s23)*s23)) + 
   G[q/s12, (q - s23)/s12, q/(s12 + s23), x]*(26/((q - s12 - s23)*s23) + 
     (8*Log[z])/((q - s12 - s23)*s23)) + 
   G[q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), x]*
    (26/((q - s12 - s23)*s23) + (8*Log[z])/((q - s12 - s23)*s23)) + 
   G[(s12 + s23)/s12, q/s12, q/(q - s23), x]*(26/((q - s12 - s23)*s23) + 
     (8*Log[z])/((q - s12 - s23)*s23)) + 
   G[(s12 + s23)/s12, q/s12, q/(s12 + s23), x]*(26/((q - s12 - s23)*s23) + 
     (8*Log[z])/((q - s12 - s23)*s23)) + G[0, (q - s23)/s12, 1, x]*
    (26/((q - s12 - s23)*s23) + (4*G[1, x])/((q - s12 - s23)*s23) + 
     (4*G[q/s12, x])/((q - s12 - s23)*s23) - (8*G[(q - s23)/s12, x])/
      ((q - s12 - s23)*s23) + (8*G[q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
     (8*Log[z])/((q - s12 - s23)*s23)) + G[0, (q - s23)/s12, q/s12, x]*
    (26/((q - s12 - s23)*s23) + (4*G[1, x])/((q - s12 - s23)*s23) + 
     (4*G[q/s12, x])/((q - s12 - s23)*s23) - (8*G[(q - s23)/s12, x])/
      ((q - s12 - s23)*s23) + (8*G[q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
     (8*Log[z])/((q - s12 - s23)*s23)) + 
   G[0, q/(s12 + s23), (s12 + s23)/s12, x]*(26/((q - s12 - s23)*s23) - 
     (4*G[1, x])/((q - s12 - s23)*s23) - (4*G[q/s12, x])/
      ((q - s12 - s23)*s23) + (8*G[q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
     (8*G[(s12 + s23)/s12, x])/((q - s12 - s23)*s23) + 
     (8*Log[z])/((q - s12 - s23)*s23)) + 
   G[0, (s12 + s23)/s12, q/(s12 + s23), x]*(26/((q - s12 - s23)*s23) - 
     (4*G[1, x])/((q - s12 - s23)*s23) - (4*G[q/s12, x])/
      ((q - s12 - s23)*s23) + (8*G[q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
     (8*G[(s12 + s23)/s12, x])/((q - s12 - s23)*s23) + 
     (8*Log[z])/((q - s12 - s23)*s23)) + G[q/s12, q/(q - s23), 1, x]*
    (52/((q - s12 - s23)*s23) + (16*Log[z])/((q - s12 - s23)*s23)) + 
   G[q/s12, (q - s23)/s12, 1, x]*(52/((q - s12 - s23)*s23) + 
     (16*Log[z])/((q - s12 - s23)*s23)) + G[q/(q - s23), q/(s12 + s23), 1, x]*
    (52/((q - s12 - s23)*s23) + (16*Log[z])/((q - s12 - s23)*s23)) + 
   G[(q - s23)/s12, (q - s23)/s12, q/(s12 + s23), x]*
    (52/((q - s12 - s23)*s23) + (16*Log[z])/((q - s12 - s23)*s23)) + 
   G[q/(s12 + s23), q/(q - s23), 1, x]*(52/((q - s12 - s23)*s23) + 
     (16*Log[z])/((q - s12 - s23)*s23)) + G[0, 0, q/(q - s23), x]*
    (52/((q - s12 - s23)*s23) + (4*G[1, x])/((q - s12 - s23)*s23) + 
     (4*G[q/s12, x])/((q - s12 - s23)*s23) - (4*G[(q - s23)/s12, x])/
      ((q - s12 - s23)*s23) + (16*G[q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) + (16*Log[z])/((q - s12 - s23)*s23)) + 
   G[0, 0, q/(s12 + s23), x]*(52/((q - s12 - s23)*s23) - 
     (8*G[(q - s23)/s12, x])/((q - s12 - s23)*s23) + 
     (24*G[q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
     (4*G[(s12 + s23)/s12, x])/((q - s12 - s23)*s23) + 
     (16*Log[z])/((q - s12 - s23)*s23)) + 
   G[0, q/(q - s23), (s12 + s23)/s12, x]*(52/((q - s12 - s23)*s23) - 
     (4*G[1, x])/((q - s12 - s23)*s23) - (4*G[q/s12, x])/
      ((q - s12 - s23)*s23) + (16*G[q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) + (16*G[(s12 + s23)/s12, x])/
      ((q - s12 - s23)*s23) + (16*Log[z])/((q - s12 - s23)*s23)) + 
   G[q/(q - s23), (s12 + s23)/s12, 1, x]*(78/((q - s12 - s23)*s23) + 
     (24*Log[z])/((q - s12 - s23)*s23)) + 
   G[(q - s23)/s12, q/s12, q/(q - s23), x]*(78/((q - s12 - s23)*s23) + 
     (24*Log[z])/((q - s12 - s23)*s23)) + 
   G[(q - s23)/s12, q/(s12 + s23), q/s12, x]*(78/((q - s12 - s23)*s23) + 
     (24*Log[z])/((q - s12 - s23)*s23)) + G[q/(s12 + s23), q/s12, q/s12, x]*
    (78/((q - s12 - s23)*s23) + (24*Log[z])/((q - s12 - s23)*s23)) + 
   G[0, q/(q - s23), (q - s23)/s12, x]*(78/((q - s12 - s23)*s23) + 
     (4*G[1, x])/((q - s12 - s23)*s23) + (4*G[q/s12, x])/
      ((q - s12 - s23)*s23) - (8*G[(q - s23)/s12, x])/((q - s12 - s23)*s23) + 
     (8*G[q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
     (24*Log[z])/((q - s12 - s23)*s23)) + G[0, (q - s23)/s12, q/(q - s23), x]*
    (78/((q - s12 - s23)*s23) + (4*G[1, x])/((q - s12 - s23)*s23) + 
     (4*G[q/s12, x])/((q - s12 - s23)*s23) - (8*G[(q - s23)/s12, x])/
      ((q - s12 - s23)*s23) + (8*G[q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
     (24*Log[z])/((q - s12 - s23)*s23)) + G[0, (s12 + s23)/s12, 1, x]*
    (78/((q - s12 - s23)*s23) - (4*G[1, x])/((q - s12 - s23)*s23) - 
     (4*G[q/s12, x])/((q - s12 - s23)*s23) + (8*G[q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (16*G[(s12 + s23)/s12, x])/
      ((q - s12 - s23)*s23) + (24*Log[z])/((q - s12 - s23)*s23)) + 
   G[0, (s12 + s23)/s12, q/s12, x]*(78/((q - s12 - s23)*s23) - 
     (4*G[1, x])/((q - s12 - s23)*s23) - (4*G[q/s12, x])/
      ((q - s12 - s23)*s23) + (8*G[q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (16*G[(s12 + s23)/s12, x])/((q - s12 - s23)*s23) + 
     (24*Log[z])/((q - s12 - s23)*s23)) + 
   G[1, x]*G[(s12 + s23)/s12, q/(q - s23), x]*(104/((q - s12 - s23)*s23) + 
     (32*Log[z])/((q - s12 - s23)*s23)) + 
   G[q/s12, (s12 + s23)/s12, q/(q - s23), x]*(104/((q - s12 - s23)*s23) + 
     (32*Log[z])/((q - s12 - s23)*s23)) + 
   G[(q - s23)/s12, q/s12, q/(s12 + s23), x]*(104/((q - s12 - s23)*s23) + 
     (32*Log[z])/((q - s12 - s23)*s23)) + 
   G[0, q/(s12 + s23), (q - s23)/s12, x]*(104/((q - s12 - s23)*s23) + 
     (12*G[q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
     (32*Log[z])/((q - s12 - s23)*s23)) + 
   G[q/(s12 + s23), q/(s12 + s23), 1, x]*(130/((q - s12 - s23)*s23) + 
     (40*Log[z])/((q - s12 - s23)*s23)) + 
   G[1, 1, 1, x]*(156/((q - s12 - s23)*s23) + 
     (48*Log[z])/((q - s12 - s23)*s23)) + G[q/s12, q/s12, q/s12, x]*
    (156/((q - s12 - s23)*s23) + (48*Log[z])/((q - s12 - s23)*s23)) + 
   G[q/(s12 + s23), 1, 1, x]*(182/((q - s12 - s23)*s23) + 
     (56*Log[z])/((q - s12 - s23)*s23)) + G[(s12 + s23)/s12, 1, 1, x]*
    (182/((q - s12 - s23)*s23) + (56*Log[z])/((q - s12 - s23)*s23)) + 
   G[0, 1, q/(s12 + s23), x]*(182/((q - s12 - s23)*s23) - 
     (4*G[1, x])/((q - s12 - s23)*s23) - (4*G[q/s12, x])/
      ((q - s12 - s23)*s23) - (36*G[(q - s23)/s12, x])/
      ((q - s12 - s23)*s23) + (24*G[q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (24*G[(s12 + s23)/s12, x])/
      ((q - s12 - s23)*s23) + (56*Log[z])/((q - s12 - s23)*s23)) + 
   G[0, q/s12, q/(s12 + s23), x]*(182/((q - s12 - s23)*s23) - 
     (4*G[1, x])/((q - s12 - s23)*s23) - (4*G[q/s12, x])/
      ((q - s12 - s23)*s23) - (36*G[(q - s23)/s12, x])/
      ((q - s12 - s23)*s23) + (24*G[q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (24*G[(s12 + s23)/s12, x])/
      ((q - s12 - s23)*s23) + (56*Log[z])/((q - s12 - s23)*s23)) + 
   G[0, q/(s12 + s23), 1, x]*(208/((q - s12 - s23)*s23) - 
     (8*G[1, x])/((q - s12 - s23)*s23) - (8*G[q/s12, x])/
      ((q - s12 - s23)*s23) - (36*G[(q - s23)/s12, x])/
      ((q - s12 - s23)*s23) + (36*G[q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (24*G[(s12 + s23)/s12, x])/
      ((q - s12 - s23)*s23) + (64*Log[z])/((q - s12 - s23)*s23)) + 
   G[0, q/(s12 + s23), q/s12, x]*(208/((q - s12 - s23)*s23) - 
     (8*G[1, x])/((q - s12 - s23)*s23) - (8*G[q/s12, x])/
      ((q - s12 - s23)*s23) - (36*G[(q - s23)/s12, x])/
      ((q - s12 - s23)*s23) + (36*G[q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (24*G[(s12 + s23)/s12, x])/
      ((q - s12 - s23)*s23) + (64*Log[z])/((q - s12 - s23)*s23)) + 
   G[0, q/(q - s23), q/(q - s23), x]*(208/((q - s12 - s23)*s23) + 
     (8*G[1, x])/((q - s12 - s23)*s23) + (8*G[q/s12, x])/
      ((q - s12 - s23)*s23) - (24*G[(q - s23)/s12, x])/
      ((q - s12 - s23)*s23) + (32*G[q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (16*G[(s12 + s23)/s12, x])/
      ((q - s12 - s23)*s23) + (64*Log[z])/((q - s12 - s23)*s23)) + 
   G[q/s12, q/(q - s23), x]*(-108/((q - s12 - s23)*s23) - 
     (104*Log[z])/((q - s12 - s23)*s23) - (16*Log[z]^2)/
      ((q - s12 - s23)*s23) + G[1, x]*(-52/((q - s12 - s23)*s23) - 
       (16*Log[z])/((q - s12 - s23)*s23))) + G[q/s12, q/(s12 + s23), x]*
    (-108/((q - s12 - s23)*s23) - (104*Log[z])/((q - s12 - s23)*s23) - 
     (16*Log[z]^2)/((q - s12 - s23)*s23) + 
     G[1, x]*(-52/((q - s12 - s23)*s23) - (16*Log[z])/((q - s12 - s23)*
         s23))) + G[(s12 + s23)/s12, 1, x]*
    (G[1, x]*(-104/((q - s12 - s23)*s23) - (32*Log[z])/
        ((q - s12 - s23)*s23)) + G[q/(q - s23), x]*
      (-78/((q - s12 - s23)*s23) - (24*Log[z])/((q - s12 - s23)*s23)) + 
     G[q/(s12 + s23), x]*(26/((q - s12 - s23)*s23) + 
       (8*Log[z])/((q - s12 - s23)*s23)) + G[q/s12, x]*
      (78/((q - s12 - s23)*s23) + (24*Log[z])/((q - s12 - s23)*s23))) + 
   G[(q - s23)/s12, 1, x]*(G[q/s12, x]*(-78/((q - s12 - s23)*s23) - 
       (24*Log[z])/((q - s12 - s23)*s23)) + 
     G[1, x]*(-26/((q - s12 - s23)*s23) - (8*Log[z])/((q - s12 - s23)*s23)) + 
     G[q/(q - s23), x]*(78/((q - s12 - s23)*s23) + 
       (24*Log[z])/((q - s12 - s23)*s23)) + G[q/(s12 + s23), x]*
      (78/((q - s12 - s23)*s23) + (24*Log[z])/((q - s12 - s23)*s23))) + 
   G[q/(q - s23), 1, x]*(108/((q - s12 - s23)*s23) + 
     (104*Log[z])/((q - s12 - s23)*s23) + (16*Log[z]^2)/
      ((q - s12 - s23)*s23) + G[1, x]*(52/((q - s12 - s23)*s23) + 
       (16*Log[z])/((q - s12 - s23)*s23)) + G[q/(q - s23), x]*
      (104/((q - s12 - s23)*s23) + (32*Log[z])/((q - s12 - s23)*s23))) + 
   G[0, 1, x]*(-216/((q - s12 - s23)*s23) - (8*G[1, 1, x])/
      ((q - s12 - s23)*s23) - (8*G[q/s12, q/s12, x])/((q - s12 - s23)*s23) + 
     (4*G[q/s12, q/(q - s23), x])/((q - s12 - s23)*s23) - 
     (4*G[q/s12, (s12 + s23)/s12, x])/((q - s12 - s23)*s23) - 
     (4*G[q/(q - s23), 1, x])/((q - s12 - s23)*s23) + 
     (4*G[(q - s23)/s12, 1, x])/((q - s12 - s23)*s23) + 
     (4*G[(q - s23)/s12, q/s12, x])/((q - s12 - s23)*s23) + 
     (20*G[(q - s23)/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (4*G[q/(s12 + s23), 1, x])/((q - s12 - s23)*s23) - 
     (4*G[q/(s12 + s23), q/s12, x])/((q - s12 - s23)*s23) + 
     (12*G[q/(s12 + s23), (q - s23)/s12, x])/((q - s12 - s23)*s23) - 
     (16*G[q/(s12 + s23), q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
     (16*G[q/(s12 + s23), (s12 + s23)/s12, x])/((q - s12 - s23)*s23) + 
     (4*G[(s12 + s23)/s12, 1, x])/((q - s12 - s23)*s23) + 
     (16*G[(s12 + s23)/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
     (16*G[(s12 + s23)/s12, (s12 + s23)/s12, x])/((q - s12 - s23)*s23) - 
     (208*Log[z])/((q - s12 - s23)*s23) - (32*Log[z]^2)/
      ((q - s12 - s23)*s23) + G[q/(s12 + s23), x]*
      (-130/((q - s12 - s23)*s23) - (40*Log[z])/((q - s12 - s23)*s23)) + 
     G[q/s12, x]*(-26/((q - s12 - s23)*s23) - (8*Log[z])/
        ((q - s12 - s23)*s23)) + G[1, x]*(-26/((q - s12 - s23)*s23) - 
       (8*G[q/s12, x])/((q - s12 - s23)*s23) + (4*G[q/(q - s23), x])/
        ((q - s12 - s23)*s23) - (4*G[(s12 + s23)/s12, x])/
        ((q - s12 - s23)*s23) - (8*Log[z])/((q - s12 - s23)*s23)) + 
     G[(s12 + s23)/s12, x]*(52/((q - s12 - s23)*s23) + 
       (16*Log[z])/((q - s12 - s23)*s23)) + G[(q - s23)/s12, x]*
      (104/((q - s12 - s23)*s23) + (32*Log[z])/((q - s12 - s23)*s23))) + 
   G[0, q/s12, x]*(-216/((q - s12 - s23)*s23) - 
     (8*G[1, 1, x])/((q - s12 - s23)*s23) - (8*G[q/s12, q/s12, x])/
      ((q - s12 - s23)*s23) + (4*G[q/s12, q/(q - s23), x])/
      ((q - s12 - s23)*s23) - (4*G[q/s12, (s12 + s23)/s12, x])/
      ((q - s12 - s23)*s23) - (4*G[q/(q - s23), 1, x])/
      ((q - s12 - s23)*s23) + (4*G[(q - s23)/s12, 1, x])/
      ((q - s12 - s23)*s23) + (4*G[(q - s23)/s12, q/s12, x])/
      ((q - s12 - s23)*s23) + (20*G[(q - s23)/s12, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (4*G[q/(s12 + s23), 1, x])/
      ((q - s12 - s23)*s23) - (4*G[q/(s12 + s23), q/s12, x])/
      ((q - s12 - s23)*s23) + (12*G[q/(s12 + s23), (q - s23)/s12, x])/
      ((q - s12 - s23)*s23) - (16*G[q/(s12 + s23), q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) + (16*G[q/(s12 + s23), (s12 + s23)/s12, x])/
      ((q - s12 - s23)*s23) + (4*G[(s12 + s23)/s12, 1, x])/
      ((q - s12 - s23)*s23) + (16*G[(s12 + s23)/s12, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) + (16*G[(s12 + s23)/s12, (s12 + s23)/s12, x])/
      ((q - s12 - s23)*s23) - (208*Log[z])/((q - s12 - s23)*s23) - 
     (32*Log[z]^2)/((q - s12 - s23)*s23) + G[q/(s12 + s23), x]*
      (-130/((q - s12 - s23)*s23) - (40*Log[z])/((q - s12 - s23)*s23)) + 
     G[q/s12, x]*(-26/((q - s12 - s23)*s23) - (8*Log[z])/
        ((q - s12 - s23)*s23)) + G[1, x]*(-26/((q - s12 - s23)*s23) - 
       (8*G[q/s12, x])/((q - s12 - s23)*s23) + (4*G[q/(q - s23), x])/
        ((q - s12 - s23)*s23) - (4*G[(s12 + s23)/s12, x])/
        ((q - s12 - s23)*s23) - (8*Log[z])/((q - s12 - s23)*s23)) + 
     G[(s12 + s23)/s12, x]*(52/((q - s12 - s23)*s23) + 
       (16*Log[z])/((q - s12 - s23)*s23)) + G[(q - s23)/s12, x]*
      (104/((q - s12 - s23)*s23) + (32*Log[z])/((q - s12 - s23)*s23))) + 
   G[0, q/(q - s23), x]*(216/((q - s12 - s23)*s23) + 
     (4*G[1, 1, x])/((q - s12 - s23)*s23) + (4*G[q/s12, q/s12, x])/
      ((q - s12 - s23)*s23) - (4*G[q/s12, (q - s23)/s12, x])/
      ((q - s12 - s23)*s23) + (8*G[q/s12, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) + (4*G[q/s12, (s12 + s23)/s12, x])/
      ((q - s12 - s23)*s23) - (4*G[(q - s23)/s12, 1, x])/
      ((q - s12 - s23)*s23) - (8*G[(q - s23)/s12, q/s12, x])/
      ((q - s12 - s23)*s23) + (8*G[(q - s23)/s12, (q - s23)/s12, x])/
      ((q - s12 - s23)*s23) - (16*G[(q - s23)/s12, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) + (8*G[q/(s12 + s23), q/s12, x])/
      ((q - s12 - s23)*s23) - (8*G[q/(s12 + s23), (q - s23)/s12, x])/
      ((q - s12 - s23)*s23) - (16*G[q/(s12 + s23), (s12 + s23)/s12, x])/
      ((q - s12 - s23)*s23) - (4*G[(s12 + s23)/s12, 1, x])/
      ((q - s12 - s23)*s23) - (16*G[(s12 + s23)/s12, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (16*G[(s12 + s23)/s12, (s12 + s23)/s12, x])/
      ((q - s12 - s23)*s23) + (208*Log[z])/((q - s12 - s23)*s23) + 
     (32*Log[z]^2)/((q - s12 - s23)*s23) + G[(q - s23)/s12, x]*
      (-78/((q - s12 - s23)*s23) - (24*Log[z])/((q - s12 - s23)*s23)) + 
     G[(s12 + s23)/s12, x]*(-52/((q - s12 - s23)*s23) - 
       (16*Log[z])/((q - s12 - s23)*s23)) + 
     G[q/s12, x]*(26/((q - s12 - s23)*s23) + (8*Log[z])/
        ((q - s12 - s23)*s23)) + G[1, x]*(26/((q - s12 - s23)*s23) + 
       (4*G[q/s12, x])/((q - s12 - s23)*s23) - (4*G[(q - s23)/s12, x])/
        ((q - s12 - s23)*s23) + (8*G[q/(s12 + s23), x])/
        ((q - s12 - s23)*s23) + (4*G[(s12 + s23)/s12, x])/
        ((q - s12 - s23)*s23) + (8*Log[z])/((q - s12 - s23)*s23)) + 
     G[q/(s12 + s23), x]*(104/((q - s12 - s23)*s23) + 
       (32*Log[z])/((q - s12 - s23)*s23))) + G[q/s12, q/s12, x]*
    (108/((q - s12 - s23)*s23) + (104*Log[z])/((q - s12 - s23)*s23) + 
     (16*Log[z]^2)/((q - s12 - s23)*s23) + 
     G[1, x]*(156/((q - s12 - s23)*s23) + (48*Log[z])/((q - s12 - s23)*
         s23))) + G[1, 1, x]*(108/((q - s12 - s23)*s23) + 
     (104*Log[z])/((q - s12 - s23)*s23) + (16*Log[z]^2)/
      ((q - s12 - s23)*s23) + G[q/(q - s23), x]*(-52/((q - s12 - s23)*s23) - 
       (16*Log[z])/((q - s12 - s23)*s23)) + G[q/(s12 + s23), x]*
      (-52/((q - s12 - s23)*s23) - (16*Log[z])/((q - s12 - s23)*s23)) + 
     G[q/s12, x]*(156/((q - s12 - s23)*s23) + (48*Log[z])/
        ((q - s12 - s23)*s23))) + G[q/(s12 + s23), 1, x]*
    (108/((q - s12 - s23)*s23) + (104*Log[z])/((q - s12 - s23)*s23) + 
     (16*Log[z]^2)/((q - s12 - s23)*s23) + G[q/(q - s23), x]*
      (-52/((q - s12 - s23)*s23) - (16*Log[z])/((q - s12 - s23)*s23)) + 
     G[q/(s12 + s23), x]*(-52/((q - s12 - s23)*s23) - 
       (16*Log[z])/((q - s12 - s23)*s23)) + 
     G[1, x]*(-26/((q - s12 - s23)*s23) - (8*Log[z])/((q - s12 - s23)*s23)) + 
     G[q/s12, x]*(156/((q - s12 - s23)*s23) + (48*Log[z])/
        ((q - s12 - s23)*s23))) + G[0, q/(s12 + s23), x]*
    (216/((q - s12 - s23)*s23) + 
     G[1, x]*((4*G[q/s12, x])/((q - s12 - s23)*s23) - (8*G[q/(q - s23), x])/
        ((q - s12 - s23)*s23) - (4*G[q/(s12 + s23), x])/
        ((q - s12 - s23)*s23) + (4*G[(s12 + s23)/s12, x])/
        ((q - s12 - s23)*s23)) + (4*G[1, 1, x])/((q - s12 - s23)*s23) + 
     (4*G[q/s12, q/s12, x])/((q - s12 - s23)*s23) - 
     (8*G[q/s12, q/(q - s23), x])/((q - s12 - s23)*s23) - 
     (4*G[q/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
     (4*G[q/s12, (s12 + s23)/s12, x])/((q - s12 - s23)*s23) + 
     (8*G[q/(q - s23), 1, x])/((q - s12 - s23)*s23) + 
     (4*G[(q - s23)/s12, 1, x])/((q - s12 - s23)*s23) + 
     (4*G[(q - s23)/s12, q/s12, x])/((q - s12 - s23)*s23) - 
     (28*G[(q - s23)/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (4*G[q/(s12 + s23), q/s12, x])/((q - s12 - s23)*s23) - 
     (12*G[q/(s12 + s23), (q - s23)/s12, x])/((q - s12 - s23)*s23) + 
     (32*G[q/(s12 + s23), q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (8*G[q/(s12 + s23), (s12 + s23)/s12, x])/((q - s12 - s23)*s23) - 
     (4*G[(s12 + s23)/s12, 1, x])/((q - s12 - s23)*s23) - 
     (8*G[(s12 + s23)/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (8*G[(s12 + s23)/s12, (s12 + s23)/s12, x])/((q - s12 - s23)*s23) + 
     (208*Log[z])/((q - s12 - s23)*s23) + (32*Log[z]^2)/
      ((q - s12 - s23)*s23) + G[(q - s23)/s12, x]*
      (-104/((q - s12 - s23)*s23) - (32*Log[z])/((q - s12 - s23)*s23)) + 
     G[(s12 + s23)/s12, x]*(-26/((q - s12 - s23)*s23) - 
       (8*Log[z])/((q - s12 - s23)*s23)) + G[q/(s12 + s23), x]*
      (156/((q - s12 - s23)*s23) + (48*Log[z])/((q - s12 - s23)*s23))) + 
   G[1, x]*(G[q/(q - s23), x]*(-108/((q - s12 - s23)*s23) - 
       (104*Log[z])/((q - s12 - s23)*s23) - (16*Log[z]^2)/
        ((q - s12 - s23)*s23)) + G[q/(s12 + s23), x]*
      (-108/((q - s12 - s23)*s23) - (104*Log[z])/((q - s12 - s23)*s23) - 
       (16*Log[z]^2)/((q - s12 - s23)*s23)) + 
     G[q/s12, x]*(108/((q - s12 - s23)*s23) + (104*Log[z])/
        ((q - s12 - s23)*s23) + (16*Log[z]^2)/((q - s12 - s23)*s23))) + 
   ((16*G[1, x]*G[q/(q - s23), q/(q - s23), x])/((q - s12 - s23)*s23) + 
     ((4*G[1, x])/((q - s12 - s23)*s23) + (12*G[q/s12, x])/
        ((q - s12 - s23)*s23) - (12*G[q/(q - s23), x])/
        ((q - s12 - s23)*s23) - (12*G[q/(s12 + s23), x])/
        ((q - s12 - s23)*s23))*G[(q - s23)/s12, 1, x] + 
     (4*G[1, x]*G[(q - s23)/s12, q/s12, x])/((q - s12 - s23)*s23) - 
     (4*G[1, x]*G[(q - s23)/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
     (12*G[1, x]*G[q/(s12 + s23), q/s12, x])/((q - s12 - s23)*s23) + 
     (4*G[1, x]*G[q/(s12 + s23), q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
     ((16*G[1, x])/((q - s12 - s23)*s23) - (12*G[q/s12, x])/
        ((q - s12 - s23)*s23) + (12*G[q/(q - s23), x])/
        ((q - s12 - s23)*s23) - (4*G[q/(s12 + s23), x])/
        ((q - s12 - s23)*s23))*G[(s12 + s23)/s12, 1, x] + 
     (16*G[1, x]*G[(s12 + s23)/s12, q/s12, x])/((q - s12 - s23)*s23) - 
     (16*G[1, x]*G[(s12 + s23)/s12, q/(q - s23), x])/((q - s12 - s23)*s23) + 
     (8*G[0, 0, 1, x])/((q - s12 - s23)*s23) + (8*G[0, 0, q/s12, x])/
      ((q - s12 - s23)*s23) - (8*G[0, 0, q/(q - s23), x])/
      ((q - s12 - s23)*s23) - (8*G[0, 0, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) + (20*G[0, 1, 1, x])/((q - s12 - s23)*s23) + 
     (20*G[0, 1, q/s12, x])/((q - s12 - s23)*s23) + 
     (8*G[0, 1, q/(q - s23), x])/((q - s12 - s23)*s23) + 
     (16*G[0, 1, (q - s23)/s12, x])/((q - s12 - s23)*s23) - 
     (28*G[0, 1, q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
     (8*G[0, 1, (s12 + s23)/s12, x])/((q - s12 - s23)*s23) + 
     (20*G[0, q/s12, 1, x])/((q - s12 - s23)*s23) + 
     (20*G[0, q/s12, q/s12, x])/((q - s12 - s23)*s23) + 
     (8*G[0, q/s12, q/(q - s23), x])/((q - s12 - s23)*s23) + 
     (16*G[0, q/s12, (q - s23)/s12, x])/((q - s12 - s23)*s23) - 
     (28*G[0, q/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
     (8*G[0, q/s12, (s12 + s23)/s12, x])/((q - s12 - s23)*s23) + 
     (4*G[0, q/(q - s23), 1, x])/((q - s12 - s23)*s23) + 
     (4*G[0, q/(q - s23), q/s12, x])/((q - s12 - s23)*s23) - 
     (32*G[0, q/(q - s23), q/(q - s23), x])/((q - s12 - s23)*s23) - 
     (12*G[0, q/(q - s23), (q - s23)/s12, x])/((q - s12 - s23)*s23) + 
     (16*G[0, q/(q - s23), q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (8*G[0, q/(q - s23), (s12 + s23)/s12, x])/((q - s12 - s23)*s23) - 
     (4*G[0, (q - s23)/s12, 1, x])/((q - s12 - s23)*s23) - 
     (4*G[0, (q - s23)/s12, q/s12, x])/((q - s12 - s23)*s23) - 
     (12*G[0, (q - s23)/s12, q/(q - s23), x])/((q - s12 - s23)*s23) + 
     (4*G[0, (q - s23)/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (32*G[0, q/(s12 + s23), 1, x])/((q - s12 - s23)*s23) - 
     (32*G[0, q/(s12 + s23), q/s12, x])/((q - s12 - s23)*s23) + 
     (16*G[0, q/(s12 + s23), q/(q - s23), x])/((q - s12 - s23)*s23) - 
     (16*G[0, q/(s12 + s23), (q - s23)/s12, x])/((q - s12 - s23)*s23) + 
     (40*G[0, q/(s12 + s23), q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (4*G[0, q/(s12 + s23), (s12 + s23)/s12, x])/((q - s12 - s23)*s23) - 
     (12*G[0, (s12 + s23)/s12, 1, x])/((q - s12 - s23)*s23) - 
     (12*G[0, (s12 + s23)/s12, q/s12, x])/((q - s12 - s23)*s23) + 
     (12*G[0, (s12 + s23)/s12, q/(q - s23), x])/((q - s12 - s23)*s23) - 
     (4*G[0, (s12 + s23)/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (24*G[1, 1, 1, x])/((q - s12 - s23)*s23) - 
     (24*G[q/s12, q/s12, q/s12, x])/((q - s12 - s23)*s23) + 
     (8*G[q/s12, q/s12, q/(q - s23), x])/((q - s12 - s23)*s23) + 
     (8*G[q/s12, q/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (8*G[q/s12, q/(q - s23), 1, x])/((q - s12 - s23)*s23) + 
     (16*G[q/s12, q/(q - s23), q/(q - s23), x])/((q - s12 - s23)*s23) - 
     (8*G[q/s12, (q - s23)/s12, 1, x])/((q - s12 - s23)*s23) + 
     (4*G[q/s12, (q - s23)/s12, q/s12, x])/((q - s12 - s23)*s23) - 
     (4*G[q/s12, (q - s23)/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
     (28*G[q/s12, q/(s12 + s23), 1, x])/((q - s12 - s23)*s23) + 
     (12*G[q/s12, q/(s12 + s23), q/s12, x])/((q - s12 - s23)*s23) + 
     (4*G[q/s12, q/(s12 + s23), q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
     (28*G[q/s12, (s12 + s23)/s12, 1, x])/((q - s12 - s23)*s23) + 
     (16*G[q/s12, (s12 + s23)/s12, q/s12, x])/((q - s12 - s23)*s23) - 
     (16*G[q/s12, (s12 + s23)/s12, q/(q - s23), x])/((q - s12 - s23)*s23) + 
     (8*G[q/(q - s23), 1, 1, x])/((q - s12 - s23)*s23) + 
     (16*G[q/(q - s23), q/(q - s23), 1, x])/((q - s12 - s23)*s23) + 
     (12*G[q/(q - s23), (q - s23)/s12, 1, x])/((q - s12 - s23)*s23) - 
     (8*G[q/(q - s23), q/(s12 + s23), 1, x])/((q - s12 - s23)*s23) - 
     (12*G[q/(q - s23), (s12 + s23)/s12, 1, x])/((q - s12 - s23)*s23) + 
     (8*G[(q - s23)/s12, 1, 1, x])/((q - s12 - s23)*s23) + 
     (16*G[(q - s23)/s12, q/s12, q/s12, x])/((q - s12 - s23)*s23) - 
     (12*G[(q - s23)/s12, q/s12, q/(q - s23), x])/((q - s12 - s23)*s23) - 
     (16*G[(q - s23)/s12, q/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23) + 
     (12*G[(q - s23)/s12, q/(q - s23), 1, x])/((q - s12 - s23)*s23) + 
     (8*G[(q - s23)/s12, (q - s23)/s12, 1, x])/((q - s12 - s23)*s23) + 
     (8*G[(q - s23)/s12, (q - s23)/s12, q/s12, x])/((q - s12 - s23)*s23) - 
     (8*G[(q - s23)/s12, (q - s23)/s12, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) + (4*G[(q - s23)/s12, q/(s12 + s23), 1, x])/
      ((q - s12 - s23)*s23) - (12*G[(q - s23)/s12, q/(s12 + s23), q/s12, x])/
      ((q - s12 - s23)*s23) + (12*G[(q - s23)/s12, q/(s12 + s23), 
        q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (28*G[q/(s12 + s23), 1, 1, x])/((q - s12 - s23)*s23) - 
     (12*G[q/(s12 + s23), q/s12, q/s12, x])/((q - s12 - s23)*s23) + 
     (8*G[q/(s12 + s23), q/s12, q/(q - s23), x])/((q - s12 - s23)*s23) + 
     (12*G[q/(s12 + s23), q/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
     (8*G[q/(s12 + s23), q/(q - s23), 1, x])/((q - s12 - s23)*s23) + 
     (16*G[q/(s12 + s23), (q - s23)/s12, 1, x])/((q - s12 - s23)*s23) + 
     (4*G[q/(s12 + s23), (q - s23)/s12, q/s12, x])/((q - s12 - s23)*s23) - 
     (4*G[q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) - (20*G[q/(s12 + s23), q/(s12 + s23), 1, x])/
      ((q - s12 - s23)*s23) + (4*G[q/(s12 + s23), (s12 + s23)/s12, 1, x])/
      ((q - s12 - s23)*s23) - (28*G[(s12 + s23)/s12, 1, 1, x])/
      ((q - s12 - s23)*s23) + (4*G[(s12 + s23)/s12, q/s12, q/s12, x])/
      ((q - s12 - s23)*s23) - (4*G[(s12 + s23)/s12, q/s12, q/(q - s23), x])/
      ((q - s12 - s23)*s23) - (4*G[(s12 + s23)/s12, q/s12, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23) + (4*G[(s12 + s23)/s12, q/(q - s23), 1, x])/
      ((q - s12 - s23)*s23) + (4*G[(s12 + s23)/s12, q/(s12 + s23), 1, x])/
      ((q - s12 - s23)*s23) + G[0, q/(s12 + s23), x]*
      (-104/((q - s12 - s23)*s23) + (16*G[(q - s23)/s12, x])/
        ((q - s12 - s23)*s23) - (24*G[q/(s12 + s23), x])/
        ((q - s12 - s23)*s23) + (4*G[(s12 + s23)/s12, x])/
        ((q - s12 - s23)*s23) - (32*Log[z])/((q - s12 - s23)*s23)) + 
     G[0, q/(q - s23), x]*(-104/((q - s12 - s23)*s23) - 
       (4*G[1, x])/((q - s12 - s23)*s23) - (4*G[q/s12, x])/
        ((q - s12 - s23)*s23) + (12*G[(q - s23)/s12, x])/
        ((q - s12 - s23)*s23) - (16*G[q/(s12 + s23), x])/
        ((q - s12 - s23)*s23) + (8*G[(s12 + s23)/s12, x])/
        ((q - s12 - s23)*s23) - (32*Log[z])/((q - s12 - s23)*s23)) + 
     G[q/s12, q/s12, x]*(-52/((q - s12 - s23)*s23) - 
       (24*G[1, x])/((q - s12 - s23)*s23) - (16*Log[z])/
        ((q - s12 - s23)*s23)) + G[q/(q - s23), 1, x]*
      (-52/((q - s12 - s23)*s23) - (8*G[1, x])/((q - s12 - s23)*s23) - 
       (16*G[q/(q - s23), x])/((q - s12 - s23)*s23) - 
       (16*Log[z])/((q - s12 - s23)*s23)) + 
     G[1, 1, x]*(-52/((q - s12 - s23)*s23) - (24*G[q/s12, x])/
        ((q - s12 - s23)*s23) + (8*G[q/(q - s23), x])/((q - s12 - s23)*s23) + 
       (8*G[q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
       (16*Log[z])/((q - s12 - s23)*s23)) + G[q/(s12 + s23), 1, x]*
      (-52/((q - s12 - s23)*s23) + (4*G[1, x])/((q - s12 - s23)*s23) - 
       (24*G[q/s12, x])/((q - s12 - s23)*s23) + (8*G[q/(q - s23), x])/
        ((q - s12 - s23)*s23) + (8*G[q/(s12 + s23), x])/
        ((q - s12 - s23)*s23) - (16*Log[z])/((q - s12 - s23)*s23)) + 
     G[q/s12, q/(q - s23), x]*(52/((q - s12 - s23)*s23) + 
       (8*G[1, x])/((q - s12 - s23)*s23) + (16*Log[z])/
        ((q - s12 - s23)*s23)) + G[q/s12, q/(s12 + s23), x]*
      (52/((q - s12 - s23)*s23) + (8*G[1, x])/((q - s12 - s23)*s23) + 
       (16*Log[z])/((q - s12 - s23)*s23)) + 
     G[0, 1, x]*(104/((q - s12 - s23)*s23) + (4*G[1, x])/
        ((q - s12 - s23)*s23) + (4*G[q/s12, x])/((q - s12 - s23)*s23) - 
       (16*G[(q - s23)/s12, x])/((q - s12 - s23)*s23) + 
       (20*G[q/(s12 + s23), x])/((q - s12 - s23)*s23) - 
       (8*G[(s12 + s23)/s12, x])/((q - s12 - s23)*s23) + 
       (32*Log[z])/((q - s12 - s23)*s23)) + G[0, q/s12, x]*
      (104/((q - s12 - s23)*s23) + (4*G[1, x])/((q - s12 - s23)*s23) + 
       (4*G[q/s12, x])/((q - s12 - s23)*s23) - (16*G[(q - s23)/s12, x])/
        ((q - s12 - s23)*s23) + (20*G[q/(s12 + s23), x])/
        ((q - s12 - s23)*s23) - (8*G[(s12 + s23)/s12, x])/
        ((q - s12 - s23)*s23) + (32*Log[z])/((q - s12 - s23)*s23)) + 
     G[1, x]*(G[q/s12, x]*(-52/((q - s12 - s23)*s23) - 
         (16*Log[z])/((q - s12 - s23)*s23)) + G[q/(q - s23), x]*
        (52/((q - s12 - s23)*s23) + (16*Log[z])/((q - s12 - s23)*s23)) + 
       G[q/(s12 + s23), x]*(52/((q - s12 - s23)*s23) + 
         (16*Log[z])/((q - s12 - s23)*s23))))/eps};
P23G111m10111= {x*(-q + s23 + s12*x)*(-q + (s12 + s23)*x)*
   (1 - ((s12 + s23)*x)/q)^(3*eps), 0, 
  (G[1, x]*(-6*G[q/s12, x] + 6*G[q/(q - s23), x] + 6*G[q/(s12 + s23), x]) + 
     (6*(q^2 - s23*(s12 + s23)*x + q*(s23*(-1 + x) - s12*x))*G[0, 1, x])/
      ((q - s12 - s23)*s23*x) + 
     (6*(q^2 - s23*(s12 + s23)*x + q*(s23*(-1 + x) - s12*x))*G[0, q/s12, x])/
      ((q - s12 - s23)*s23*x) + (6*(-q^2 + s23*(s12 + s23)*x + 
        q*(s23 + s12*x - s23*x))*G[0, q/(q - s23), x])/
      ((q - s12 - s23)*s23*x) + (6*(-q^2 + s23*(s12 + s23)*x + 
        q*(s23 + s12*x - s23*x))*G[0, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23*x) - 6*G[1, 1, x] - 6*G[q/s12, q/s12, x] + 
     6*G[q/s12, q/(q - s23), x] + 6*G[q/s12, q/(s12 + s23), x] - 
     6*G[q/(q - s23), 1, x] + (6*(q - s23)*(q - (s12 + s23)*x)*
       G[(q - s23)/s12, 1, x])/((q - s12 - s23)*s23*x) + 
     (6*(q - s23)*(q - (s12 + s23)*x)*G[(q - s23)/s12, q/s12, x])/
      ((q - s12 - s23)*s23*x) - (6*(q - s23)*(q - (s12 + s23)*x)*
       G[(q - s23)/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23*x) + 
     (6*q*(-q + s23 + s12*x)*G[q/(s12 + s23), 1, x])/
      ((q - s12 - s23)*s23*x) - (6*(q - s23)*(q - (s12 + s23)*x)*
       G[q/(s12 + s23), q/s12, x])/((q - s12 - s23)*s23*x) + 
     (6*(q - s23)*(q - (s12 + s23)*x)*G[q/(s12 + s23), q/(s12 + s23), x])/
      ((q - s12 - s23)*s23*x))/eps^2 + (-8*G[1, x] - 8*G[q/s12, x])*
    G[0, 1, (s12 + s23)/s12, x] + (-8*G[1, x] - 8*G[q/s12, x])*
    G[0, q/s12, (s12 + s23)/s12, x] + (8*G[1, x] + 8*G[q/s12, x])*
    G[0, q/(q - s23), (s12 + s23)/s12, x] + (4*G[1, x] + 4*G[q/s12, x])*
    G[0, q/(s12 + s23), (s12 + s23)/s12, x] + (4*G[1, x] + 4*G[q/s12, x])*
    G[0, (s12 + s23)/s12, q/(s12 + s23), x] + 
   (6*(q - s23)*(q - (s12 + s23)*x)*G[0, 0, 0, 1, x])/
    ((q - s12 - s23)*s23*x) + (6*(q - s23)*(q - (s12 + s23)*x)*
     G[0, 0, 0, q/s12, x])/((q - s12 - s23)*s23*x) - 
   (6*(q - s23)*(q - (s12 + s23)*x)*G[0, 0, 0, q/(q - s23), x])/
    ((q - s12 - s23)*s23*x) - (6*(q - s23)*(q - (s12 + s23)*x)*
     G[0, 0, 0, q/(s12 + s23), x])/((q - s12 - s23)*s23*x) + 
   (4*(3*q^2 - s23*(s12 + s23)*x + q*(s23*(-3 + x) - 3*s12*x))*
     G[0, 0, 1, 1, x])/((q - s12 - s23)*s23*x) + 
   (4*(3*q^2 - s23*(s12 + s23)*x + q*(s23*(-3 + x) - 3*s12*x))*
     G[0, 0, 1, q/s12, x])/((q - s12 - s23)*s23*x) + 
   (2*(3*q^2 - 5*s23*(s12 + s23)*x + q*(-3*s12*x + s23*(-3 + 5*x)))*
     G[0, 0, 1, (q - s23)/s12, x])/((q - s12 - s23)*s23*x) + 
   ((-6*q^2 + 26*s23*(s12 + s23)*x + q*(s23*(6 - 26*x) + 6*s12*x))*
     G[0, 0, 1, q/(s12 + s23), x])/((q - s12 - s23)*s23*x) + 
   (4*(3*q^2 - s23*(s12 + s23)*x + q*(s23*(-3 + x) - 3*s12*x))*
     G[0, 0, q/s12, 1, x])/((q - s12 - s23)*s23*x) + 
   (4*(3*q^2 - s23*(s12 + s23)*x + q*(s23*(-3 + x) - 3*s12*x))*
     G[0, 0, q/s12, q/s12, x])/((q - s12 - s23)*s23*x) + 
   (2*(3*q^2 - 5*s23*(s12 + s23)*x + q*(-3*s12*x + s23*(-3 + 5*x)))*
     G[0, 0, q/s12, (q - s23)/s12, x])/((q - s12 - s23)*s23*x) + 
   ((-6*q^2 + 26*s23*(s12 + s23)*x + q*(s23*(6 - 26*x) + 6*s12*x))*
     G[0, 0, q/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23*x) + 
   (4*(-3*q^2 + s23*(s12 + s23)*x + q*(-(s23*(-3 + x)) + 3*s12*x))*
     G[0, 0, q/(q - s23), q/(q - s23), x])/((q - s12 - s23)*s23*x) - 
   12*G[0, 0, q/(q - s23), (q - s23)/s12, x] + 
   16*G[0, 0, q/(q - s23), q/(s12 + s23), x] + 
   4*G[0, 0, (q - s23)/s12, 1, x] + 4*G[0, 0, (q - s23)/s12, q/s12, x] - 
   12*G[0, 0, (q - s23)/s12, q/(q - s23), x] - 
   4*G[0, 0, (q - s23)/s12, q/(s12 + s23), x] + 
   (4*(-3*q^2 + 5*s23*(s12 + s23)*x + q*(s23*(3 - 5*x) + 3*s12*x))*
     G[0, 0, q/(s12 + s23), 1, x])/((q - s12 - s23)*s23*x) + 
   (4*(-3*q^2 + 5*s23*(s12 + s23)*x + q*(s23*(3 - 5*x) + 3*s12*x))*
     G[0, 0, q/(s12 + s23), q/s12, x])/((q - s12 - s23)*s23*x) + 
   16*G[0, 0, q/(s12 + s23), q/(q - s23), x] + 
   (2*(-3*q^2 + 5*s23*(s12 + s23)*x + q*(s23*(3 - 5*x) + 3*s12*x))*
     G[0, 0, q/(s12 + s23), (q - s23)/s12, x])/((q - s12 - s23)*s23*x) + 
   (6*(q^2 - 7*s23*(s12 + s23)*x + q*(-s23 - s12*x + 7*s23*x))*
     G[0, 0, q/(s12 + s23), q/(s12 + s23), x])/((q - s12 - s23)*s23*x) + 
   (12*q*(-q + s23 + s12*x)*G[0, 0, (s12 + s23)/s12, 1, x])/
    ((q - s12 - s23)*s23*x) + (12*q*(-q + s23 + s12*x)*
     G[0, 0, (s12 + s23)/s12, q/s12, x])/((q - s12 - s23)*s23*x) + 
   (12*q*(q - s23 - s12*x)*G[0, 0, (s12 + s23)/s12, q/(q - s23), x])/
    ((q - s12 - s23)*s23*x) - 4*G[0, 1, 0, q/(s12 + s23), x] + 
   (12*(2*q^2 - s23*(s12 + s23)*x + q*(s23*(-2 + x) - 2*s12*x))*
     G[0, 1, 1, 1, x])/((q - s12 - s23)*s23*x) + 
   (12*(2*q^2 - s23*(s12 + s23)*x + q*(s23*(-2 + x) - 2*s12*x))*
     G[0, 1, 1, q/s12, x])/((q - s12 - s23)*s23*x) - 
   8*G[0, 1, 1, q/(q - s23), x] + 
   (2*(6*q^2 + 4*s23*(s12 + s23)*x - 2*q*(3*s12*x + s23*(3 + 2*x)))*
     G[0, 1, 1, (q - s23)/s12, x])/((q - s12 - s23)*s23*x) - 
   (4*(3*q^2 + s23*(s12 + s23)*x - q*(3*s12*x + s23*(3 + x)))*
     G[0, 1, 1, q/(s12 + s23), x])/((q - s12 - s23)*s23*x) + 
   (12*(2*q^2 - s23*(s12 + s23)*x + q*(s23*(-2 + x) - 2*s12*x))*
     G[0, 1, q/s12, 1, x])/((q - s12 - s23)*s23*x) + 
   (12*(2*q^2 - s23*(s12 + s23)*x + q*(s23*(-2 + x) - 2*s12*x))*
     G[0, 1, q/s12, q/s12, x])/((q - s12 - s23)*s23*x) - 
   8*G[0, 1, q/s12, q/(q - s23), x] + 
   (2*(6*q^2 + 4*s23*(s12 + s23)*x - 2*q*(3*s12*x + s23*(3 + 2*x)))*
     G[0, 1, q/s12, (q - s23)/s12, x])/((q - s12 - s23)*s23*x) - 
   (4*(3*q^2 + s23*(s12 + s23)*x - q*(3*s12*x + s23*(3 + x)))*
     G[0, 1, q/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23*x) - 
   8*G[0, 1, q/(q - s23), 1, x] - 8*G[0, 1, q/(q - s23), q/s12, x] + 
   16*G[0, 1, q/(q - s23), q/(q - s23), x] + 
   16*G[0, 1, q/(q - s23), (q - s23)/s12, x] - 
   16*G[0, 1, q/(q - s23), q/(s12 + s23), x] + 
   (2*(6*q^2 + 4*s23*(s12 + s23)*x - 2*q*(3*s12*x + s23*(3 + 2*x)))*
     G[0, 1, (q - s23)/s12, 1, x])/((q - s12 - s23)*s23*x) + 
   (2*(6*q^2 + 4*s23*(s12 + s23)*x - 2*q*(3*s12*x + s23*(3 + 2*x)))*
     G[0, 1, (q - s23)/s12, q/s12, x])/((q - s12 - s23)*s23*x) + 
   16*G[0, 1, (q - s23)/s12, q/(q - s23), x] + 
   (2*(-3*q^2 + s23*(s12 + s23)*x + q*(-(s23*(-3 + x)) + 3*s12*x))*
     G[0, 1, (q - s23)/s12, (q - s23)/s12, x])/((q - s12 - s23)*s23*x) + 
   (6*(q^2 - s23*(s12 + s23)*x + q*(s23*(-1 + x) - s12*x))*
     G[0, 1, (q - s23)/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23*x) - 
   (4*(3*q^2 + s23*(s12 + s23)*x - q*(3*s12*x + s23*(3 + x)))*
     G[0, 1, q/(s12 + s23), 1, x])/((q - s12 - s23)*s23*x) - 
   (4*(3*q^2 + s23*(s12 + s23)*x - q*(3*s12*x + s23*(3 + x)))*
     G[0, 1, q/(s12 + s23), q/s12, x])/((q - s12 - s23)*s23*x) - 
   16*G[0, 1, q/(s12 + s23), q/(q - s23), x] + 
   (2*(-3*q^2 - 5*s23*(s12 + s23)*x + q*(3*s12*x + s23*(3 + 5*x)))*
     G[0, 1, q/(s12 + s23), (q - s23)/s12, x])/((q - s12 - s23)*s23*x) + 
   (2*(3*q^2 + 7*s23*(s12 + s23)*x - q*(3*s12*x + s23*(3 + 7*x)))*
     G[0, 1, q/(s12 + s23), q/(s12 + s23), x])/((q - s12 - s23)*s23*x) + 
   8*G[0, 1, (s12 + s23)/s12, q/(q - s23), x] - 
   4*G[0, q/s12, 0, q/(s12 + s23), x] + 
   (12*(2*q^2 - s23*(s12 + s23)*x + q*(s23*(-2 + x) - 2*s12*x))*
     G[0, q/s12, 1, 1, x])/((q - s12 - s23)*s23*x) + 
   (12*(2*q^2 - s23*(s12 + s23)*x + q*(s23*(-2 + x) - 2*s12*x))*
     G[0, q/s12, 1, q/s12, x])/((q - s12 - s23)*s23*x) - 
   8*G[0, q/s12, 1, q/(q - s23), x] + 
   (2*(6*q^2 + 4*s23*(s12 + s23)*x - 2*q*(3*s12*x + s23*(3 + 2*x)))*
     G[0, q/s12, 1, (q - s23)/s12, x])/((q - s12 - s23)*s23*x) - 
   (4*(3*q^2 + s23*(s12 + s23)*x - q*(3*s12*x + s23*(3 + x)))*
     G[0, q/s12, 1, q/(s12 + s23), x])/((q - s12 - s23)*s23*x) + 
   (12*(2*q^2 - s23*(s12 + s23)*x + q*(s23*(-2 + x) - 2*s12*x))*
     G[0, q/s12, q/s12, 1, x])/((q - s12 - s23)*s23*x) + 
   (12*(2*q^2 - s23*(s12 + s23)*x + q*(s23*(-2 + x) - 2*s12*x))*
     G[0, q/s12, q/s12, q/s12, x])/((q - s12 - s23)*s23*x) - 
   8*G[0, q/s12, q/s12, q/(q - s23), x] + 
   (2*(6*q^2 + 4*s23*(s12 + s23)*x - 2*q*(3*s12*x + s23*(3 + 2*x)))*
     G[0, q/s12, q/s12, (q - s23)/s12, x])/((q - s12 - s23)*s23*x) - 
   (4*(3*q^2 + s23*(s12 + s23)*x - q*(3*s12*x + s23*(3 + x)))*
     G[0, q/s12, q/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23*x) - 
   8*G[0, q/s12, q/(q - s23), 1, x] - 8*G[0, q/s12, q/(q - s23), q/s12, x] + 
   16*G[0, q/s12, q/(q - s23), q/(q - s23), x] + 
   16*G[0, q/s12, q/(q - s23), (q - s23)/s12, x] - 
   16*G[0, q/s12, q/(q - s23), q/(s12 + s23), x] + 
   (2*(6*q^2 + 4*s23*(s12 + s23)*x - 2*q*(3*s12*x + s23*(3 + 2*x)))*
     G[0, q/s12, (q - s23)/s12, 1, x])/((q - s12 - s23)*s23*x) + 
   (2*(6*q^2 + 4*s23*(s12 + s23)*x - 2*q*(3*s12*x + s23*(3 + 2*x)))*
     G[0, q/s12, (q - s23)/s12, q/s12, x])/((q - s12 - s23)*s23*x) + 
   16*G[0, q/s12, (q - s23)/s12, q/(q - s23), x] + 
   (2*(-3*q^2 + s23*(s12 + s23)*x + q*(-(s23*(-3 + x)) + 3*s12*x))*
     G[0, q/s12, (q - s23)/s12, (q - s23)/s12, x])/((q - s12 - s23)*s23*x) + 
   (6*(q^2 - s23*(s12 + s23)*x + q*(s23*(-1 + x) - s12*x))*
     G[0, q/s12, (q - s23)/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23*x) - 
   (4*(3*q^2 + s23*(s12 + s23)*x - q*(3*s12*x + s23*(3 + x)))*
     G[0, q/s12, q/(s12 + s23), 1, x])/((q - s12 - s23)*s23*x) - 
   (4*(3*q^2 + s23*(s12 + s23)*x - q*(3*s12*x + s23*(3 + x)))*
     G[0, q/s12, q/(s12 + s23), q/s12, x])/((q - s12 - s23)*s23*x) - 
   16*G[0, q/s12, q/(s12 + s23), q/(q - s23), x] + 
   (2*(-3*q^2 - 5*s23*(s12 + s23)*x + q*(3*s12*x + s23*(3 + 5*x)))*
     G[0, q/s12, q/(s12 + s23), (q - s23)/s12, x])/((q - s12 - s23)*s23*x) + 
   (2*(3*q^2 + 7*s23*(s12 + s23)*x - q*(3*s12*x + s23*(3 + 7*x)))*
     G[0, q/s12, q/(s12 + s23), q/(s12 + s23), x])/((q - s12 - s23)*s23*x) + 
   8*G[0, q/s12, (s12 + s23)/s12, q/(q - s23), x] - 
   4*G[0, q/(q - s23), 1, 1, x] - 4*G[0, q/(q - s23), 1, q/s12, x] + 
   8*G[0, q/(q - s23), 1, q/(q - s23), x] + 
   8*G[0, q/(q - s23), 1, (q - s23)/s12, x] - 
   8*G[0, q/(q - s23), 1, q/(s12 + s23), x] - 
   4*G[0, q/(q - s23), q/s12, 1, x] - 4*G[0, q/(q - s23), q/s12, q/s12, x] + 
   8*G[0, q/(q - s23), q/s12, q/(q - s23), x] + 
   8*G[0, q/(q - s23), q/s12, (q - s23)/s12, x] - 
   8*G[0, q/(q - s23), q/s12, q/(s12 + s23), x] + 
   8*G[0, q/(q - s23), q/(q - s23), 1, x] + 
   8*G[0, q/(q - s23), q/(q - s23), q/s12, x] - 
   (24*(q^2 - s23*(s12 + s23)*x + q*(s23*(-1 + x) - s12*x))*
     G[0, q/(q - s23), q/(q - s23), q/(q - s23), x])/
    ((q - s12 - s23)*s23*x) - 8*G[0, q/(q - s23), q/(q - s23), (q - s23)/s12, 
     x] + 16*G[0, q/(q - s23), q/(q - s23), q/(s12 + s23), x] - 
   8*G[0, q/(q - s23), (q - s23)/s12, q/(q - s23), x] + 
   8*G[0, q/(q - s23), (q - s23)/s12, (q - s23)/s12, x] - 
   8*G[0, q/(q - s23), (q - s23)/s12, q/(s12 + s23), x] - 
   8*G[0, q/(q - s23), q/(s12 + s23), 1, x] - 
   8*G[0, q/(q - s23), q/(s12 + s23), q/s12, x] + 
   16*G[0, q/(q - s23), q/(s12 + s23), q/(q - s23), x] - 
   16*G[0, q/(q - s23), q/(s12 + s23), (q - s23)/s12, x] + 
   16*G[0, q/(q - s23), q/(s12 + s23), q/(s12 + s23), x] - 
   8*G[0, q/(q - s23), (s12 + s23)/s12, 1, x] - 
   8*G[0, q/(q - s23), (s12 + s23)/s12, q/s12, x] - 
   4*G[0, (q - s23)/s12, 0, 1, x] - 4*G[0, (q - s23)/s12, 0, q/s12, x] + 
   4*G[0, (q - s23)/s12, 0, q/(q - s23), x] + 
   4*G[0, (q - s23)/s12, 0, q/(s12 + s23), x] + 
   4*G[0, (q - s23)/s12, 1, 1, x] + 4*G[0, (q - s23)/s12, 1, q/s12, x] - 
   8*G[0, (q - s23)/s12, 1, q/(q - s23), x] - 
   8*G[0, (q - s23)/s12, 1, (q - s23)/s12, x] + 
   8*G[0, (q - s23)/s12, 1, q/(s12 + s23), x] + 
   4*G[0, (q - s23)/s12, q/s12, 1, x] + 
   4*G[0, (q - s23)/s12, q/s12, q/s12, x] - 
   8*G[0, (q - s23)/s12, q/s12, q/(q - s23), x] - 
   8*G[0, (q - s23)/s12, q/s12, (q - s23)/s12, x] + 
   8*G[0, (q - s23)/s12, q/s12, q/(s12 + s23), x] - 
   8*G[0, (q - s23)/s12, q/(q - s23), q/(q - s23), x] + 
   8*G[0, (q - s23)/s12, q/(q - s23), (q - s23)/s12, x] - 
   8*G[0, (q - s23)/s12, q/(q - s23), q/(s12 + s23), x] + 
   4*G[0, (q - s23)/s12, (q - s23)/s12, 1, x] + 
   4*G[0, (q - s23)/s12, (q - s23)/s12, q/s12, x] + 
   8*G[0, (q - s23)/s12, (q - s23)/s12, q/(q - s23), x] - 
   4*G[0, (q - s23)/s12, (q - s23)/s12, q/(s12 + s23), x] + 
   4*G[0, (q - s23)/s12, q/(s12 + s23), 1, x] + 
   4*G[0, (q - s23)/s12, q/(s12 + s23), q/s12, x] - 
   8*G[0, (q - s23)/s12, q/(s12 + s23), q/(q - s23), x] + 
   8*G[0, (q - s23)/s12, q/(s12 + s23), (q - s23)/s12, x] - 
   16*G[0, (q - s23)/s12, q/(s12 + s23), q/(s12 + s23), x] - 
   4*G[0, q/(s12 + s23), 0, 1, x] - 4*G[0, q/(s12 + s23), 0, q/s12, x] + 
   8*G[0, q/(s12 + s23), 0, q/(s12 + s23), x] + 
   (4*(-6*q^2 + s23*(s12 + s23)*x + q*(-(s23*(-6 + x)) + 6*s12*x))*
     G[0, q/(s12 + s23), 1, 1, x])/((q - s12 - s23)*s23*x) + 
   (4*(-6*q^2 + s23*(s12 + s23)*x + q*(-(s23*(-6 + x)) + 6*s12*x))*
     G[0, q/(s12 + s23), 1, q/s12, x])/((q - s12 - s23)*s23*x) - 
   8*G[0, q/(s12 + s23), 1, q/(q - s23), x] + 
   (2*(-6*q^2 - 4*s23*(s12 + s23)*x + q*(6*s12*x + s23*(6 + 4*x)))*
     G[0, q/(s12 + s23), 1, (q - s23)/s12, x])/((q - s12 - s23)*s23*x) + 
   (4*(3*q^2 + s23*(s12 + s23)*x - q*(3*s12*x + s23*(3 + x)))*
     G[0, q/(s12 + s23), 1, q/(s12 + s23), x])/((q - s12 - s23)*s23*x) + 
   (4*(-6*q^2 + s23*(s12 + s23)*x + q*(-(s23*(-6 + x)) + 6*s12*x))*
     G[0, q/(s12 + s23), q/s12, 1, x])/((q - s12 - s23)*s23*x) + 
   (4*(-6*q^2 + s23*(s12 + s23)*x + q*(-(s23*(-6 + x)) + 6*s12*x))*
     G[0, q/(s12 + s23), q/s12, q/s12, x])/((q - s12 - s23)*s23*x) - 
   8*G[0, q/(s12 + s23), q/s12, q/(q - s23), x] + 
   (2*(-6*q^2 - 4*s23*(s12 + s23)*x + q*(6*s12*x + s23*(6 + 4*x)))*
     G[0, q/(s12 + s23), q/s12, (q - s23)/s12, x])/((q - s12 - s23)*s23*x) + 
   (4*(3*q^2 + s23*(s12 + s23)*x - q*(3*s12*x + s23*(3 + x)))*
     G[0, q/(s12 + s23), q/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23*x) - 
   8*G[0, q/(s12 + s23), q/(q - s23), 1, x] - 
   8*G[0, q/(s12 + s23), q/(q - s23), q/s12, x] + 
   16*G[0, q/(s12 + s23), q/(q - s23), q/(q - s23), x] - 
   16*G[0, q/(s12 + s23), q/(q - s23), (q - s23)/s12, x] + 
   16*G[0, q/(s12 + s23), q/(q - s23), q/(s12 + s23), x] - 
   (12*(q - s23)*(q - (s12 + s23)*x)*G[0, q/(s12 + s23), (q - s23)/s12, 1, 
      x])/((q - s12 - s23)*s23*x) - (12*(q - s23)*(q - (s12 + s23)*x)*
     G[0, q/(s12 + s23), (q - s23)/s12, q/s12, x])/((q - s12 - s23)*s23*x) - 
   16*G[0, q/(s12 + s23), (q - s23)/s12, q/(q - s23), x] + 
   (2*(3*q^2 - s23*(s12 + s23)*x + q*(s23*(-3 + x) - 3*s12*x))*
     G[0, q/(s12 + s23), (q - s23)/s12, (q - s23)/s12, x])/
    ((q - s12 - s23)*s23*x) + 
   (2*(-3*q^2 + 5*s23*(s12 + s23)*x + q*(s23*(3 - 5*x) + 3*s12*x))*
     G[0, q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), x])/
    ((q - s12 - s23)*s23*x) + 
   (4*(3*q^2 + s23*(s12 + s23)*x - q*(3*s12*x + s23*(3 + x)))*
     G[0, q/(s12 + s23), q/(s12 + s23), 1, x])/((q - s12 - s23)*s23*x) + 
   (4*(3*q^2 + s23*(s12 + s23)*x - q*(3*s12*x + s23*(3 + x)))*
     G[0, q/(s12 + s23), q/(s12 + s23), q/s12, x])/((q - s12 - s23)*s23*x) + 
   16*G[0, q/(s12 + s23), q/(s12 + s23), q/(q - s23), x] + 
   (2*(3*q^2 + 5*s23*(s12 + s23)*x - q*(3*s12*x + s23*(3 + 5*x)))*
     G[0, q/(s12 + s23), q/(s12 + s23), (q - s23)/s12, x])/
    ((q - s12 - s23)*s23*x) - (6*(q - s23)*(q - (s12 + s23)*x)*
     G[0, q/(s12 + s23), q/(s12 + s23), q/(s12 + s23), x])/
    ((q - s12 - s23)*s23*x) + 4*G[0, q/(s12 + s23), (s12 + s23)/s12, 1, x] + 
   4*G[0, q/(s12 + s23), (s12 + s23)/s12, q/s12, x] - 
   8*G[0, q/(s12 + s23), (s12 + s23)/s12, q/(q - s23), x] - 
   (24*q*(q - s23 - s12*x)*G[0, (s12 + s23)/s12, 1, 1, x])/
    ((q - s12 - s23)*s23*x) - (24*q*(q - s23 - s12*x)*
     G[0, (s12 + s23)/s12, 1, q/s12, x])/((q - s12 - s23)*s23*x) + 
   4*G[0, (s12 + s23)/s12, 1, q/(s12 + s23), x] - 
   (24*q*(q - s23 - s12*x)*G[0, (s12 + s23)/s12, q/s12, 1, x])/
    ((q - s12 - s23)*s23*x) - (24*q*(q - s23 - s12*x)*
     G[0, (s12 + s23)/s12, q/s12, q/s12, x])/((q - s12 - s23)*s23*x) + 
   4*G[0, (s12 + s23)/s12, q/s12, q/(s12 + s23), x] + 
   (24*q*(q - s23 - s12*x)*G[0, (s12 + s23)/s12, q/(q - s23), q/(q - s23), 
      x])/((q - s12 - s23)*s23*x) - 8*G[0, (s12 + s23)/s12, q/(q - s23), 
     q/(s12 + s23), x] + 4*G[0, (s12 + s23)/s12, q/(s12 + s23), 1, x] + 
   4*G[0, (s12 + s23)/s12, q/(s12 + s23), q/s12, x] - 
   8*G[0, (s12 + s23)/s12, q/(s12 + s23), q/(q - s23), x] - 
   42*G[1, 1, 1, 1, x] - 42*G[1, 1, 1, q/s12, x] + 
   6*G[1, 1, 1, q/(q - s23), x] + 60*G[1, 1, 1, q/(s12 + s23), x] - 
   42*G[1, 1, q/s12, 1, x] - 42*G[1, 1, q/s12, q/s12, x] + 
   6*G[1, 1, q/s12, q/(q - s23), x] + 60*G[1, 1, q/s12, q/(s12 + s23), x] + 
   12*G[1, 1, q/(q - s23), q/(q - s23), x] - 
   18*G[1, 1, q/(q - s23), q/(s12 + s23), x] + 
   4*G[1, 1, (q - s23)/s12, 1, x] + 4*G[1, 1, (q - s23)/s12, q/s12, x] - 
   4*G[1, 1, (q - s23)/s12, q/(s12 + s23), x] + 
   62*G[1, 1, q/(s12 + s23), 1, x] + 62*G[1, 1, q/(s12 + s23), q/s12, x] - 
   18*G[1, 1, q/(s12 + s23), q/(q - s23), x] - 
   86*G[1, 1, q/(s12 + s23), q/(s12 + s23), x] + 
   12*G[1, 1, (s12 + s23)/s12, 1, x] + 
   12*G[1, 1, (s12 + s23)/s12, q/s12, x] - 
   12*G[1, 1, (s12 + s23)/s12, q/(q - s23), x] - 42*G[1, q/s12, 1, 1, x] - 
   42*G[1, q/s12, 1, q/s12, x] + 6*G[1, q/s12, 1, q/(q - s23), x] + 
   60*G[1, q/s12, 1, q/(s12 + s23), x] - 42*G[1, q/s12, q/s12, 1, x] - 
   42*G[1, q/s12, q/s12, q/s12, x] + 6*G[1, q/s12, q/s12, q/(q - s23), x] + 
   60*G[1, q/s12, q/s12, q/(s12 + s23), x] + 
   12*G[1, q/s12, q/(q - s23), q/(q - s23), x] - 
   18*G[1, q/s12, q/(q - s23), q/(s12 + s23), x] + 
   4*G[1, q/s12, (q - s23)/s12, 1, x] + 
   4*G[1, q/s12, (q - s23)/s12, q/s12, x] - 
   4*G[1, q/s12, (q - s23)/s12, q/(s12 + s23), x] + 
   62*G[1, q/s12, q/(s12 + s23), 1, x] + 
   62*G[1, q/s12, q/(s12 + s23), q/s12, x] - 
   18*G[1, q/s12, q/(s12 + s23), q/(q - s23), x] - 
   86*G[1, q/s12, q/(s12 + s23), q/(s12 + s23), x] + 
   12*G[1, q/s12, (s12 + s23)/s12, 1, x] + 
   12*G[1, q/s12, (s12 + s23)/s12, q/s12, x] - 
   12*G[1, q/s12, (s12 + s23)/s12, q/(q - s23), x] + 
   24*G[1, q/(q - s23), q/(q - s23), q/(q - s23), x] - 
   36*G[1, q/(q - s23), q/(q - s23), q/(s12 + s23), x] - 
   36*G[1, q/(q - s23), q/(s12 + s23), q/(q - s23), x] + 
   54*G[1, q/(q - s23), q/(s12 + s23), q/(s12 + s23), x] + 
   12*G[1, (q - s23)/s12, 1, 1, x] + 12*G[1, (q - s23)/s12, 1, q/s12, x] - 
   16*G[1, (q - s23)/s12, 1, q/(s12 + s23), x] + 
   12*G[1, (q - s23)/s12, q/s12, 1, x] + 
   12*G[1, (q - s23)/s12, q/s12, q/s12, x] - 
   16*G[1, (q - s23)/s12, q/s12, q/(s12 + s23), x] + 
   4*G[1, (q - s23)/s12, (q - s23)/s12, 1, x] + 
   4*G[1, (q - s23)/s12, (q - s23)/s12, q/s12, x] - 
   4*G[1, (q - s23)/s12, (q - s23)/s12, q/(s12 + s23), x] - 
   20*G[1, (q - s23)/s12, q/(s12 + s23), 1, x] - 
   20*G[1, (q - s23)/s12, q/(s12 + s23), q/s12, x] + 
   24*G[1, (q - s23)/s12, q/(s12 + s23), q/(s12 + s23), x] + 
   62*G[1, q/(s12 + s23), 1, 1, x] + 62*G[1, q/(s12 + s23), 1, q/s12, x] - 
   14*G[1, q/(s12 + s23), 1, q/(q - s23), x] - 
   88*G[1, q/(s12 + s23), 1, q/(s12 + s23), x] + 
   62*G[1, q/(s12 + s23), q/s12, 1, x] + 
   62*G[1, q/(s12 + s23), q/s12, q/s12, x] - 
   14*G[1, q/(s12 + s23), q/s12, q/(q - s23), x] - 
   88*G[1, q/(s12 + s23), q/s12, q/(s12 + s23), x] - 
   36*G[1, q/(s12 + s23), q/(q - s23), q/(q - s23), x] + 
   54*G[1, q/(s12 + s23), q/(q - s23), q/(s12 + s23), x] - 
   16*G[1, q/(s12 + s23), (q - s23)/s12, 1, x] - 
   16*G[1, q/(s12 + s23), (q - s23)/s12, q/s12, x] + 
   16*G[1, q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), x] - 
   94*G[1, q/(s12 + s23), q/(s12 + s23), 1, x] - 
   94*G[1, q/(s12 + s23), q/(s12 + s23), q/s12, x] + 
   54*G[1, q/(s12 + s23), q/(s12 + s23), q/(q - s23), x] + 
   126*G[1, q/(s12 + s23), q/(s12 + s23), q/(s12 + s23), x] - 
   36*G[1, q/(s12 + s23), (s12 + s23)/s12, 1, x] - 
   36*G[1, q/(s12 + s23), (s12 + s23)/s12, q/s12, x] + 
   36*G[1, q/(s12 + s23), (s12 + s23)/s12, q/(q - s23), x] + 
   20*G[1, (s12 + s23)/s12, 1, 1, x] + 
   20*G[1, (s12 + s23)/s12, 1, q/s12, x] + 
   4*G[1, (s12 + s23)/s12, 1, q/(q - s23), x] - 
   32*G[1, (s12 + s23)/s12, 1, q/(s12 + s23), x] + 
   20*G[1, (s12 + s23)/s12, q/s12, 1, x] + 
   20*G[1, (s12 + s23)/s12, q/s12, q/s12, x] + 
   4*G[1, (s12 + s23)/s12, q/s12, q/(q - s23), x] - 
   32*G[1, (s12 + s23)/s12, q/s12, q/(s12 + s23), x] - 
   24*G[1, (s12 + s23)/s12, q/(q - s23), q/(q - s23), x] + 
   36*G[1, (s12 + s23)/s12, q/(q - s23), q/(s12 + s23), x] - 
   36*G[1, (s12 + s23)/s12, q/(s12 + s23), 1, x] - 
   36*G[1, (s12 + s23)/s12, q/(s12 + s23), q/s12, x] + 
   36*G[1, (s12 + s23)/s12, q/(s12 + s23), q/(q - s23), x] - 
   42*G[q/s12, 1, 1, 1, x] - 42*G[q/s12, 1, 1, q/s12, x] + 
   6*G[q/s12, 1, 1, q/(q - s23), x] + 60*G[q/s12, 1, 1, q/(s12 + s23), x] - 
   42*G[q/s12, 1, q/s12, 1, x] - 42*G[q/s12, 1, q/s12, q/s12, x] + 
   6*G[q/s12, 1, q/s12, q/(q - s23), x] + 
   60*G[q/s12, 1, q/s12, q/(s12 + s23), x] + 
   12*G[q/s12, 1, q/(q - s23), q/(q - s23), x] - 
   18*G[q/s12, 1, q/(q - s23), q/(s12 + s23), x] + 
   4*G[q/s12, 1, (q - s23)/s12, 1, x] + 
   4*G[q/s12, 1, (q - s23)/s12, q/s12, x] - 
   4*G[q/s12, 1, (q - s23)/s12, q/(s12 + s23), x] + 
   62*G[q/s12, 1, q/(s12 + s23), 1, x] + 
   62*G[q/s12, 1, q/(s12 + s23), q/s12, x] - 
   18*G[q/s12, 1, q/(s12 + s23), q/(q - s23), x] - 
   86*G[q/s12, 1, q/(s12 + s23), q/(s12 + s23), x] + 
   12*G[q/s12, 1, (s12 + s23)/s12, 1, x] + 
   12*G[q/s12, 1, (s12 + s23)/s12, q/s12, x] - 
   12*G[q/s12, 1, (s12 + s23)/s12, q/(q - s23), x] - 
   42*G[q/s12, q/s12, 1, 1, x] - 42*G[q/s12, q/s12, 1, q/s12, x] + 
   6*G[q/s12, q/s12, 1, q/(q - s23), x] + 
   60*G[q/s12, q/s12, 1, q/(s12 + s23), x] - 
   42*G[q/s12, q/s12, q/s12, 1, x] - 42*G[q/s12, q/s12, q/s12, q/s12, x] + 
   6*G[q/s12, q/s12, q/s12, q/(q - s23), x] + 
   60*G[q/s12, q/s12, q/s12, q/(s12 + s23), x] + 
   12*G[q/s12, q/s12, q/(q - s23), q/(q - s23), x] - 
   18*G[q/s12, q/s12, q/(q - s23), q/(s12 + s23), x] + 
   4*G[q/s12, q/s12, (q - s23)/s12, 1, x] + 
   4*G[q/s12, q/s12, (q - s23)/s12, q/s12, x] - 
   4*G[q/s12, q/s12, (q - s23)/s12, q/(s12 + s23), x] + 
   62*G[q/s12, q/s12, q/(s12 + s23), 1, x] + 
   62*G[q/s12, q/s12, q/(s12 + s23), q/s12, x] - 
   18*G[q/s12, q/s12, q/(s12 + s23), q/(q - s23), x] - 
   86*G[q/s12, q/s12, q/(s12 + s23), q/(s12 + s23), x] + 
   12*G[q/s12, q/s12, (s12 + s23)/s12, 1, x] + 
   12*G[q/s12, q/s12, (s12 + s23)/s12, q/s12, x] - 
   12*G[q/s12, q/s12, (s12 + s23)/s12, q/(q - s23), x] + 
   24*G[q/s12, q/(q - s23), q/(q - s23), q/(q - s23), x] - 
   36*G[q/s12, q/(q - s23), q/(q - s23), q/(s12 + s23), x] - 
   36*G[q/s12, q/(q - s23), q/(s12 + s23), q/(q - s23), x] + 
   54*G[q/s12, q/(q - s23), q/(s12 + s23), q/(s12 + s23), x] + 
   12*G[q/s12, (q - s23)/s12, 1, 1, x] + 
   12*G[q/s12, (q - s23)/s12, 1, q/s12, x] - 
   16*G[q/s12, (q - s23)/s12, 1, q/(s12 + s23), x] + 
   12*G[q/s12, (q - s23)/s12, q/s12, 1, x] + 
   12*G[q/s12, (q - s23)/s12, q/s12, q/s12, x] - 
   16*G[q/s12, (q - s23)/s12, q/s12, q/(s12 + s23), x] + 
   4*G[q/s12, (q - s23)/s12, (q - s23)/s12, 1, x] + 
   4*G[q/s12, (q - s23)/s12, (q - s23)/s12, q/s12, x] - 
   4*G[q/s12, (q - s23)/s12, (q - s23)/s12, q/(s12 + s23), x] - 
   20*G[q/s12, (q - s23)/s12, q/(s12 + s23), 1, x] - 
   20*G[q/s12, (q - s23)/s12, q/(s12 + s23), q/s12, x] + 
   24*G[q/s12, (q - s23)/s12, q/(s12 + s23), q/(s12 + s23), x] + 
   62*G[q/s12, q/(s12 + s23), 1, 1, x] + 
   62*G[q/s12, q/(s12 + s23), 1, q/s12, x] - 
   14*G[q/s12, q/(s12 + s23), 1, q/(q - s23), x] - 
   88*G[q/s12, q/(s12 + s23), 1, q/(s12 + s23), x] + 
   62*G[q/s12, q/(s12 + s23), q/s12, 1, x] + 
   62*G[q/s12, q/(s12 + s23), q/s12, q/s12, x] - 
   14*G[q/s12, q/(s12 + s23), q/s12, q/(q - s23), x] - 
   88*G[q/s12, q/(s12 + s23), q/s12, q/(s12 + s23), x] - 
   36*G[q/s12, q/(s12 + s23), q/(q - s23), q/(q - s23), x] + 
   54*G[q/s12, q/(s12 + s23), q/(q - s23), q/(s12 + s23), x] - 
   16*G[q/s12, q/(s12 + s23), (q - s23)/s12, 1, x] - 
   16*G[q/s12, q/(s12 + s23), (q - s23)/s12, q/s12, x] + 
   16*G[q/s12, q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), x] - 
   94*G[q/s12, q/(s12 + s23), q/(s12 + s23), 1, x] - 
   94*G[q/s12, q/(s12 + s23), q/(s12 + s23), q/s12, x] + 
   54*G[q/s12, q/(s12 + s23), q/(s12 + s23), q/(q - s23), x] + 
   126*G[q/s12, q/(s12 + s23), q/(s12 + s23), q/(s12 + s23), x] - 
   36*G[q/s12, q/(s12 + s23), (s12 + s23)/s12, 1, x] - 
   36*G[q/s12, q/(s12 + s23), (s12 + s23)/s12, q/s12, x] + 
   36*G[q/s12, q/(s12 + s23), (s12 + s23)/s12, q/(q - s23), x] + 
   20*G[q/s12, (s12 + s23)/s12, 1, 1, x] + 
   20*G[q/s12, (s12 + s23)/s12, 1, q/s12, x] + 
   4*G[q/s12, (s12 + s23)/s12, 1, q/(q - s23), x] - 
   32*G[q/s12, (s12 + s23)/s12, 1, q/(s12 + s23), x] + 
   20*G[q/s12, (s12 + s23)/s12, q/s12, 1, x] + 
   20*G[q/s12, (s12 + s23)/s12, q/s12, q/s12, x] + 
   4*G[q/s12, (s12 + s23)/s12, q/s12, q/(q - s23), x] - 
   32*G[q/s12, (s12 + s23)/s12, q/s12, q/(s12 + s23), x] - 
   24*G[q/s12, (s12 + s23)/s12, q/(q - s23), q/(q - s23), x] + 
   36*G[q/s12, (s12 + s23)/s12, q/(q - s23), q/(s12 + s23), x] - 
   36*G[q/s12, (s12 + s23)/s12, q/(s12 + s23), 1, x] - 
   36*G[q/s12, (s12 + s23)/s12, q/(s12 + s23), q/s12, x] + 
   36*G[q/s12, (s12 + s23)/s12, q/(s12 + s23), q/(q - s23), x] + 
   (24*q*(q - s23 - s12*x)*G[(q - s23)/s12, 1, 1, 1, x])/
    ((q - s12 - s23)*s23*x) + (24*q*(q - s23 - s12*x)*
     G[(q - s23)/s12, 1, 1, q/s12, x])/((q - s12 - s23)*s23*x) - 
   4*G[(q - s23)/s12, 1, 1, q/(q - s23), x] - 
   (4*(9*q^2 + s23*(s12 + s23)*x - q*(9*s12*x + s23*(9 + x)))*
     G[(q - s23)/s12, 1, 1, q/(s12 + s23), x])/((q - s12 - s23)*s23*x) + 
   (24*q*(q - s23 - s12*x)*G[(q - s23)/s12, 1, q/s12, 1, x])/
    ((q - s12 - s23)*s23*x) + (24*q*(q - s23 - s12*x)*
     G[(q - s23)/s12, 1, q/s12, q/s12, x])/((q - s12 - s23)*s23*x) - 
   4*G[(q - s23)/s12, 1, q/s12, q/(q - s23), x] - 
   (4*(9*q^2 + s23*(s12 + s23)*x - q*(9*s12*x + s23*(9 + x)))*
     G[(q - s23)/s12, 1, q/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23*x) - 
   8*G[(q - s23)/s12, 1, q/(q - s23), q/(q - s23), x] + 
   12*G[(q - s23)/s12, 1, q/(q - s23), q/(s12 + s23), x] - 
   4*G[(q - s23)/s12, 1, (q - s23)/s12, 1, x] - 
   4*G[(q - s23)/s12, 1, (q - s23)/s12, q/s12, x] + 
   4*G[(q - s23)/s12, 1, (q - s23)/s12, q/(s12 + s23), x] - 
   (4*(9*q^2 + s23*(s12 + s23)*x - q*(9*s12*x + s23*(9 + x)))*
     G[(q - s23)/s12, 1, q/(s12 + s23), 1, x])/((q - s12 - s23)*s23*x) - 
   (4*(9*q^2 + s23*(s12 + s23)*x - q*(9*s12*x + s23*(9 + x)))*
     G[(q - s23)/s12, 1, q/(s12 + s23), q/s12, x])/((q - s12 - s23)*s23*x) + 
   12*G[(q - s23)/s12, 1, q/(s12 + s23), q/(q - s23), x] + 
   (2*(27*q^2 + 7*s23*(s12 + s23)*x - q*(27*s12*x + s23*(27 + 7*x)))*
     G[(q - s23)/s12, 1, q/(s12 + s23), q/(s12 + s23), x])/
    ((q - s12 - s23)*s23*x) - 8*G[(q - s23)/s12, 1, (s12 + s23)/s12, 1, x] - 
   8*G[(q - s23)/s12, 1, (s12 + s23)/s12, q/s12, x] + 
   8*G[(q - s23)/s12, 1, (s12 + s23)/s12, q/(q - s23), x] + 
   (24*q*(q - s23 - s12*x)*G[(q - s23)/s12, q/s12, 1, 1, x])/
    ((q - s12 - s23)*s23*x) + (24*q*(q - s23 - s12*x)*
     G[(q - s23)/s12, q/s12, 1, q/s12, x])/((q - s12 - s23)*s23*x) - 
   4*G[(q - s23)/s12, q/s12, 1, q/(q - s23), x] - 
   (4*(9*q^2 + s23*(s12 + s23)*x - q*(9*s12*x + s23*(9 + x)))*
     G[(q - s23)/s12, q/s12, 1, q/(s12 + s23), x])/((q - s12 - s23)*s23*x) + 
   (24*q*(q - s23 - s12*x)*G[(q - s23)/s12, q/s12, q/s12, 1, x])/
    ((q - s12 - s23)*s23*x) + (24*q*(q - s23 - s12*x)*
     G[(q - s23)/s12, q/s12, q/s12, q/s12, x])/((q - s12 - s23)*s23*x) - 
   4*G[(q - s23)/s12, q/s12, q/s12, q/(q - s23), x] - 
   (4*(9*q^2 + s23*(s12 + s23)*x - q*(9*s12*x + s23*(9 + x)))*
     G[(q - s23)/s12, q/s12, q/s12, q/(s12 + s23), x])/
    ((q - s12 - s23)*s23*x) - 8*G[(q - s23)/s12, q/s12, q/(q - s23), 
     q/(q - s23), x] + 12*G[(q - s23)/s12, q/s12, q/(q - s23), q/(s12 + s23), 
     x] - 4*G[(q - s23)/s12, q/s12, (q - s23)/s12, 1, x] - 
   4*G[(q - s23)/s12, q/s12, (q - s23)/s12, q/s12, x] + 
   4*G[(q - s23)/s12, q/s12, (q - s23)/s12, q/(s12 + s23), x] - 
   (4*(9*q^2 + s23*(s12 + s23)*x - q*(9*s12*x + s23*(9 + x)))*
     G[(q - s23)/s12, q/s12, q/(s12 + s23), 1, x])/((q - s12 - s23)*s23*x) - 
   (4*(9*q^2 + s23*(s12 + s23)*x - q*(9*s12*x + s23*(9 + x)))*
     G[(q - s23)/s12, q/s12, q/(s12 + s23), q/s12, x])/
    ((q - s12 - s23)*s23*x) + 12*G[(q - s23)/s12, q/s12, q/(s12 + s23), 
     q/(q - s23), x] + (2*(27*q^2 + 7*s23*(s12 + s23)*x - 
      q*(27*s12*x + s23*(27 + 7*x)))*G[(q - s23)/s12, q/s12, q/(s12 + s23), 
      q/(s12 + s23), x])/((q - s12 - s23)*s23*x) - 
   8*G[(q - s23)/s12, q/s12, (s12 + s23)/s12, 1, x] - 
   8*G[(q - s23)/s12, q/s12, (s12 + s23)/s12, q/s12, x] + 
   8*G[(q - s23)/s12, q/s12, (s12 + s23)/s12, q/(q - s23), x] + 
   (2*(-6*q^2 - 4*s23*(s12 + s23)*x + q*(6*s12*x + s23*(6 + 4*x)))*
     G[(q - s23)/s12, (q - s23)/s12, 1, 1, x])/((q - s12 - s23)*s23*x) + 
   (2*(-6*q^2 - 4*s23*(s12 + s23)*x + q*(6*s12*x + s23*(6 + 4*x)))*
     G[(q - s23)/s12, (q - s23)/s12, 1, q/s12, x])/((q - s12 - s23)*s23*x) - 
   8*G[(q - s23)/s12, (q - s23)/s12, 1, q/(q - s23), x] + 
   (2*(9*q^2 + 7*s23*(s12 + s23)*x - q*(9*s12*x + s23*(9 + 7*x)))*
     G[(q - s23)/s12, (q - s23)/s12, 1, q/(s12 + s23), x])/
    ((q - s12 - s23)*s23*x) + 
   (2*(-6*q^2 - 4*s23*(s12 + s23)*x + q*(6*s12*x + s23*(6 + 4*x)))*
     G[(q - s23)/s12, (q - s23)/s12, q/s12, 1, x])/((q - s12 - s23)*s23*x) + 
   (2*(-6*q^2 - 4*s23*(s12 + s23)*x + q*(6*s12*x + s23*(6 + 4*x)))*
     G[(q - s23)/s12, (q - s23)/s12, q/s12, q/s12, x])/
    ((q - s12 - s23)*s23*x) - 8*G[(q - s23)/s12, (q - s23)/s12, q/s12, 
     q/(q - s23), x] + (2*(9*q^2 + 7*s23*(s12 + s23)*x - 
      q*(9*s12*x + s23*(9 + 7*x)))*G[(q - s23)/s12, (q - s23)/s12, q/s12, 
      q/(s12 + s23), x])/((q - s12 - s23)*s23*x) + 
   (2*(-3*q^2 - 7*s23*(s12 + s23)*x + q*(3*s12*x + s23*(3 + 7*x)))*
     G[(q - s23)/s12, (q - s23)/s12, (q - s23)/s12, 1, x])/
    ((q - s12 - s23)*s23*x) + 
   (2*(-3*q^2 - 7*s23*(s12 + s23)*x + q*(3*s12*x + s23*(3 + 7*x)))*
     G[(q - s23)/s12, (q - s23)/s12, (q - s23)/s12, q/s12, x])/
    ((q - s12 - s23)*s23*x) + 
   (2*(3*q^2 + 7*s23*(s12 + s23)*x - q*(3*s12*x + s23*(3 + 7*x)))*
     G[(q - s23)/s12, (q - s23)/s12, (q - s23)/s12, q/(s12 + s23), x])/
    ((q - s12 - s23)*s23*x) + 
   (4*(6*q^2 + 5*s23*(s12 + s23)*x - q*(6*s12*x + s23*(6 + 5*x)))*
     G[(q - s23)/s12, (q - s23)/s12, q/(s12 + s23), 1, x])/
    ((q - s12 - s23)*s23*x) + 
   (4*(6*q^2 + 5*s23*(s12 + s23)*x - q*(6*s12*x + s23*(6 + 5*x)))*
     G[(q - s23)/s12, (q - s23)/s12, q/(s12 + s23), q/s12, x])/
    ((q - s12 - s23)*s23*x) + 
   ((-30*q^2 - 26*s23*(s12 + s23)*x + q*(30*s12*x + s23*(30 + 26*x)))*
     G[(q - s23)/s12, (q - s23)/s12, q/(s12 + s23), q/(s12 + s23), x])/
    ((q - s12 - s23)*s23*x) - (24*q*(q - s23 - s12*x)*
     G[(q - s23)/s12, q/(s12 + s23), 1, 1, x])/((q - s12 - s23)*s23*x) - 
   (24*q*(q - s23 - s12*x)*G[(q - s23)/s12, q/(s12 + s23), 1, q/s12, x])/
    ((q - s12 - s23)*s23*x) + 20*G[(q - s23)/s12, q/(s12 + s23), 1, 
     q/(q - s23), x] + (4*(9*q^2 + 2*s23*(s12 + s23)*x - 
      q*(9*s12*x + s23*(9 + 2*x)))*G[(q - s23)/s12, q/(s12 + s23), 1, 
      q/(s12 + s23), x])/((q - s12 - s23)*s23*x) - 
   (24*q*(q - s23 - s12*x)*G[(q - s23)/s12, q/(s12 + s23), q/s12, 1, x])/
    ((q - s12 - s23)*s23*x) - (24*q*(q - s23 - s12*x)*
     G[(q - s23)/s12, q/(s12 + s23), q/s12, q/s12, x])/
    ((q - s12 - s23)*s23*x) + 20*G[(q - s23)/s12, q/(s12 + s23), q/s12, 
     q/(q - s23), x] + (4*(9*q^2 + 2*s23*(s12 + s23)*x - 
      q*(9*s12*x + s23*(9 + 2*x)))*G[(q - s23)/s12, q/(s12 + s23), q/s12, 
      q/(s12 + s23), x])/((q - s12 - s23)*s23*x) + 
   (12*(q^2 + 2*s23*(s12 + s23)*x - q*(s23 + s12*x + 2*s23*x))*
     G[(q - s23)/s12, q/(s12 + s23), (q - s23)/s12, 1, x])/
    ((q - s12 - s23)*s23*x) + 
   (12*(q^2 + 2*s23*(s12 + s23)*x - q*(s23 + s12*x + 2*s23*x))*
     G[(q - s23)/s12, q/(s12 + s23), (q - s23)/s12, q/s12, x])/
    ((q - s12 - s23)*s23*x) - 
   (12*(q^2 + 2*s23*(s12 + s23)*x - q*(s23 + s12*x + 2*s23*x))*
     G[(q - s23)/s12, q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), x])/
    ((q - s12 - s23)*s23*x) + 
   (4*(6*q^2 + s23*(s12 + s23)*x - q*(6*s12*x + s23*(6 + x)))*
     G[(q - s23)/s12, q/(s12 + s23), q/(s12 + s23), 1, x])/
    ((q - s12 - s23)*s23*x) + 
   (4*(6*q^2 + s23*(s12 + s23)*x - q*(6*s12*x + s23*(6 + x)))*
     G[(q - s23)/s12, q/(s12 + s23), q/(s12 + s23), q/s12, x])/
    ((q - s12 - s23)*s23*x) - 
   (6*(7*q^2 + 3*s23*(s12 + s23)*x - q*(7*s12*x + s23*(7 + 3*x)))*
     G[(q - s23)/s12, q/(s12 + s23), q/(s12 + s23), q/(s12 + s23), x])/
    ((q - s12 - s23)*s23*x) - 
   (6*(4*q^2 + 9*s23*(s12 + s23)*x - q*(4*s12*x + s23*(4 + 9*x)))*
     G[q/(s12 + s23), 1, 1, 1, x])/((q - s12 - s23)*s23*x) - 
   (6*(4*q^2 + 9*s23*(s12 + s23)*x - q*(4*s12*x + s23*(4 + 9*x)))*
     G[q/(s12 + s23), 1, 1, q/s12, x])/((q - s12 - s23)*s23*x) - 
   14*G[q/(s12 + s23), 1, 1, q/(q - s23), x] + 
   (4*(9*q^2 + 19*s23*(s12 + s23)*x - q*(9*s12*x + s23*(9 + 19*x)))*
     G[q/(s12 + s23), 1, 1, q/(s12 + s23), x])/((q - s12 - s23)*s23*x) - 
   (6*(4*q^2 + 9*s23*(s12 + s23)*x - q*(4*s12*x + s23*(4 + 9*x)))*
     G[q/(s12 + s23), 1, q/s12, 1, x])/((q - s12 - s23)*s23*x) - 
   (6*(4*q^2 + 9*s23*(s12 + s23)*x - q*(4*s12*x + s23*(4 + 9*x)))*
     G[q/(s12 + s23), 1, q/s12, q/s12, x])/((q - s12 - s23)*s23*x) - 
   14*G[q/(s12 + s23), 1, q/s12, q/(q - s23), x] + 
   (4*(9*q^2 + 19*s23*(s12 + s23)*x - q*(9*s12*x + s23*(9 + 19*x)))*
     G[q/(s12 + s23), 1, q/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23*x) - 
   28*G[q/(s12 + s23), 1, q/(q - s23), q/(q - s23), x] + 
   42*G[q/(s12 + s23), 1, q/(q - s23), q/(s12 + s23), x] - 
   8*G[q/(s12 + s23), 1, (q - s23)/s12, 1, x] - 
   8*G[q/(s12 + s23), 1, (q - s23)/s12, q/s12, x] + 
   8*G[q/(s12 + s23), 1, (q - s23)/s12, q/(s12 + s23), x] + 
   ((36*q^2 + 82*s23*(s12 + s23)*x - 2*q*(18*s12*x + s23*(18 + 41*x)))*
     G[q/(s12 + s23), 1, q/(s12 + s23), 1, x])/((q - s12 - s23)*s23*x) + 
   ((36*q^2 + 82*s23*(s12 + s23)*x - 2*q*(18*s12*x + s23*(18 + 41*x)))*
     G[q/(s12 + s23), 1, q/(s12 + s23), q/s12, x])/((q - s12 - s23)*s23*x) + 
   42*G[q/(s12 + s23), 1, q/(s12 + s23), q/(q - s23), x] + 
   (2*(-27*q^2 - 55*s23*(s12 + s23)*x + q*(27*s12*x + s23*(27 + 55*x)))*
     G[q/(s12 + s23), 1, q/(s12 + s23), q/(s12 + s23), x])/
    ((q - s12 - s23)*s23*x) - 28*G[q/(s12 + s23), 1, (s12 + s23)/s12, 1, x] - 
   28*G[q/(s12 + s23), 1, (s12 + s23)/s12, q/s12, x] + 
   28*G[q/(s12 + s23), 1, (s12 + s23)/s12, q/(q - s23), x] - 
   (6*(4*q^2 + 9*s23*(s12 + s23)*x - q*(4*s12*x + s23*(4 + 9*x)))*
     G[q/(s12 + s23), q/s12, 1, 1, x])/((q - s12 - s23)*s23*x) - 
   (6*(4*q^2 + 9*s23*(s12 + s23)*x - q*(4*s12*x + s23*(4 + 9*x)))*
     G[q/(s12 + s23), q/s12, 1, q/s12, x])/((q - s12 - s23)*s23*x) - 
   14*G[q/(s12 + s23), q/s12, 1, q/(q - s23), x] + 
   (4*(9*q^2 + 19*s23*(s12 + s23)*x - q*(9*s12*x + s23*(9 + 19*x)))*
     G[q/(s12 + s23), q/s12, 1, q/(s12 + s23), x])/((q - s12 - s23)*s23*x) - 
   (6*(4*q^2 + 9*s23*(s12 + s23)*x - q*(4*s12*x + s23*(4 + 9*x)))*
     G[q/(s12 + s23), q/s12, q/s12, 1, x])/((q - s12 - s23)*s23*x) - 
   (6*(4*q^2 + 9*s23*(s12 + s23)*x - q*(4*s12*x + s23*(4 + 9*x)))*
     G[q/(s12 + s23), q/s12, q/s12, q/s12, x])/((q - s12 - s23)*s23*x) - 
   14*G[q/(s12 + s23), q/s12, q/s12, q/(q - s23), x] + 
   (4*(9*q^2 + 19*s23*(s12 + s23)*x - q*(9*s12*x + s23*(9 + 19*x)))*
     G[q/(s12 + s23), q/s12, q/s12, q/(s12 + s23), x])/
    ((q - s12 - s23)*s23*x) - 28*G[q/(s12 + s23), q/s12, q/(q - s23), 
     q/(q - s23), x] + 42*G[q/(s12 + s23), q/s12, q/(q - s23), q/(s12 + s23), 
     x] - 8*G[q/(s12 + s23), q/s12, (q - s23)/s12, 1, x] - 
   8*G[q/(s12 + s23), q/s12, (q - s23)/s12, q/s12, x] + 
   8*G[q/(s12 + s23), q/s12, (q - s23)/s12, q/(s12 + s23), x] + 
   ((36*q^2 + 82*s23*(s12 + s23)*x - 2*q*(18*s12*x + s23*(18 + 41*x)))*
     G[q/(s12 + s23), q/s12, q/(s12 + s23), 1, x])/((q - s12 - s23)*s23*x) + 
   ((36*q^2 + 82*s23*(s12 + s23)*x - 2*q*(18*s12*x + s23*(18 + 41*x)))*
     G[q/(s12 + s23), q/s12, q/(s12 + s23), q/s12, x])/
    ((q - s12 - s23)*s23*x) + 42*G[q/(s12 + s23), q/s12, q/(s12 + s23), 
     q/(q - s23), x] + (2*(-27*q^2 - 55*s23*(s12 + s23)*x + 
      q*(27*s12*x + s23*(27 + 55*x)))*G[q/(s12 + s23), q/s12, q/(s12 + s23), 
      q/(s12 + s23), x])/((q - s12 - s23)*s23*x) - 
   28*G[q/(s12 + s23), q/s12, (s12 + s23)/s12, 1, x] - 
   28*G[q/(s12 + s23), q/s12, (s12 + s23)/s12, q/s12, x] + 
   28*G[q/(s12 + s23), q/s12, (s12 + s23)/s12, q/(q - s23), x] - 
   (12*(2*q^2 + s23*(s12 + s23)*x - q*(2*s12*x + s23*(2 + x)))*
     G[q/(s12 + s23), (q - s23)/s12, 1, 1, x])/((q - s12 - s23)*s23*x) - 
   (12*(2*q^2 + s23*(s12 + s23)*x - q*(2*s12*x + s23*(2 + x)))*
     G[q/(s12 + s23), (q - s23)/s12, 1, q/s12, x])/((q - s12 - s23)*s23*x) + 
   20*G[q/(s12 + s23), (q - s23)/s12, 1, q/(q - s23), x] + 
   (4*(9*q^2 + 7*s23*(s12 + s23)*x - q*(9*s12*x + s23*(9 + 7*x)))*
     G[q/(s12 + s23), (q - s23)/s12, 1, q/(s12 + s23), x])/
    ((q - s12 - s23)*s23*x) - 
   (12*(2*q^2 + s23*(s12 + s23)*x - q*(2*s12*x + s23*(2 + x)))*
     G[q/(s12 + s23), (q - s23)/s12, q/s12, 1, x])/((q - s12 - s23)*s23*x) - 
   (12*(2*q^2 + s23*(s12 + s23)*x - q*(2*s12*x + s23*(2 + x)))*
     G[q/(s12 + s23), (q - s23)/s12, q/s12, q/s12, x])/
    ((q - s12 - s23)*s23*x) + 20*G[q/(s12 + s23), (q - s23)/s12, q/s12, 
     q/(q - s23), x] + (4*(9*q^2 + 7*s23*(s12 + s23)*x - 
      q*(9*s12*x + s23*(9 + 7*x)))*G[q/(s12 + s23), (q - s23)/s12, q/s12, 
      q/(s12 + s23), x])/((q - s12 - s23)*s23*x) + 
   (12*(2*q^2 + 3*s23*(s12 + s23)*x - q*(2*s12*x + s23*(2 + 3*x)))*
     G[q/(s12 + s23), (q - s23)/s12, (q - s23)/s12, 1, x])/
    ((q - s12 - s23)*s23*x) + 
   (12*(2*q^2 + 3*s23*(s12 + s23)*x - q*(2*s12*x + s23*(2 + 3*x)))*
     G[q/(s12 + s23), (q - s23)/s12, (q - s23)/s12, q/s12, x])/
    ((q - s12 - s23)*s23*x) - 
   (12*(2*q^2 + 3*s23*(s12 + s23)*x - q*(2*s12*x + s23*(2 + 3*x)))*
     G[q/(s12 + s23), (q - s23)/s12, (q - s23)/s12, q/(s12 + s23), x])/
    ((q - s12 - s23)*s23*x) + (12*(q - s23)*(q - (s12 + s23)*x)*
     G[q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), 1, x])/
    ((q - s12 - s23)*s23*x) + (12*(q - s23)*(q - (s12 + s23)*x)*
     G[q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), q/s12, x])/
    ((q - s12 - s23)*s23*x) - 
   (4*(6*q^2 + 7*s23*(s12 + s23)*x - q*(6*s12*x + s23*(6 + 7*x)))*
     G[q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), q/(s12 + s23), x])/
    ((q - s12 - s23)*s23*x) + 
   ((60*q^2 + 74*s23*(s12 + s23)*x - 2*q*(30*s12*x + s23*(30 + 37*x)))*
     G[q/(s12 + s23), q/(s12 + s23), 1, 1, x])/((q - s12 - s23)*s23*x) + 
   ((60*q^2 + 74*s23*(s12 + s23)*x - 2*q*(30*s12*x + s23*(30 + 37*x)))*
     G[q/(s12 + s23), q/(s12 + s23), 1, q/s12, x])/((q - s12 - s23)*s23*x) + 
   22*G[q/(s12 + s23), q/(s12 + s23), 1, q/(q - s23), x] + 
   (2*(-45*q^2 - 52*s23*(s12 + s23)*x + q*(45*s12*x + s23*(45 + 52*x)))*
     G[q/(s12 + s23), q/(s12 + s23), 1, q/(s12 + s23), x])/
    ((q - s12 - s23)*s23*x) + 
   ((60*q^2 + 74*s23*(s12 + s23)*x - 2*q*(30*s12*x + s23*(30 + 37*x)))*
     G[q/(s12 + s23), q/(s12 + s23), q/s12, 1, x])/((q - s12 - s23)*s23*x) + 
   ((60*q^2 + 74*s23*(s12 + s23)*x - 2*q*(30*s12*x + s23*(30 + 37*x)))*
     G[q/(s12 + s23), q/(s12 + s23), q/s12, q/s12, x])/
    ((q - s12 - s23)*s23*x) + 22*G[q/(s12 + s23), q/(s12 + s23), q/s12, 
     q/(q - s23), x] + (2*(-45*q^2 - 52*s23*(s12 + s23)*x + 
      q*(45*s12*x + s23*(45 + 52*x)))*G[q/(s12 + s23), q/(s12 + s23), q/s12, 
      q/(s12 + s23), x])/((q - s12 - s23)*s23*x) + 
   (8*(3*q^2 + 4*s23*(s12 + s23)*x - q*(3*s12*x + s23*(3 + 4*x)))*
     G[q/(s12 + s23), q/(s12 + s23), (q - s23)/s12, 1, x])/
    ((q - s12 - s23)*s23*x) + 
   (8*(3*q^2 + 4*s23*(s12 + s23)*x - q*(3*s12*x + s23*(3 + 4*x)))*
     G[q/(s12 + s23), q/(s12 + s23), (q - s23)/s12, q/s12, x])/
    ((q - s12 - s23)*s23*x) - 
   (8*(3*q^2 + 4*s23*(s12 + s23)*x - q*(3*s12*x + s23*(3 + 4*x)))*
     G[q/(s12 + s23), q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), x])/
    ((q - s12 - s23)*s23*x) - (114*(q - s23)*(q - (s12 + s23)*x)*
     G[q/(s12 + s23), q/(s12 + s23), q/(s12 + s23), 1, x])/
    ((q - s12 - s23)*s23*x) - (114*(q - s23)*(q - (s12 + s23)*x)*
     G[q/(s12 + s23), q/(s12 + s23), q/(s12 + s23), q/s12, x])/
    ((q - s12 - s23)*s23*x) + (150*(q - s23)*(q - (s12 + s23)*x)*
     G[q/(s12 + s23), q/(s12 + s23), q/(s12 + s23), q/(s12 + s23), x])/
    ((q - s12 - s23)*s23*x) + G[q/s12, q/(s12 + s23), q/(s12 + s23), x]*
    (-208 - 64*Log[z]) + G[(s12 + s23)/s12, 1, 1, x]*(-156 - 48*Log[z]) + 
   G[1, x]*G[q/(q - s23), q/(s12 + s23), x]*(-117 - 36*Log[z]) + 
   G[1, x]*G[q/(s12 + s23), q/(q - s23), x]*(-117 - 36*Log[z]) + 
   G[1, 1, 1, x]*(-117 - 36*Log[z]) + G[q/s12, q/s12, q/s12, x]*
    (-117 - 36*Log[z]) + G[q/s12, q/(q - s23), q/(s12 + s23), x]*
    (-117 - 36*Log[z]) + G[q/s12, q/(s12 + s23), q/(q - s23), x]*
    (-117 - 36*Log[z]) + G[q/(s12 + s23), q/s12, q/(q - s23), x]*
    (-91 - 28*Log[z]) + G[1, x]*G[(s12 + s23)/s12, q/(q - s23), x]*
    (-78 - 24*Log[z]) + G[q/s12, (s12 + s23)/s12, q/(q - s23), x]*
    (-78 - 24*Log[z]) + G[q/(q - s23), (s12 + s23)/s12, 1, x]*
    (-78 - 24*Log[z]) + G[q/s12, q/(q - s23), 1, x]*(-39 - 12*Log[z]) + 
   G[q/s12, (q - s23)/s12, q/(s12 + s23), x]*(-26 - 8*Log[z]) + 
   G[q/(q - s23), q/(s12 + s23), 1, x]*(-26 - 8*Log[z]) + 
   G[(q - s23)/s12, q/s12, q/(q - s23), x]*(-26 - 8*Log[z]) + 
   G[q/(s12 + s23), q/(q - s23), 1, x]*(-26 - 8*Log[z]) + 
   G[0, (q - s23)/s12, 1, x]*(-26 - 4*G[1, x] - 4*G[q/s12, x] + 
     8*G[(q - s23)/s12, x] + 4*G[q/(s12 + s23), x] - 8*Log[z]) + 
   G[0, (q - s23)/s12, q/s12, x]*(-26 - 4*G[1, x] - 4*G[q/s12, x] + 
     8*G[(q - s23)/s12, x] + 4*G[q/(s12 + s23), x] - 8*Log[z]) + 
   G[0, q/(q - s23), (q - s23)/s12, x]*(-26 - 8*G[(q - s23)/s12, x] + 
     20*G[q/(s12 + s23), x] - 8*Log[z]) + G[0, (q - s23)/s12, q/(q - s23), x]*
    (-26 - 8*G[(q - s23)/s12, x] + 20*G[q/(s12 + s23), x] - 8*Log[z]) + 
   G[q/s12, (q - s23)/s12, q/s12, x]*(26 + 8*Log[z]) + 
   G[q/(q - s23), (q - s23)/s12, 1, x]*(26 + 8*Log[z]) + 
   G[(q - s23)/s12, q/(q - s23), 1, x]*(26 + 8*Log[z]) + 
   G[0, q/(q - s23), 1, x]*(26 + 4*G[1, x] + 4*G[q/s12, x] - 
     8*G[(q - s23)/s12, x] - 4*G[q/(s12 + s23), x] + 8*Log[z]) + 
   G[0, q/(q - s23), q/s12, x]*(26 + 4*G[1, x] + 4*G[q/s12, x] - 
     8*G[(q - s23)/s12, x] - 4*G[q/(s12 + s23), x] + 8*Log[z]) + 
   G[0, (q - s23)/s12, q/(s12 + s23), x]*(26 + 4*G[1, x] + 4*G[q/s12, x] - 
     8*G[(q - s23)/s12, x] - 4*G[q/(s12 + s23), x] + 8*Log[z]) + 
   G[q/s12, q/s12, q/(q - s23), x]*(39 + 12*Log[z]) + 
   G[q/(q - s23), 1, 1, x]*(39 + 12*Log[z]) + 
   G[0, q/(q - s23), q/(s12 + s23), x]*(52 + 8*G[1, x] + 8*G[q/s12, x] + 
     16*G[(q - s23)/s12, x] - 40*G[q/(s12 + s23), x] + 16*Log[z]) + 
   G[0, q/(s12 + s23), q/(q - s23), x]*(52 + 8*G[1, x] + 8*G[q/s12, x] + 
     16*G[(q - s23)/s12, x] - 40*G[q/(s12 + s23), x] + 16*Log[z]) + 
   G[0, 1, q/(q - s23), x]*(52 + 8*G[1, x] + 8*G[q/s12, x] - 
     16*G[(q - s23)/s12, x] - 8*G[q/(s12 + s23), x] + 16*Log[z]) + 
   G[0, q/s12, q/(q - s23), x]*(52 + 8*G[1, x] + 8*G[q/s12, x] - 
     16*G[(q - s23)/s12, x] - 8*G[q/(s12 + s23), x] + 16*Log[z]) + 
   G[1, x]*G[q/(q - s23), q/(q - s23), x]*(78 + 24*Log[z]) + 
   G[1, x]*G[(s12 + s23)/s12, q/s12, x]*(78 + 24*Log[z]) + 
   G[q/s12, q/(q - s23), q/(q - s23), x]*(78 + 24*Log[z]) + 
   G[q/s12, (s12 + s23)/s12, q/s12, x]*(78 + 24*Log[z]) + 
   G[q/(q - s23), q/(q - s23), 1, x]*(78 + 24*Log[z]) + 
   G[q/s12, q/s12, q/(s12 + s23), x]*(156 + 48*Log[z]) + 
   G[q/s12, (s12 + s23)/s12, 1, x]*(156 + 48*Log[z]) + 
   G[q/s12, q/(s12 + s23), q/s12, x]*(169 + 52*Log[z]) + 
   G[0, (s12 + s23)/s12, 1, x]*((-78*q*(q - s23 - s12*x))/
      ((q - s12 - s23)*s23*x) + (4*(9*q^2 + 2*s23*(s12 + s23)*x - 
        q*(9*s12*x + s23*(9 + 2*x)))*G[q/(s12 + s23), x])/
      ((q - s12 - s23)*s23*x) - (24*q*(q - s23 - s12*x)*Log[z])/
      ((q - s12 - s23)*s23*x)) + G[0, (s12 + s23)/s12, q/s12, x]*
    ((-78*q*(q - s23 - s12*x))/((q - s12 - s23)*s23*x) + 
     (4*(9*q^2 + 2*s23*(s12 + s23)*x - q*(9*s12*x + s23*(9 + 2*x)))*
       G[q/(s12 + s23), x])/((q - s12 - s23)*s23*x) - 
     (24*q*(q - s23 - s12*x)*Log[z])/((q - s12 - s23)*s23*x)) + 
   G[0, 1, 1, x]*((78*q*(q - s23 - s12*x))/((q - s12 - s23)*s23*x) - 
     4*G[1, x] - 4*G[q/s12, x] + (2*(-6*q^2 - 4*s23*(s12 + s23)*x + 
        q*(6*s12*x + s23*(6 + 4*x)))*G[(q - s23)/s12, x])/
      ((q - s12 - s23)*s23*x) - (24*q*(q - s23 - s12*x)*G[q/(s12 + s23), x])/
      ((q - s12 - s23)*s23*x) - (24*q*(-q + s23 + s12*x)*Log[z])/
      ((q - s12 - s23)*s23*x)) + G[0, 1, q/s12, x]*
    ((78*q*(q - s23 - s12*x))/((q - s12 - s23)*s23*x) - 4*G[1, x] - 
     4*G[q/s12, x] + (2*(-6*q^2 - 4*s23*(s12 + s23)*x + 
        q*(6*s12*x + s23*(6 + 4*x)))*G[(q - s23)/s12, x])/
      ((q - s12 - s23)*s23*x) - (24*q*(q - s23 - s12*x)*G[q/(s12 + s23), x])/
      ((q - s12 - s23)*s23*x) - (24*q*(-q + s23 + s12*x)*Log[z])/
      ((q - s12 - s23)*s23*x)) + G[0, q/s12, 1, x]*
    ((78*q*(q - s23 - s12*x))/((q - s12 - s23)*s23*x) - 4*G[1, x] - 
     4*G[q/s12, x] + (2*(-6*q^2 - 4*s23*(s12 + s23)*x + 
        q*(6*s12*x + s23*(6 + 4*x)))*G[(q - s23)/s12, x])/
      ((q - s12 - s23)*s23*x) - (24*q*(q - s23 - s12*x)*G[q/(s12 + s23), x])/
      ((q - s12 - s23)*s23*x) - (24*q*(-q + s23 + s12*x)*Log[z])/
      ((q - s12 - s23)*s23*x)) + G[0, q/s12, q/s12, x]*
    ((78*q*(q - s23 - s12*x))/((q - s12 - s23)*s23*x) - 4*G[1, x] - 
     4*G[q/s12, x] + (2*(-6*q^2 - 4*s23*(s12 + s23)*x + 
        q*(6*s12*x + s23*(6 + 4*x)))*G[(q - s23)/s12, x])/
      ((q - s12 - s23)*s23*x) - (24*q*(q - s23 - s12*x)*G[q/(s12 + s23), x])/
      ((q - s12 - s23)*s23*x) - (24*q*(-q + s23 + s12*x)*Log[z])/
      ((q - s12 - s23)*s23*x)) + G[0, (s12 + s23)/s12, q/(q - s23), x]*
    ((78*q*(q - s23 - s12*x))/((q - s12 - s23)*s23*x) - 
     (4*(9*q^2 + 2*s23*(s12 + s23)*x - q*(9*s12*x + s23*(9 + 2*x)))*
       G[q/(s12 + s23), x])/((q - s12 - s23)*s23*x) - 
     (24*q*(-q + s23 + s12*x)*Log[z])/((q - s12 - s23)*s23*x)) + 
   G[q/(s12 + s23), q/(s12 + s23), q/(s12 + s23), x]*
    ((-234*(q - s23)*(q - (s12 + s23)*x))/((q - s12 - s23)*s23*x) - 
     (72*(q - s23)*(q - (s12 + s23)*x)*Log[z])/((q - s12 - s23)*s23*x)) + 
   G[q/s12, (q - s23)/s12, 1, x]*((-78*(q - s23)*(q - (s12 + s23)*x))/
      ((q - s12 - s23)*s23*x) - (24*(q - s23)*(q - (s12 + s23)*x)*Log[z])/
      ((q - s12 - s23)*s23*x)) + G[(q - s23)/s12, (q - s23)/s12, 1, x]*
    ((-39*(q - s23)*(q - (s12 + s23)*x))/((q - s12 - s23)*s23*x) - 
     (12*(q - s23)*(q - (s12 + s23)*x)*Log[z])/((q - s12 - s23)*s23*x)) + 
   G[(q - s23)/s12, (q - s23)/s12, q/s12, x]*
    ((-39*(q - s23)*(q - (s12 + s23)*x))/((q - s12 - s23)*s23*x) - 
     (12*(q - s23)*(q - (s12 + s23)*x)*Log[z])/((q - s12 - s23)*s23*x)) + 
   G[(q - s23)/s12, (q - s23)/s12, q/(s12 + s23), x]*
    ((39*(q - s23)*(q - (s12 + s23)*x))/((q - s12 - s23)*s23*x) + 
     (12*(q - s23)*(q - (s12 + s23)*x)*Log[z])/((q - s12 - s23)*s23*x)) + 
   G[(q - s23)/s12, 1, 1, x]*((78*(q - s23)*(q - (s12 + s23)*x))/
      ((q - s12 - s23)*s23*x) + (24*(q - s23)*(q - (s12 + s23)*x)*Log[z])/
      ((q - s12 - s23)*s23*x)) + G[q/(s12 + s23), q/(s12 + s23), q/s12, x]*
    ((195*(q - s23)*(q - (s12 + s23)*x))/((q - s12 - s23)*s23*x) + 
     (60*(q - s23)*(q - (s12 + s23)*x)*Log[z])/((q - s12 - s23)*s23*x)) + 
   G[q/(s12 + s23), (q - s23)/s12, 1, x]*
    ((13*(3*q^2 - s23*(s12 + s23)*x + q*(s23*(-3 + x) - 3*s12*x)))/
      ((q - s12 - s23)*s23*x) + (4*(3*q^2 - s23*(s12 + s23)*x + 
        q*(s23*(-3 + x) - 3*s12*x))*Log[z])/((q - s12 - s23)*s23*x)) + 
   G[0, 1, (q - s23)/s12, x]*
    ((13*(3*q^2 - s23*(s12 + s23)*x + q*(s23*(-3 + x) - 3*s12*x)))/
      ((q - s12 - s23)*s23*x) - 4*G[1, x] - 4*G[q/s12, x] + 
     (2*(3*q^2 - s23*(s12 + s23)*x + q*(s23*(-3 + x) - 3*s12*x))*
       G[(q - s23)/s12, x])/((q - s12 - s23)*s23*x) + 
     (4*(-6*q^2 + s23*(s12 + s23)*x + q*(-(s23*(-6 + x)) + 6*s12*x))*
       G[q/(s12 + s23), x])/((q - s12 - s23)*s23*x) + 
     (4*(3*q^2 - s23*(s12 + s23)*x + q*(s23*(-3 + x) - 3*s12*x))*Log[z])/
      ((q - s12 - s23)*s23*x)) + G[0, q/s12, (q - s23)/s12, x]*
    ((13*(3*q^2 - s23*(s12 + s23)*x + q*(s23*(-3 + x) - 3*s12*x)))/
      ((q - s12 - s23)*s23*x) - 4*G[1, x] - 4*G[q/s12, x] + 
     (2*(3*q^2 - s23*(s12 + s23)*x + q*(s23*(-3 + x) - 3*s12*x))*
       G[(q - s23)/s12, x])/((q - s12 - s23)*s23*x) + 
     (4*(-6*q^2 + s23*(s12 + s23)*x + q*(-(s23*(-6 + x)) + 6*s12*x))*
       G[q/(s12 + s23), x])/((q - s12 - s23)*s23*x) + 
     (4*(3*q^2 - s23*(s12 + s23)*x + q*(s23*(-3 + x) - 3*s12*x))*Log[z])/
      ((q - s12 - s23)*s23*x)) + G[0, 0, 1, x]*
    ((13*(3*q^2 - s23*(s12 + s23)*x + q*(s23*(-3 + x) - 3*s12*x)))/
      ((q - s12 - s23)*s23*x) + (2*(-3*q^2 + 5*s23*(s12 + s23)*x + 
        q*(s23*(3 - 5*x) + 3*s12*x))*G[(q - s23)/s12, x])/
      ((q - s12 - s23)*s23*x) + (2*(-6*q^2 - 4*s23*(s12 + s23)*x + 
        q*(6*s12*x + s23*(6 + 4*x)))*G[q/(s12 + s23), x])/
      ((q - s12 - s23)*s23*x) + (4*(3*q^2 - s23*(s12 + s23)*x + 
        q*(s23*(-3 + x) - 3*s12*x))*Log[z])/((q - s12 - s23)*s23*x)) + 
   G[0, 0, q/s12, x]*((13*(3*q^2 - s23*(s12 + s23)*x + 
        q*(s23*(-3 + x) - 3*s12*x)))/((q - s12 - s23)*s23*x) + 
     (2*(-3*q^2 + 5*s23*(s12 + s23)*x + q*(s23*(3 - 5*x) + 3*s12*x))*
       G[(q - s23)/s12, x])/((q - s12 - s23)*s23*x) + 
     (2*(-6*q^2 - 4*s23*(s12 + s23)*x + q*(6*s12*x + s23*(6 + 4*x)))*
       G[q/(s12 + s23), x])/((q - s12 - s23)*s23*x) + 
     (4*(3*q^2 - s23*(s12 + s23)*x + q*(s23*(-3 + x) - 3*s12*x))*Log[z])/
      ((q - s12 - s23)*s23*x)) + G[q/s12, q/(s12 + s23), 1, x]*
    ((39*(2*q^2 - s23*(s12 + s23)*x + q*(s23*(-2 + x) - 2*s12*x)))/
      ((q - s12 - s23)*s23*x) + (12*(2*q^2 - s23*(s12 + s23)*x + 
        q*(s23*(-2 + x) - 2*s12*x))*Log[z])/((q - s12 - s23)*s23*x)) + 
   G[q/(s12 + s23), 1, 1, x]*
    ((-39*(2*q^2 - s23*(s12 + s23)*x + q*(s23*(-2 + x) - 2*s12*x)))/
      ((q - s12 - s23)*s23*x) - (4*(6*q^2 - 3*s23*(s12 + s23)*x + 
        3*q*(s23*(-2 + x) - 2*s12*x))*Log[z])/((q - s12 - s23)*s23*x)) + 
   G[0, q/(q - s23), q/(q - s23), x]*
    ((-78*(q^2 - s23*(s12 + s23)*x + q*(s23*(-1 + x) - s12*x)))/
      ((q - s12 - s23)*s23*x) - 8*G[1, x] - 8*G[q/s12, x] + 
     8*G[(q - s23)/s12, x] + (4*(9*q^2 - 5*s23*(s12 + s23)*x + 
        q*(-9*s12*x + s23*(-9 + 5*x)))*G[q/(s12 + s23), x])/
      ((q - s12 - s23)*s23*x) - (24*(q^2 - s23*(s12 + s23)*x + 
        q*(s23*(-1 + x) - s12*x))*Log[z])/((q - s12 - s23)*s23*x)) + 
   G[q/(s12 + s23), q/(s12 + s23), 1, x]*
    ((-39*(q^2 - s23*(s12 + s23)*x + q*(s23*(-1 + x) - s12*x)))/
      ((q - s12 - s23)*s23*x) - (12*(q^2 - s23*(s12 + s23)*x + 
        q*(s23*(-1 + x) - s12*x))*Log[z])/((q - s12 - s23)*s23*x)) + 
   G[0, 0, q/(s12 + s23), x]*
    ((-13*(3*q^2 - s23*(s12 + s23)*x + q*(s23*(-3 + x) - 3*s12*x)))/
      ((q - s12 - s23)*s23*x) + 4*G[1, x] + 4*G[q/s12, x] + 
     (2*(3*q^2 - 5*s23*(s12 + s23)*x + q*(-3*s12*x + s23*(-3 + 5*x)))*
       G[(q - s23)/s12, x])/((q - s12 - s23)*s23*x) + 
     (12*(q - s23)*(q - (s12 + s23)*x)*G[q/(s12 + s23), x])/
      ((q - s12 - s23)*s23*x) + (4*(-3*q^2 + s23*(s12 + s23)*x + 
        q*(-(s23*(-3 + x)) + 3*s12*x))*Log[z])/((q - s12 - s23)*s23*x)) + 
   G[0, q/(s12 + s23), (q - s23)/s12, x]*
    ((-13*(3*q^2 - s23*(s12 + s23)*x + q*(s23*(-3 + x) - 3*s12*x)))/
      ((q - s12 - s23)*s23*x) + 4*G[1, x] + 4*G[q/s12, x] + 
     (2*(-3*q^2 + s23*(s12 + s23)*x + q*(-(s23*(-3 + x)) + 3*s12*x))*
       G[(q - s23)/s12, x])/((q - s12 - s23)*s23*x) + 
     (4*(6*q^2 - s23*(s12 + s23)*x + q*(s23*(-6 + x) - 6*s12*x))*
       G[q/(s12 + s23), x])/((q - s12 - s23)*s23*x) + 
     (4*(-3*q^2 + s23*(s12 + s23)*x + q*(-(s23*(-3 + x)) + 3*s12*x))*Log[z])/
      ((q - s12 - s23)*s23*x)) + G[0, 0, q/(q - s23), x]*
    ((-13*(3*q^2 - s23*(s12 + s23)*x + q*(s23*(-3 + x) - 3*s12*x)))/
      ((q - s12 - s23)*s23*x) + 12*G[(q - s23)/s12, x] + 
     (2*(9*q^2 + 5*s23*(s12 + s23)*x - q*(9*s12*x + s23*(9 + 5*x)))*
       G[q/(s12 + s23), x])/((q - s12 - s23)*s23*x) + 
     (4*(-3*q^2 + s23*(s12 + s23)*x + q*(-(s23*(-3 + x)) + 3*s12*x))*Log[z])/
      ((q - s12 - s23)*s23*x)) + G[0, q/(s12 + s23), q/(s12 + s23), x]*
    ((39*(q^2 - 3*s23*(s12 + s23)*x + q*(-s23 - s12*x + 3*s23*x)))/
      ((q - s12 - s23)*s23*x) + (2*(-3*q^2 - 5*s23*(s12 + s23)*x + 
        q*(3*s12*x + s23*(3 + 5*x)))*G[(q - s23)/s12, x])/
      ((q - s12 - s23)*s23*x) + (2*(-6*q^2 + 22*s23*(s12 + s23)*x + 
        q*(s23*(6 - 22*x) + 6*s12*x))*G[q/(s12 + s23), x])/
      ((q - s12 - s23)*s23*x) - (4*(-3*q^2 + 9*s23*(s12 + s23)*x + 
        3*q*(s23 + s12*x - 3*s23*x))*Log[z])/((q - s12 - s23)*s23*x)) + 
   G[(q - s23)/s12, q/(s12 + s23), 1, x]*
    ((13*(3*q^2 + s23*(s12 + s23)*x - q*(3*s12*x + s23*(3 + x))))/
      ((q - s12 - s23)*s23*x) + (4*(3*q^2 + s23*(s12 + s23)*x - 
        q*(3*s12*x + s23*(3 + x)))*Log[z])/((q - s12 - s23)*s23*x)) + 
   G[(q - s23)/s12, q/s12, q/s12, x]*
    ((26*(3*q^2 + s23*(s12 + s23)*x - q*(3*s12*x + s23*(3 + x))))/
      ((q - s12 - s23)*s23*x) + (8*(3*q^2 + s23*(s12 + s23)*x - 
        q*(3*s12*x + s23*(3 + x)))*Log[z])/((q - s12 - s23)*s23*x)) + 
   G[(q - s23)/s12, q/(s12 + s23), q/s12, x]*
    ((-26*(3*q^2 + 2*s23*(s12 + s23)*x - q*(3*s12*x + s23*(3 + 2*x))))/
      ((q - s12 - s23)*s23*x) - (4*(6*q^2 + 4*s23*(s12 + s23)*x - 
        2*q*(3*s12*x + s23*(3 + 2*x)))*Log[z])/((q - s12 - s23)*s23*x)) + 
   G[0, q/(s12 + s23), 1, x]*
    ((-26*(3*q^2 - 2*s23*(s12 + s23)*x + q*(-3*s12*x + s23*(-3 + 2*x))))/
      ((q - s12 - s23)*s23*x) - 4*G[1, x] - 4*G[q/s12, x] + 
     (2*(6*q^2 + 4*s23*(s12 + s23)*x - 2*q*(3*s12*x + s23*(3 + 2*x)))*
       G[(q - s23)/s12, x])/((q - s12 - s23)*s23*x) + 
     (24*(q^2 - s23*(s12 + s23)*x + q*(s23*(-1 + x) - s12*x))*
       G[q/(s12 + s23), x])/((q - s12 - s23)*s23*x) - 
     (4*(6*q^2 - 4*s23*(s12 + s23)*x + q*(-6*s12*x + s23*(-6 + 4*x)))*Log[z])/
      ((q - s12 - s23)*s23*x)) + G[0, q/(s12 + s23), q/s12, x]*
    ((-26*(3*q^2 - 2*s23*(s12 + s23)*x + q*(-3*s12*x + s23*(-3 + 2*x))))/
      ((q - s12 - s23)*s23*x) - 4*G[1, x] - 4*G[q/s12, x] + 
     (2*(6*q^2 + 4*s23*(s12 + s23)*x - 2*q*(3*s12*x + s23*(3 + 2*x)))*
       G[(q - s23)/s12, x])/((q - s12 - s23)*s23*x) + 
     (24*(q^2 - s23*(s12 + s23)*x + q*(s23*(-1 + x) - s12*x))*
       G[q/(s12 + s23), x])/((q - s12 - s23)*s23*x) - 
     (4*(6*q^2 - 4*s23*(s12 + s23)*x + q*(-6*s12*x + s23*(-6 + 4*x)))*Log[z])/
      ((q - s12 - s23)*s23*x)) + G[q/(s12 + s23), (q - s23)/s12, q/s12, x]*
    ((-26*(3*q^2 + 4*s23*(s12 + s23)*x - q*(3*s12*x + s23*(3 + 4*x))))/
      ((q - s12 - s23)*s23*x) - (4*(6*q^2 + 8*s23*(s12 + s23)*x - 
        2*q*(3*s12*x + s23*(3 + 4*x)))*Log[z])/((q - s12 - s23)*s23*x)) + 
   G[q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), x]*
    ((26*(3*q^2 + 4*s23*(s12 + s23)*x - q*(3*s12*x + s23*(3 + 4*x))))/
      ((q - s12 - s23)*s23*x) + (8*(3*q^2 + 4*s23*(s12 + s23)*x - 
        q*(3*s12*x + s23*(3 + 4*x)))*Log[z])/((q - s12 - s23)*s23*x)) + 
   G[0, 1, q/(s12 + s23), x]*
    ((-13*(3*q^2 - 5*s23*(s12 + s23)*x + q*(-3*s12*x + s23*(-3 + 5*x))))/
      ((q - s12 - s23)*s23*x) - 8*G[1, x] - 8*G[q/s12, x] + 
     (2*(3*q^2 + 5*s23*(s12 + s23)*x - q*(3*s12*x + s23*(3 + 5*x)))*
       G[(q - s23)/s12, x])/((q - s12 - s23)*s23*x) + 
     (12*(q^2 - 3*s23*(s12 + s23)*x + q*(-s23 - s12*x + 3*s23*x))*
       G[q/(s12 + s23), x])/((q - s12 - s23)*s23*x) - 
     (4*(3*q^2 - 5*s23*(s12 + s23)*x + q*(-3*s12*x + s23*(-3 + 5*x)))*Log[z])/
      ((q - s12 - s23)*s23*x)) + G[0, q/s12, q/(s12 + s23), x]*
    ((-13*(3*q^2 - 5*s23*(s12 + s23)*x + q*(-3*s12*x + s23*(-3 + 5*x))))/
      ((q - s12 - s23)*s23*x) - 8*G[1, x] - 8*G[q/s12, x] + 
     (2*(3*q^2 + 5*s23*(s12 + s23)*x - q*(3*s12*x + s23*(3 + 5*x)))*
       G[(q - s23)/s12, x])/((q - s12 - s23)*s23*x) + 
     (12*(q^2 - 3*s23*(s12 + s23)*x + q*(-s23 - s12*x + 3*s23*x))*
       G[q/(s12 + s23), x])/((q - s12 - s23)*s23*x) - 
     (4*(3*q^2 - 5*s23*(s12 + s23)*x + q*(-3*s12*x + s23*(-3 + 5*x)))*Log[z])/
      ((q - s12 - s23)*s23*x)) + G[(q - s23)/s12, q/s12, q/(s12 + s23), x]*
    ((-13*(9*q^2 + 5*s23*(s12 + s23)*x - q*(9*s12*x + s23*(9 + 5*x))))/
      ((q - s12 - s23)*s23*x) - (4*(9*q^2 + 5*s23*(s12 + s23)*x - 
        q*(9*s12*x + s23*(9 + 5*x)))*Log[z])/((q - s12 - s23)*s23*x)) + 
   G[(q - s23)/s12, q/(s12 + s23), q/(s12 + s23), x]*
    ((13*(9*q^2 + 7*s23*(s12 + s23)*x - q*(9*s12*x + s23*(9 + 7*x))))/
      ((q - s12 - s23)*s23*x) + (4*(9*q^2 + 7*s23*(s12 + s23)*x - 
        q*(9*s12*x + s23*(9 + 7*x)))*Log[z])/((q - s12 - s23)*s23*x)) + 
   G[q/(s12 + s23), q/s12, q/s12, x]*
    ((-13*(6*q^2 + 11*s23*(s12 + s23)*x - q*(6*s12*x + s23*(6 + 11*x))))/
      ((q - s12 - s23)*s23*x) - (4*(6*q^2 + 11*s23*(s12 + s23)*x - 
        q*(6*s12*x + s23*(6 + 11*x)))*Log[z])/((q - s12 - s23)*s23*x)) + 
   G[q/(s12 + s23), q/s12, q/(s12 + s23), x]*
    ((13*(9*q^2 + 14*s23*(s12 + s23)*x - q*(9*s12*x + s23*(9 + 14*x))))/
      ((q - s12 - s23)*s23*x) + (4*(9*q^2 + 14*s23*(s12 + s23)*x - 
        q*(9*s12*x + s23*(9 + 14*x)))*Log[z])/((q - s12 - s23)*s23*x)) + 
   G[q/s12, q/s12, x]*(-81 + G[1, x]*(-117 - 36*Log[z]) - 78*Log[z] - 
     12*Log[z]^2) + G[(q - s23)/s12, q/(s12 + s23), x]*
    ((-81*(q - s23)*(q - (s12 + s23)*x))/((q - s12 - s23)*s23*x) + 
     G[1, x]*(-26 - 8*Log[z]) - (78*(q - s23)*(q - (s12 + s23)*x)*Log[z])/
      ((q - s12 - s23)*s23*x) - (12*(q - s23)*(q - (s12 + s23)*x)*Log[z]^2)/
      ((q - s12 - s23)*s23*x)) + G[q/(s12 + s23), q/(s12 + s23), x]*
    ((81*(q - s23)*(q - (s12 + s23)*x))/((q - s12 - s23)*s23*x) + 
     G[1, x]*(-208 - 64*Log[z]) + (78*(q - s23)*(q - (s12 + s23)*x)*Log[z])/
      ((q - s12 - s23)*s23*x) + (12*(q - s23)*(q - (s12 + s23)*x)*Log[z]^2)/
      ((q - s12 - s23)*s23*x)) + G[(q - s23)/s12, q/s12, x]*
    ((81*(q - s23)*(q - (s12 + s23)*x))/((q - s12 - s23)*s23*x) + 
     (78*(q - s23)*(q - (s12 + s23)*x)*Log[z])/((q - s12 - s23)*s23*x) + 
     (12*(q - s23)*(q - (s12 + s23)*x)*Log[z]^2)/((q - s12 - s23)*s23*x) + 
     G[1, x]*(26 + 8*Log[z])) + G[q/s12, q/(q - s23), x]*
    (81 + 78*Log[z] + 12*Log[z]^2 + G[1, x]*(39 + 12*Log[z])) + 
   G[(s12 + s23)/s12, 1, x]*(G[q/s12, x]*(-78 - 24*Log[z]) + 
     G[1, x]*(78 + 24*Log[z]) + G[q/(q - s23), x]*(78 + 24*Log[z])) + 
   G[q/(q - s23), 1, x]*(-81 + G[q/(q - s23), x]*(-78 - 24*Log[z]) + 
     G[1, x]*(-39 - 12*Log[z]) - 78*Log[z] - 12*Log[z]^2 + 
     G[q/(s12 + s23), x]*(117 + 36*Log[z])) + G[q/s12, q/(s12 + s23), x]*
    (81 + 78*Log[z] + 12*Log[z]^2 + G[1, x]*(156 + 48*Log[z])) + 
   G[1, 1, x]*(-81 + G[q/s12, x]*(-117 - 36*Log[z]) - 78*Log[z] - 
     12*Log[z]^2 + G[q/(q - s23), x]*(39 + 12*Log[z]) + 
     G[q/(s12 + s23), x]*(156 + 48*Log[z])) + G[q/(s12 + s23), q/s12, x]*
    ((-81*(q - s23)*(q - (s12 + s23)*x))/((q - s12 - s23)*s23*x) - 
     (78*(q - s23)*(q - (s12 + s23)*x)*Log[z])/((q - s12 - s23)*s23*x) - 
     (12*(q - s23)*(q - (s12 + s23)*x)*Log[z]^2)/((q - s12 - s23)*s23*x) + 
     G[1, x]*(169 + 52*Log[z])) + G[0, q/(s12 + s23), x]*
    ((-81*(q^2 - s23*(s12 + s23)*x + q*(s23*(-1 + x) - s12*x)))/
      ((q - s12 - s23)*s23*x) + G[1, x]*(-4*G[(q - s23)/s12, x] - 
       4*G[(s12 + s23)/s12, x]) - 4*G[q/s12, (q - s23)/s12, x] - 
     4*G[q/s12, (s12 + s23)/s12, x] - 4*G[(q - s23)/s12, q/s12, x] + 
     (2*(3*q^2 - s23*(s12 + s23)*x + q*(s23*(-3 + x) - 3*s12*x))*
       G[(q - s23)/s12, (q - s23)/s12, x])/((q - s12 - s23)*s23*x) + 
     (2*(-6*q^2 + 4*s23*(s12 + s23)*x + q*(s23*(6 - 4*x) + 6*s12*x))*
       G[(q - s23)/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23*x) + 
     4*G[q/(s12 + s23), 1, x] + 4*G[q/(s12 + s23), q/s12, x] + 
     (4*(-6*q^2 + s23*(s12 + s23)*x + q*(-(s23*(-6 + x)) + 6*s12*x))*
       G[q/(s12 + s23), (q - s23)/s12, x])/((q - s12 - s23)*s23*x) + 
     (4*(-6*q^2 + s23*(s12 + s23)*x + q*(-(s23*(-6 + x)) + 6*s12*x))*
       G[q/(s12 + s23), q/(s12 + s23), x])/((q - s12 - s23)*s23*x) + 
     4*G[(s12 + s23)/s12, 1, x] - 
     (78*(q^2 - s23*(s12 + s23)*x + q*(s23*(-1 + x) - s12*x))*Log[z])/
      ((q - s12 - s23)*s23*x) + (12*(-q^2 + s23*(s12 + s23)*x + 
        q*(s23 + s12*x - s23*x))*Log[z]^2)/((q - s12 - s23)*s23*x) + 
     G[(q - s23)/s12, x]*((13*(3*q^2 - s23*(s12 + s23)*x + 
          q*(s23*(-3 + x) - 3*s12*x)))/((q - s12 - s23)*s23*x) + 
       (4*(3*q^2 - s23*(s12 + s23)*x + q*(s23*(-3 + x) - 3*s12*x))*Log[z])/
        ((q - s12 - s23)*s23*x)) + G[q/(s12 + s23), x]*
      ((26*(3*q^2 - 2*s23*(s12 + s23)*x + q*(-3*s12*x + s23*(-3 + 2*x))))/
        ((q - s12 - s23)*s23*x) - (4*(-6*q^2 + 4*s23*(s12 + s23)*x + 
          q*(s23*(6 - 4*x) + 6*s12*x))*Log[z])/((q - s12 - s23)*s23*x))) + 
   G[0, q/(q - s23), x]*
    ((-81*(q^2 - s23*(s12 + s23)*x + q*(s23*(-1 + x) - s12*x)))/
      ((q - s12 - s23)*s23*x) - 4*G[1, 1, x] - 4*G[q/s12, q/s12, x] + 
     4*G[q/s12, q/(s12 + s23), x] - 8*G[q/s12, (s12 + s23)/s12, x] + 
     8*G[(q - s23)/s12, 1, x] + 8*G[(q - s23)/s12, q/s12, x] + 
     8*G[(q - s23)/s12, (q - s23)/s12, x] - 
     28*G[(q - s23)/s12, q/(s12 + s23), x] + 4*G[q/(s12 + s23), q/s12, x] - 
     20*G[q/(s12 + s23), (q - s23)/s12, x] + 
     (2*(-27*q^2 - 5*s23*(s12 + s23)*x + q*(27*s12*x + s23*(27 + 5*x)))*
       G[q/(s12 + s23), q/(s12 + s23), x])/((q - s12 - s23)*s23*x) + 
     8*G[(s12 + s23)/s12, 1, x] + G[q/s12, x]*(-26 - 8*Log[z]) + 
     G[1, x]*(-26 - 4*G[q/s12, x] + 4*G[q/(s12 + s23), x] - 
       8*G[(s12 + s23)/s12, x] - 8*Log[z]) - 
     (78*(q^2 - s23*(s12 + s23)*x + q*(s23*(-1 + x) - s12*x))*Log[z])/
      ((q - s12 - s23)*s23*x) + (12*(-q^2 + s23*(s12 + s23)*x + 
        q*(s23 + s12*x - s23*x))*Log[z]^2)/((q - s12 - s23)*s23*x) + 
     G[(q - s23)/s12, x]*(26 + 8*Log[z]) + G[q/(s12 + s23), x]*
      ((13*(9*q^2 - 5*s23*(s12 + s23)*x + q*(-9*s12*x + s23*(-9 + 5*x))))/
        ((q - s12 - s23)*s23*x) - (4*(-9*q^2 + 5*s23*(s12 + s23)*x + 
          q*(s23*(9 - 5*x) + 9*s12*x))*Log[z])/((q - s12 - s23)*s23*x))) + 
   G[q/(s12 + s23), 1, x]*((-81*q*(q - s23 - s12*x))/
      ((q - s12 - s23)*s23*x) - (78*q*(q - s23 - s12*x)*Log[z])/
      ((q - s12 - s23)*s23*x) + (12*q*(-q + s23 + s12*x)*Log[z]^2)/
      ((q - s12 - s23)*s23*x) + G[1, x]*(13 + 4*Log[z]) + 
     G[q/(q - s23), x]*(26 + 8*Log[z]) + G[q/s12, x]*
      ((-26*(3*q^2 - s23*(s12 + s23)*x + q*(s23*(-3 + x) - 3*s12*x)))/
        ((q - s12 - s23)*s23*x) + (8*(-3*q^2 + s23*(s12 + s23)*x + 
          q*(-(s23*(-3 + x)) + 3*s12*x))*Log[z])/((q - s12 - s23)*s23*x)) + 
     G[q/(s12 + s23), x]*((13*(9*q^2 - 2*s23*(s12 + s23)*x + 
          q*(-9*s12*x + s23*(-9 + 2*x))))/((q - s12 - s23)*s23*x) - 
       (4*(-9*q^2 + 2*s23*(s12 + s23)*x + q*(s23*(9 - 2*x) + 9*s12*x))*
         Log[z])/((q - s12 - s23)*s23*x))) + 
   G[0, 1, x]*((81*(q^2 - s23*(s12 + s23)*x + q*(s23*(-1 + x) - s12*x)))/
      ((q - s12 - s23)*s23*x) + 4*G[1, 1, x] + 4*G[q/s12, q/s12, x] + 
     4*G[q/s12, (q - s23)/s12, x] - 8*G[q/s12, q/(s12 + s23), x] + 
     8*G[q/s12, (s12 + s23)/s12, x] - 8*G[(q - s23)/s12, 1, x] - 
     4*G[(q - s23)/s12, q/s12, x] + 
     (2*(-3*q^2 + s23*(s12 + s23)*x + q*(-(s23*(-3 + x)) + 3*s12*x))*
       G[(q - s23)/s12, (q - s23)/s12, x])/((q - s12 - s23)*s23*x) + 
     (2*(6*q^2 - 8*s23*(s12 + s23)*x + q*(-6*s12*x + s23*(-6 + 8*x)))*
       G[(q - s23)/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23*x) - 
     8*G[q/(s12 + s23), q/s12, x] + 
     (4*(6*q^2 - s23*(s12 + s23)*x + q*(s23*(-6 + x) - 6*s12*x))*
       G[q/(s12 + s23), (q - s23)/s12, x])/((q - s12 - s23)*s23*x) + 
     (12*(2*q^2 - s23*(s12 + s23)*x + q*(s23*(-2 + x) - 2*s12*x))*
       G[q/(s12 + s23), q/(s12 + s23), x])/((q - s12 - s23)*s23*x) - 
     8*G[(s12 + s23)/s12, 1, x] + 
     (78*(q^2 - s23*(s12 + s23)*x + q*(s23*(-1 + x) - s12*x))*Log[z])/
      ((q - s12 - s23)*s23*x) + (12*(q^2 - s23*(s12 + s23)*x + 
        q*(s23*(-1 + x) - s12*x))*Log[z]^2)/((q - s12 - s23)*s23*x) + 
     G[q/s12, x]*(26 + 8*Log[z]) + G[1, x]*(26 + 4*G[q/s12, x] + 
       4*G[(q - s23)/s12, x] - 8*G[q/(s12 + s23), x] + 
       8*G[(s12 + s23)/s12, x] + 8*Log[z]) + G[(q - s23)/s12, x]*
      ((-13*(3*q^2 - s23*(s12 + s23)*x + q*(s23*(-3 + x) - 3*s12*x)))/
        ((q - s12 - s23)*s23*x) + (4*(-3*q^2 + s23*(s12 + s23)*x + 
          q*(-(s23*(-3 + x)) + 3*s12*x))*Log[z])/((q - s12 - s23)*s23*x)) + 
     G[q/(s12 + s23), x]*((-78*(q^2 - s23*(s12 + s23)*x + 
          q*(s23*(-1 + x) - s12*x)))/((q - s12 - s23)*s23*x) - 
       (24*(-q^2 + s23*(s12 + s23)*x + q*(s23 + s12*x - s23*x))*Log[z])/
        (s23*(-q + s12 + s23)*x))) + G[0, q/s12, x]*
    ((81*(q^2 - s23*(s12 + s23)*x + q*(s23*(-1 + x) - s12*x)))/
      ((q - s12 - s23)*s23*x) + 4*G[1, 1, x] + 4*G[q/s12, q/s12, x] + 
     4*G[q/s12, (q - s23)/s12, x] - 8*G[q/s12, q/(s12 + s23), x] + 
     8*G[q/s12, (s12 + s23)/s12, x] - 8*G[(q - s23)/s12, 1, x] - 
     4*G[(q - s23)/s12, q/s12, x] + 
     (2*(-3*q^2 + s23*(s12 + s23)*x + q*(-(s23*(-3 + x)) + 3*s12*x))*
       G[(q - s23)/s12, (q - s23)/s12, x])/((q - s12 - s23)*s23*x) + 
     (2*(6*q^2 - 8*s23*(s12 + s23)*x + q*(-6*s12*x + s23*(-6 + 8*x)))*
       G[(q - s23)/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23*x) - 
     8*G[q/(s12 + s23), q/s12, x] + 
     (4*(6*q^2 - s23*(s12 + s23)*x + q*(s23*(-6 + x) - 6*s12*x))*
       G[q/(s12 + s23), (q - s23)/s12, x])/((q - s12 - s23)*s23*x) + 
     (12*(2*q^2 - s23*(s12 + s23)*x + q*(s23*(-2 + x) - 2*s12*x))*
       G[q/(s12 + s23), q/(s12 + s23), x])/((q - s12 - s23)*s23*x) - 
     8*G[(s12 + s23)/s12, 1, x] + 
     (78*(q^2 - s23*(s12 + s23)*x + q*(s23*(-1 + x) - s12*x))*Log[z])/
      ((q - s12 - s23)*s23*x) + (12*(q^2 - s23*(s12 + s23)*x + 
        q*(s23*(-1 + x) - s12*x))*Log[z]^2)/((q - s12 - s23)*s23*x) + 
     G[q/s12, x]*(26 + 8*Log[z]) + G[1, x]*(26 + 4*G[q/s12, x] + 
       4*G[(q - s23)/s12, x] - 8*G[q/(s12 + s23), x] + 
       8*G[(s12 + s23)/s12, x] + 8*Log[z]) + G[(q - s23)/s12, x]*
      ((-13*(3*q^2 - s23*(s12 + s23)*x + q*(s23*(-3 + x) - 3*s12*x)))/
        ((q - s12 - s23)*s23*x) + (4*(-3*q^2 + s23*(s12 + s23)*x + 
          q*(-(s23*(-3 + x)) + 3*s12*x))*Log[z])/((q - s12 - s23)*s23*x)) + 
     G[q/(s12 + s23), x]*((-78*(q^2 - s23*(s12 + s23)*x + 
          q*(s23*(-1 + x) - s12*x)))/((q - s12 - s23)*s23*x) - 
       (24*(-q^2 + s23*(s12 + s23)*x + q*(s23 + s12*x - s23*x))*Log[z])/
        (s23*(-q + s12 + s23)*x))) + G[(q - s23)/s12, 1, x]*
    ((81*(q - s23)*(q - (s12 + s23)*x))/((q - s12 - s23)*s23*x) + 
     G[q/(q - s23), x]*(-26 - 8*Log[z]) + 
     (78*(q - s23)*(q - (s12 + s23)*x)*Log[z])/((q - s12 - s23)*s23*x) + 
     (12*(q - s23)*(q - (s12 + s23)*x)*Log[z]^2)/((q - s12 - s23)*s23*x) + 
     G[1, x]*(26 + 8*Log[z]) + G[q/s12, x]*
      ((26*(3*q^2 + 2*s23*(s12 + s23)*x - q*(3*s12*x + s23*(3 + 2*x))))/
        ((q - s12 - s23)*s23*x) + (8*(3*q^2 + 2*s23*(s12 + s23)*x - 
          q*(3*s12*x + s23*(3 + 2*x)))*Log[z])/((q - s12 - s23)*s23*x)) + 
     G[q/(s12 + s23), x]*((-13*(9*q^2 + 7*s23*(s12 + s23)*x - 
          q*(9*s12*x + s23*(9 + 7*x))))/((q - s12 - s23)*s23*x) - 
       (4*(9*q^2 + 7*s23*(s12 + s23)*x - q*(9*s12*x + s23*(9 + 7*x)))*Log[z])/
        ((q - s12 - s23)*s23*x))) + 
   G[1, x]*(G[q/s12, x]*(-81 - 78*Log[z] - 12*Log[z]^2) + 
     G[q/(q - s23), x]*(81 + 78*Log[z] + 12*Log[z]^2) + 
     G[q/(s12 + s23), x]*(81 + 78*Log[z] + 12*Log[z]^2)) + 
   (-12*G[1, x]*G[q/(q - s23), q/(q - s23), x] + 
     18*G[1, x]*G[q/(q - s23), q/(s12 + s23), x] + 
     18*G[1, x]*G[q/(s12 + s23), q/(q - s23), x] + 
     (-12*G[1, x] + 12*G[q/s12, x] - 12*G[q/(q - s23), x])*
      G[(s12 + s23)/s12, 1, x] - 12*G[1, x]*G[(s12 + s23)/s12, q/s12, x] + 
     12*G[1, x]*G[(s12 + s23)/s12, q/(q - s23), x] + 
     (2*(-3*q^2 + s23*(s12 + s23)*x + q*(-(s23*(-3 + x)) + 3*s12*x))*
       G[0, 0, 1, x])/((q - s12 - s23)*s23*x) + 
     (2*(-3*q^2 + s23*(s12 + s23)*x + q*(-(s23*(-3 + x)) + 3*s12*x))*
       G[0, 0, q/s12, x])/((q - s12 - s23)*s23*x) + 
     (2*(3*q^2 - s23*(s12 + s23)*x + q*(s23*(-3 + x) - 3*s12*x))*
       G[0, 0, q/(q - s23), x])/((q - s12 - s23)*s23*x) + 
     (2*(3*q^2 - s23*(s12 + s23)*x + q*(s23*(-3 + x) - 3*s12*x))*
       G[0, 0, q/(s12 + s23), x])/((q - s12 - s23)*s23*x) + 
     (12*q*(-q + s23 + s12*x)*G[0, 1, 1, x])/((q - s12 - s23)*s23*x) + 
     (12*q*(-q + s23 + s12*x)*G[0, 1, q/s12, x])/((q - s12 - s23)*s23*x) - 
     8*G[0, 1, q/(q - s23), x] + (2*(-3*q^2 + s23*(s12 + s23)*x + 
        q*(-(s23*(-3 + x)) + 3*s12*x))*G[0, 1, (q - s23)/s12, x])/
      ((q - s12 - s23)*s23*x) + (2*(3*q^2 - 5*s23*(s12 + s23)*x + 
        q*(-3*s12*x + s23*(-3 + 5*x)))*G[0, 1, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23*x) + (12*q*(-q + s23 + s12*x)*G[0, q/s12, 1, x])/
      ((q - s12 - s23)*s23*x) + (12*q*(-q + s23 + s12*x)*
       G[0, q/s12, q/s12, x])/((q - s12 - s23)*s23*x) - 
     8*G[0, q/s12, q/(q - s23), x] + 
     (2*(-3*q^2 + s23*(s12 + s23)*x + q*(-(s23*(-3 + x)) + 3*s12*x))*
       G[0, q/s12, (q - s23)/s12, x])/((q - s12 - s23)*s23*x) + 
     (2*(3*q^2 - 5*s23*(s12 + s23)*x + q*(-3*s12*x + s23*(-3 + 5*x)))*
       G[0, q/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23*x) - 
     4*G[0, q/(q - s23), 1, x] - 4*G[0, q/(q - s23), q/s12, x] + 
     (12*(q^2 - s23*(s12 + s23)*x + q*(s23*(-1 + x) - s12*x))*
       G[0, q/(q - s23), q/(q - s23), x])/((q - s12 - s23)*s23*x) + 
     4*G[0, q/(q - s23), (q - s23)/s12, x] - 
     8*G[0, q/(q - s23), q/(s12 + s23), x] + 4*G[0, (q - s23)/s12, 1, x] + 
     4*G[0, (q - s23)/s12, q/s12, x] + 4*G[0, (q - s23)/s12, q/(q - s23), 
       x] - 4*G[0, (q - s23)/s12, q/(s12 + s23), x] + 
     (2*(6*q^2 - 4*s23*(s12 + s23)*x + q*(-6*s12*x + s23*(-6 + 4*x)))*
       G[0, q/(s12 + s23), 1, x])/((q - s12 - s23)*s23*x) + 
     (2*(6*q^2 - 4*s23*(s12 + s23)*x + q*(-6*s12*x + s23*(-6 + 4*x)))*
       G[0, q/(s12 + s23), q/s12, x])/((q - s12 - s23)*s23*x) - 
     8*G[0, q/(s12 + s23), q/(q - s23), x] + 
     (2*(3*q^2 - s23*(s12 + s23)*x + q*(s23*(-3 + x) - 3*s12*x))*
       G[0, q/(s12 + s23), (q - s23)/s12, x])/((q - s12 - s23)*s23*x) + 
     (2*(-3*q^2 + 9*s23*(s12 + s23)*x + 3*q*(s23 + s12*x - 3*s23*x))*
       G[0, q/(s12 + s23), q/(s12 + s23), x])/((q - s12 - s23)*s23*x) + 
     (12*q*(q - s23 - s12*x)*G[0, (s12 + s23)/s12, 1, x])/
      ((q - s12 - s23)*s23*x) + (12*q*(q - s23 - s12*x)*
       G[0, (s12 + s23)/s12, q/s12, x])/((q - s12 - s23)*s23*x) + 
     (12*q*(-q + s23 + s12*x)*G[0, (s12 + s23)/s12, q/(q - s23), x])/
      ((q - s12 - s23)*s23*x) + 18*G[1, 1, 1, x] + 
     18*G[q/s12, q/s12, q/s12, x] - 6*G[q/s12, q/s12, q/(q - s23), x] - 
     24*G[q/s12, q/s12, q/(s12 + s23), x] + 6*G[q/s12, q/(q - s23), 1, x] - 
     12*G[q/s12, q/(q - s23), q/(q - s23), x] + 
     18*G[q/s12, q/(q - s23), q/(s12 + s23), x] + 
     (12*(q - s23)*(q - (s12 + s23)*x)*G[q/s12, (q - s23)/s12, 1, x])/
      ((q - s12 - s23)*s23*x) - 4*G[q/s12, (q - s23)/s12, q/s12, x] + 
     4*G[q/s12, (q - s23)/s12, q/(s12 + s23), x] + 
     (6*(-2*q^2 + s23*(s12 + s23)*x + q*(-(s23*(-2 + x)) + 2*s12*x))*
       G[q/s12, q/(s12 + s23), 1, x])/((q - s12 - s23)*s23*x) - 
     26*G[q/s12, q/(s12 + s23), q/s12, x] + 
     18*G[q/s12, q/(s12 + s23), q/(q - s23), x] + 
     32*G[q/s12, q/(s12 + s23), q/(s12 + s23), x] - 
     24*G[q/s12, (s12 + s23)/s12, 1, x] - 
     12*G[q/s12, (s12 + s23)/s12, q/s12, x] + 
     12*G[q/s12, (s12 + s23)/s12, q/(q - s23), x] - 
     6*G[q/(q - s23), 1, 1, x] - 12*G[q/(q - s23), q/(q - s23), 1, x] - 
     4*G[q/(q - s23), (q - s23)/s12, 1, x] + 
     4*G[q/(q - s23), q/(s12 + s23), 1, x] + 
     12*G[q/(q - s23), (s12 + s23)/s12, 1, x] - 
     (12*(q - s23)*(q - (s12 + s23)*x)*G[(q - s23)/s12, 1, 1, x])/
      ((q - s12 - s23)*s23*x) - (4*(3*q^2 + s23*(s12 + s23)*x - 
        q*(3*s12*x + s23*(3 + x)))*G[(q - s23)/s12, q/s12, q/s12, x])/
      ((q - s12 - s23)*s23*x) + 4*G[(q - s23)/s12, q/s12, q/(q - s23), x] + 
     (2*(9*q^2 + 5*s23*(s12 + s23)*x - q*(9*s12*x + s23*(9 + 5*x)))*
       G[(q - s23)/s12, q/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23*x) - 
     4*G[(q - s23)/s12, q/(q - s23), 1, x] + 
     (6*(q - s23)*(q - (s12 + s23)*x)*G[(q - s23)/s12, (q - s23)/s12, 1, x])/
      ((q - s12 - s23)*s23*x) + (6*(q - s23)*(q - (s12 + s23)*x)*
       G[(q - s23)/s12, (q - s23)/s12, q/s12, x])/((q - s12 - s23)*s23*x) - 
     (6*(q - s23)*(q - (s12 + s23)*x)*G[(q - s23)/s12, (q - s23)/s12, 
        q/(s12 + s23), x])/((q - s12 - s23)*s23*x) + 
     (2*(-3*q^2 - s23*(s12 + s23)*x + q*(3*s12*x + s23*(3 + x)))*
       G[(q - s23)/s12, q/(s12 + s23), 1, x])/((q - s12 - s23)*s23*x) + 
     (2*(6*q^2 + 4*s23*(s12 + s23)*x - 2*q*(3*s12*x + s23*(3 + 2*x)))*
       G[(q - s23)/s12, q/(s12 + s23), q/s12, x])/((q - s12 - s23)*s23*x) + 
     (2*(-9*q^2 - 7*s23*(s12 + s23)*x + q*(9*s12*x + s23*(9 + 7*x)))*
       G[(q - s23)/s12, q/(s12 + s23), q/(s12 + s23), x])/
      ((q - s12 - s23)*s23*x) + (6*(2*q^2 - s23*(s12 + s23)*x + 
        q*(s23*(-2 + x) - 2*s12*x))*G[q/(s12 + s23), 1, 1, x])/
      ((q - s12 - s23)*s23*x) + (2*(6*q^2 + 11*s23*(s12 + s23)*x - 
        q*(6*s12*x + s23*(6 + 11*x)))*G[q/(s12 + s23), q/s12, q/s12, x])/
      ((q - s12 - s23)*s23*x) + 14*G[q/(s12 + s23), q/s12, q/(q - s23), x] + 
     (2*(-9*q^2 - 14*s23*(s12 + s23)*x + q*(9*s12*x + s23*(9 + 14*x)))*
       G[q/(s12 + s23), q/s12, q/(s12 + s23), x])/((q - s12 - s23)*s23*x) + 
     4*G[q/(s12 + s23), q/(q - s23), 1, x] + 
     (2*(-3*q^2 + s23*(s12 + s23)*x + q*(-(s23*(-3 + x)) + 3*s12*x))*
       G[q/(s12 + s23), (q - s23)/s12, 1, x])/((q - s12 - s23)*s23*x) + 
     (2*(6*q^2 + 8*s23*(s12 + s23)*x - 2*q*(3*s12*x + s23*(3 + 4*x)))*
       G[q/(s12 + s23), (q - s23)/s12, q/s12, x])/((q - s12 - s23)*s23*x) + 
     (2*(-6*q^2 - 8*s23*(s12 + s23)*x + q*(6*s12*x + s23*(6 + 8*x)))*
       G[q/(s12 + s23), (q - s23)/s12, q/(s12 + s23), x])/
      ((q - s12 - s23)*s23*x) + 
     (6*(q^2 - s23*(s12 + s23)*x + q*(s23*(-1 + x) - s12*x))*
       G[q/(s12 + s23), q/(s12 + s23), 1, x])/((q - s12 - s23)*s23*x) - 
     (30*(q - s23)*(q - (s12 + s23)*x)*G[q/(s12 + s23), q/(s12 + s23), q/s12, 
        x])/((q - s12 - s23)*s23*x) + (36*(q - s23)*(q - (s12 + s23)*x)*
       G[q/(s12 + s23), q/(s12 + s23), q/(s12 + s23), x])/
      ((q - s12 - s23)*s23*x) + 24*G[(s12 + s23)/s12, 1, 1, x] + 
     G[q/s12, q/(s12 + s23), x]*(-39 - 24*G[1, x] - 12*Log[z]) + 
     G[q/s12, q/(q - s23), x]*(-39 - 6*G[1, x] - 12*Log[z]) + 
     G[q/s12, q/s12, x]*(39 + 18*G[1, x] + 12*Log[z]) + 
     G[1, 1, x]*(39 + 18*G[q/s12, x] - 6*G[q/(q - s23), x] - 
       24*G[q/(s12 + s23), x] + 12*Log[z]) + G[q/(q - s23), 1, x]*
      (39 + 6*G[1, x] + 12*G[q/(q - s23), x] - 18*G[q/(s12 + s23), x] + 
       12*Log[z]) + G[q/(s12 + s23), 1, x]*
      ((39*q*(q - s23 - s12*x))/((q - s12 - s23)*s23*x) - 2*G[1, x] + 
       (4*(3*q^2 - s23*(s12 + s23)*x + q*(s23*(-3 + x) - 3*s12*x))*
         G[q/s12, x])/((q - s12 - s23)*s23*x) - 4*G[q/(q - s23), x] + 
       (2*(-9*q^2 + 2*s23*(s12 + s23)*x + q*(s23*(9 - 2*x) + 9*s12*x))*
         G[q/(s12 + s23), x])/((q - s12 - s23)*s23*x) - 
       (12*q*(-q + s23 + s12*x)*Log[z])/((q - s12 - s23)*s23*x)) + 
     G[(q - s23)/s12, q/s12, x]*((-39*(q - s23)*(q - (s12 + s23)*x))/
        ((q - s12 - s23)*s23*x) - 4*G[1, x] - 
       (12*(q - s23)*(q - (s12 + s23)*x)*Log[z])/((q - s12 - s23)*s23*x)) + 
     G[q/(s12 + s23), q/(s12 + s23), x]*((-39*(q - s23)*(q - (s12 + s23)*x))/
        ((q - s12 - s23)*s23*x) + 32*G[1, x] - 
       (12*(q - s23)*(q - (s12 + s23)*x)*Log[z])/((q - s12 - s23)*s23*x)) + 
     G[(q - s23)/s12, 1, x]*((-39*(q - s23)*(q - (s12 + s23)*x))/
        ((q - s12 - s23)*s23*x) - 4*G[1, x] + 
       (2*(-6*q^2 - 4*s23*(s12 + s23)*x + q*(6*s12*x + s23*(6 + 4*x)))*
         G[q/s12, x])/((q - s12 - s23)*s23*x) + 4*G[q/(q - s23), x] + 
       (2*(9*q^2 + 7*s23*(s12 + s23)*x - q*(9*s12*x + s23*(9 + 7*x)))*
         G[q/(s12 + s23), x])/((q - s12 - s23)*s23*x) - 
       (12*(q - s23)*(q - (s12 + s23)*x)*Log[z])/((q - s12 - s23)*s23*x)) + 
     G[q/(s12 + s23), q/s12, x]*((39*(q - s23)*(q - (s12 + s23)*x))/
        ((q - s12 - s23)*s23*x) - 26*G[1, x] + 
       (12*(q - s23)*(q - (s12 + s23)*x)*Log[z])/((q - s12 - s23)*s23*x)) + 
     G[(q - s23)/s12, q/(s12 + s23), x]*((39*(q - s23)*(q - (s12 + s23)*x))/
        ((q - s12 - s23)*s23*x) + 4*G[1, x] + 
       (12*(q - s23)*(q - (s12 + s23)*x)*Log[z])/((q - s12 - s23)*s23*x)) + 
     G[0, 1, x]*((-39*(q^2 - s23*(s12 + s23)*x + q*(s23*(-1 + x) - s12*x)))/
        ((q - s12 - s23)*s23*x) - 4*G[1, x] - 4*G[q/s12, x] + 
       (2*(3*q^2 - s23*(s12 + s23)*x + q*(s23*(-3 + x) - 3*s12*x))*
         G[(q - s23)/s12, x])/((q - s12 - s23)*s23*x) + 
       (12*(-q^2 + s23*(s12 + s23)*x + q*(s23 + s12*x - s23*x))*
         G[q/(s12 + s23), x])/(s23*(-q + s12 + s23)*x) - 
       (12*(q^2 - s23*(s12 + s23)*x + q*(s23*(-1 + x) - s12*x))*Log[z])/
        ((q - s12 - s23)*s23*x)) + G[0, q/s12, x]*
      ((-39*(q^2 - s23*(s12 + s23)*x + q*(s23*(-1 + x) - s12*x)))/
        ((q - s12 - s23)*s23*x) - 4*G[1, x] - 4*G[q/s12, x] + 
       (2*(3*q^2 - s23*(s12 + s23)*x + q*(s23*(-3 + x) - 3*s12*x))*
         G[(q - s23)/s12, x])/((q - s12 - s23)*s23*x) + 
       (12*(-q^2 + s23*(s12 + s23)*x + q*(s23 + s12*x - s23*x))*
         G[q/(s12 + s23), x])/(s23*(-q + s12 + s23)*x) - 
       (12*(q^2 - s23*(s12 + s23)*x + q*(s23*(-1 + x) - s12*x))*Log[z])/
        ((q - s12 - s23)*s23*x)) + G[0, q/(s12 + s23), x]*
      ((39*(q^2 - s23*(s12 + s23)*x + q*(s23*(-1 + x) - s12*x)))/
        ((q - s12 - s23)*s23*x) + (2*(-3*q^2 + s23*(s12 + s23)*x + 
          q*(-(s23*(-3 + x)) + 3*s12*x))*G[(q - s23)/s12, x])/
        ((q - s12 - s23)*s23*x) + (2*(-6*q^2 + 4*s23*(s12 + s23)*x + 
          q*(s23*(6 - 4*x) + 6*s12*x))*G[q/(s12 + s23), x])/
        ((q - s12 - s23)*s23*x) - (12*(-q^2 + s23*(s12 + s23)*x + 
          q*(s23 + s12*x - s23*x))*Log[z])/((q - s12 - s23)*s23*x)) + 
     G[0, q/(q - s23), x]*((39*(q^2 - s23*(s12 + s23)*x + 
          q*(s23*(-1 + x) - s12*x)))/((q - s12 - s23)*s23*x) + 4*G[1, x] + 
       4*G[q/s12, x] - 4*G[(q - s23)/s12, x] + 
       (2*(-9*q^2 + 5*s23*(s12 + s23)*x + q*(s23*(9 - 5*x) + 9*s12*x))*
         G[q/(s12 + s23), x])/((q - s12 - s23)*s23*x) - 
       (12*(-q^2 + s23*(s12 + s23)*x + q*(s23 + s12*x - s23*x))*Log[z])/
        ((q - s12 - s23)*s23*x)) + 
     G[1, x]*(G[q/(q - s23), x]*(-39 - 12*Log[z]) + G[q/(s12 + s23), x]*
        (-39 - 12*Log[z]) + G[q/s12, x]*(39 + 12*Log[z])))/eps};

